Exact large $N$ expansion of $\mathcal{N}=4$ circular quiver Chern-Simons theories and squashing

In this work, we revisit the exact computation of the round sphere partition function of 3d $\mathcal{N}=4$ circular quiver Chern-Simons theories with mass and Fayet-Iliopoulos (FI) deformations. Utilizing the Fermi gas formalism, we derive the large $N$ expansion of the partition function and determine the Airy function structure, parameterized by three functions $C$, $B$ and $A$. We propose a novel closed-form expression for $A$ that incorporates the effects of FI parameters and satisfies various consistency constraints from quiver reductions. As an application, by using an accidental coincidence of the Fermi gas density matrices we extend our results to the squashed sphere partition function of $\mathcal{N}=4$ super Yang-Mills theories with an adjoint hypermultiplet and multiple fundamental hypermultiplets. Our findings provide further evidence for the universality of the Airy function structure in supersymmetric gauge theories of multiple M2-branes.

==> anc/mathematica_files/250402_D2l.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     99648,       2616]
NotebookOptionsPosition[     97582,       2577]
NotebookOutlinePosition[     98020,       2594]
CellTagsIndexPosition[     97977,       2591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "generate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],ExpressionUUID->
  "3b7173f8-f225-4d6d-806d-552fbf717ea8"],
 "(s;v\[Alpha],M;vtilde\[Alpha],Mtilde) (eq(3.35) in the paper) with s=1,2,..."
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 
   3.952589734546784*^9}},ExpressionUUID->"dc3d4a29-3a5d-402b-8d08-\
6d75d0089135"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsoA3AYxuExy7Gp1YoUreSOXAixsKTWGFpyWItoNJkpIzdaDsVsK22m
0Gqb84jklERtNo1WUpaVZjKUaIaGKeT7/hdvz9178WO1dAlaIykUSioMDfNT
ImqbApw9URYx3a2rQYU6H9EcakisA/W+VaJQ1qziiQOcAvMYMc4Z1KID3bE6
dCWhfgelfs8RG3y7dpRHoTnQYauruAJ8UqeVoDP632sdeC/h+tD2W4V8Ajx4
cPaijMgF6SRof7MSPV9PalTMjdGgdE+UYBoccpuIKuPf3Qz4wn99RLUWQYcB
PLs8InqqJEr0nXlBDHPPl1GNl21B5Zm8fSM4VXpFvKeNn6CyLfopahmZD6ED
CcwPdDqC7Z0FewTrxJ/g9+IOqMhoW0LTc7TiPfyRRreiSba50X3Q9UlVokpt
4eYhWJ3nJGbJs3k20LDBKEfvctekDrBIlNyJDuorb1zYU6Xyo/H9z1Y/aNou
s6GN+Ut97LYAh8s6Jv4De2D+KA==
  "],
 CellLabel->"In[39]:=",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.945932969257927*^9, 3.945932969461659*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "q", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vtilde", "[", "qtilde", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9450486637795553`*^9, 3.9450486652450237`*^9}, {
   3.945048921129745*^9, 3.9450489223170967`*^9}, {3.94504916810045*^9, 
   3.9450491683087597`*^9}, {3.945056898256538*^9, 3.945056898645932*^9}, {
   3.945060116153584*^9, 3.9450601167887793`*^9}, {3.945063739885561*^9, 
   3.945063740205831*^9}, {3.945070019147127*^9, 3.945070019616261*^9}, {
   3.945076436947358*^9, 3.945076437568418*^9}, {3.9451149332491293`*^9, 
   3.9451149339522057`*^9}, {3.945115554746459*^9, 3.945115555227137*^9}, {
   3.945120603208487*^9, 3.945120603533996*^9}, {3.945127879536668*^9, 
   3.9451278798707647`*^9}, {3.945131443653345*^9, 3.945131444165147*^9}, {
   3.9451387970657187`*^9, 3.945138797658942*^9}, {3.945160440951764*^9, 
   3.945160441319025*^9}, {3.9459150224794083`*^9, 3.945915024391972*^9}, 
   3.9459399694985332`*^9, {3.946022251063388*^9, 3.946022251417234*^9}, {
   3.946031784679461*^9, 3.946031785182003*^9}, {3.946361078420623*^9, 
   3.9463610806346416`*^9}, {3.9464218245898123`*^9, 3.946421824857193*^9}, {
   3.946435822124194*^9, 3.946435825163075*^9}, {3.9464457795207863`*^9, 
   3.946445779802095*^9}, {3.9464534195094337`*^9, 3.946453420048236*^9}, {
   3.9478153215598087`*^9, 3.947815326439945*^9}, {3.9478153895160933`*^9, 
   3.947815407687594*^9}, {3.9478154819157343`*^9, 3.9478154921841803`*^9}, {
   3.947815524300893*^9, 3.9478155320267563`*^9}, {3.9478156571141453`*^9, 
   3.947815672494923*^9}, {3.9478213716419773`*^9, 3.947821371821507*^9}, {
   3.9479066168156013`*^9, 3.947906617186302*^9}, {3.947938916567688*^9, 
   3.947938916836937*^9}, {3.9479948490336323`*^9, 3.947994849423085*^9}, {
   3.94976105505194*^9, 3.9497610553451033`*^9}, 3.9497667751065407`*^9, {
   3.949825347899829*^9, 3.9498253483044567`*^9}, {3.952581922223394*^9, 
   3.952581944404636*^9}, {3.952582712415476*^9, 3.952582713639063*^9}, {
   3.952584163900629*^9, 3.9525841723115873`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"calZ0", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "*", "\[Pi]"}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"q", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"q", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"qtilde", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"qtilde", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"q", "*", "s"}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"qtilde", "*", "s"}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942205996541881*^9, 3.942206053452602*^9}, 
   3.94220620491868*^9, {3.9422111604100924`*^9, 3.94221119817803*^9}, {
   3.944894918132194*^9, 3.944894953496956*^9}, {3.945044581036663*^9, 
   3.94504458878398*^9}, {3.945048839576503*^9, 3.945048898179121*^9}, {
   3.945923665419455*^9, 3.9459236851459503`*^9}, {3.9459329652825813`*^9, 
   3.945932965531363*^9}, {3.947814760683321*^9, 3.9478148032663116`*^9}, {
   3.947814896886177*^9, 3.94781489930481*^9}, {3.947814932476048*^9, 
   3.947814961601528*^9}, {3.947815258996336*^9, 3.94781531543785*^9}, {
   3.9478156746631317`*^9, 3.9478156897755404`*^9}, {3.947817879714198*^9, 
   3.947817893158764*^9}, {3.9478181299325943`*^9, 3.9478181344192057`*^9}, {
   3.9525819480782003`*^9, 3.952581956585967*^9}, {3.952583417610126*^9, 
   3.952583422726313*^9}, {3.9525840836925297`*^9, 3.9525841361568947`*^9}, {
   3.952588215278718*^9, 3.95258822492354*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intF1", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intF2", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intG1", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intG2", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942205816392148*^9, 3.942205842232821*^9}, {
  3.9422060707224083`*^9, 3.942206083373084*^9}, {3.942211298701754*^9, 
  3.942211327680793*^9}, {3.94489495596948*^9, 3.9448950121204157`*^9}, {
  3.947814717182437*^9, 3.94781475010815*^9}, {3.947815543601453*^9, 
  3.947815546307938*^9}, {3.947815692208166*^9, 3.947815694977316*^9}, {
  3.947817898654644*^9, 3.947817912870229*^9}, {3.947818140001227*^9, 
  3.947818156085343*^9}, {3.952584029469865*^9, 3.952584075127496*^9}, {
  3.952587775380979*^9, 3.9525877760105467`*^9}, {3.952588202899755*^9, 
  3.9525882103658257`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"twol", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smax", "=", 
    RowBox[{
     RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"I", "*", "q", "*", "mM"}], "2"], "*", "x"}], "]"}], "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "*", 
            RowBox[{"Cosh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"fF", "[", "x", "]"}], ",", "x"}], "]"}], "*", 
            RowBox[{"Sinh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["fF", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
         "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"I", "*", "qtilde", "*", "mMtilde"}], "2"], "*", "p"}], "]"}], 
    "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"gG", "[", "p", "]"}], "*", 
            RowBox[{"Cosh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gG", "[", "p", "]"}], ",", "p"}], "]"}], "*", 
            RowBox[{"Sinh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"g", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["gG", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{"g", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "^", "2"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], 
          "-", "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"star", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", "b"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", "hbar"}], ")"}], "/", "2"}], ")"}], "^", 
           "n"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"n", "-", "m"}], ")"}]}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", "!"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "m"}], ")"}], "!"}]}], ")"}]}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"a", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "m"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"b", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "m"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "twol"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.952583097902381*^9, {3.952583149265418*^9, 3.95258315225213*^9}, 
   3.952583225716865*^9, {3.952583411204365*^9, 3.9525834114615707`*^9}, {
   3.9525836678939047`*^9, 3.9525836928508453`*^9}, {3.952584018169647*^9, 
   3.9525840215416393`*^9}, {3.952586074839938*^9, 3.952586075189721*^9}, {
   3.952586467505979*^9, 3.952586467901928*^9}, {3.9525865992118683`*^9, 
   3.952586599619012*^9}, {3.952587353266939*^9, 3.952587389829479*^9}, {
   3.9525882417161427`*^9, 3.952588246811179*^9}, {3.952589206634308*^9, 
   3.9525892079725246`*^9}, {3.95258937302013*^9, 3.9525893733538837`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]w1", "=", 
   RowBox[{"star", "[", 
    RowBox[{"f", ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]wn", "=", "\[Rho]w1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp1", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"]}], "*", "x"}],
           "-", 
          RowBox[{
           FractionBox[
            RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], "*",
            "p"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"temp1", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//", 
          "Factor"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["fF", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["gG", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "p", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
          "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["fF", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["gG", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{
       RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", ")"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]wn", "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], "*", "x"}], "+", 
       
       RowBox[{
        FractionBox[
         RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], "*", 
        "p"}]}], "]"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"temp3", "[", "i", "]"}], "*", 
        RowBox[{"hbar", "^", "i"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"temp3", "[", "twol", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
          "]"}], "->", "\[Lambda]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"fF", "[", "x", "]"}], "->", 
       RowBox[{"\[Mu]", "^", 
        RowBox[{"-", "1"}]}]}], ",", 
      RowBox[{
       RowBox[{"gG", "[", "p", "]"}], "->", 
       RowBox[{"\[Nu]", "^", 
        RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{"temp4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["fF", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], ",", 
      
      RowBox[{
       RowBox[{
        SuperscriptBox["gG", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp5", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"temp4", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
      "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"mM", "->", 
                   RowBox[{"Log", "[", "2", "]"}]}], ",", 
                  RowBox[{"mMtilde", "->", 
                   RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
              RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
            RowBox[{"intG1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"mM", "->", 
                   RowBox[{"Log", "[", "2", "]"}]}], ",", 
                  RowBox[{"mMtilde", "->", 
                   RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
              RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
            RowBox[{"intG2", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"mM", "->", 
                   RowBox[{"Log", "[", "2", "]"}]}], ",", 
                  RowBox[{"mMtilde", "->", 
                   RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF2", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
              RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
            RowBox[{"intG1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"mM", "->", 
                   RowBox[{"Log", "[", "2", "]"}]}], ",", 
                  RowBox[{"mMtilde", "->", 
                   RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF2", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
              RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
            RowBox[{"intG2", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
    "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
     RowBox[{"temp6", "/", 
      RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
      RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<.m\>\""}], "]"}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
    "\"\<    \>\"", ",", 
    RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9423002988004704`*^9, 3.9423002990682993`*^9}, {
   3.94593280197579*^9, 3.945932830549909*^9}, {3.945932892554983*^9, 
   3.9459329011753387`*^9}, {3.9459329396027184`*^9, 3.945932956774993*^9}, {
   3.9459343567879343`*^9, 3.94593436562123*^9}, {3.9459373628009*^9, 
   3.945937370026805*^9}, {3.945939569207581*^9, 3.945939585680579*^9}, {
   3.945939977284835*^9, 3.945939978239863*^9}, {3.946022265413764*^9, 
   3.946022290140091*^9}, {3.946361084710491*^9, 3.946361090696642*^9}, {
   3.946362343684745*^9, 3.94636235393624*^9}, {3.946421827291827*^9, 
   3.946421851216215*^9}, {3.946426516280191*^9, 3.9464265169044657`*^9}, {
   3.946435833361824*^9, 3.946435834207358*^9}, {3.947815536191578*^9, 
   3.947815536800354*^9}, {3.947815592424691*^9, 3.947815615738679*^9}, {
   3.947815703673176*^9, 3.947815828933577*^9}, {3.947815865171823*^9, 
   3.947816107239633*^9}, {3.947816143767599*^9, 3.947816239537241*^9}, {
   3.947816295922814*^9, 3.947816350083153*^9}, {3.947817926196699*^9, 
   3.9478180522278633`*^9}, 3.947818085518484*^9, {3.947818164818037*^9, 
   3.947818241218485*^9}, {3.947818625539152*^9, 3.947818632329447*^9}, {
   3.947818775107368*^9, 3.9478187918873672`*^9}, {3.947819317478435*^9, 
   3.947819318923112*^9}, {3.947821379816065*^9, 3.9478213808088293`*^9}, {
   3.947906634409725*^9, 3.9479066347123833`*^9}, {3.949761050061685*^9, 
   3.9497610507658463`*^9}, {3.949815321727182*^9, 3.949815322816852*^9}, {
   3.949825363077663*^9, 3.949825363540536*^9}, 3.952582083480507*^9, {
   3.95258215614281*^9, 3.952582694149835*^9}, {3.952582751124236*^9, 
   3.95258275444038*^9}, {3.952583015555212*^9, 3.952583018878274*^9}, {
   3.9525830891757174`*^9, 3.9525831290273743`*^9}, {3.952583362901705*^9, 
   3.95258338167599*^9}, {3.952583706343721*^9, 3.952583773847599*^9}, {
   3.952583804196857*^9, 3.952583827685952*^9}, {3.952583880762878*^9, 
   3.9525839454622183`*^9}, {3.952584111978298*^9, 3.9525841163380136`*^9}, {
   3.952584243263986*^9, 3.9525842440214233`*^9}, 3.952585236936681*^9, {
   3.9525874013643017`*^9, 3.952587440791098*^9}, 3.952587789521656*^9, {
   3.952588257319521*^9, 3.9525883851722403`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:38\"\>"}],
  SequenceForm["2l=", 2, "    s=", 1, "    ", "Wed 2 Apr 2025 21:29:38"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589202374691*^9, 3.9525892328933992`*^9, 
  3.9525893789024343`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"9eb5fd2f-2244-4b4c-8644-b7c21e2fde9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "s", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{"star", "[", 
        RowBox[{"\[Rho]w1", ",", "\[Rho]wn"}], "]"}]}], ";", "\n", 
      RowBox[{"temp1", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";", "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"]}], "*", 
               "x"}], "-", 
              RowBox[{
               FractionBox[
                RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
               "*", "p"}]}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"temp1", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//",
               "Factor"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
              "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{
           RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], "*", "x"}], 
          "+", 
          RowBox[{
           FractionBox[
            RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], "*",
            "p"}]}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"temp3", "[", "i", "]"}], "*", 
           RowBox[{"hbar", "^", "i"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}]}], ";", 
      "\n", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp4", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"temp3", "[", "twol", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "->", "\[Lambda]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"fF", "[", "x", "]"}], "->", 
           RowBox[{"\[Mu]", "^", 
            RowBox[{"-", "1"}]}]}], ",", 
          RowBox[{
           RowBox[{"gG", "[", "p", "]"}], "->", 
           RowBox[{"\[Nu]", "^", 
            RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";", "\n", 
      RowBox[{"temp4", "=", 
       RowBox[{"temp4", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["fF", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], 
          ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gG", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
         "}"}]}]}], ";", "\n", 
      RowBox[{"temp5", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"temp4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
          "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"temp6", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"mM", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], ",", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
                  RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
                RowBox[{"intG1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"mM", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], ",", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
                  RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
                RowBox[{"intG2", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"mM", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], ",", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF2", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
                  RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
                RowBox[{"intG1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "2", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"mM", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], ",", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF2", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "q", "*", "mM"}], "2"], ",", 
                  RowBox[{"i1", "-", "1"}]}], "]"}], "*", 
                RowBox[{"intG2", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}]}], "//", "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dD2l", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
         RowBox[{"temp6", "/", 
          RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], ";",
       "\n", 
      RowBox[{"PutAppend", "[", 
       RowBox[{"dD2l", ",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<250311_q\>\"", ",", 
          RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
          RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
          RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
          RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<.m\>\""}], "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
        "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], "\n", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "2", ",", "smax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9525831232362747`*^9, 3.952583127699644*^9}, {
   3.952583387807419*^9, 3.952583408886325*^9}, {3.9525839603976088`*^9, 
   3.9525840096151114`*^9}, {3.952584120718878*^9, 3.952584122031019*^9}, {
   3.9525842380739803`*^9, 3.952584239777944*^9}, 3.9525852429138527`*^9, {
   3.952587446433214*^9, 3.952587482363888*^9}, 3.952587783516749*^9, {
   3.952588436860252*^9, 3.95258846374368*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:40\"\>"}],
  SequenceForm["2l=", 2, "    s=", 2, "    ", "Wed 2 Apr 2025 21:29:40"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258938052831*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"923847f1-dc29-445c-a6e5-79b6f6c56b69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:41\"\>"}],
  SequenceForm["2l=", 2, "    s=", 3, "    ", "Wed 2 Apr 2025 21:29:41"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525893811434193`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"35e3942f-7c7a-4be1-a31c-8d2e0169208f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:41\"\>"}],
  SequenceForm["2l=", 2, "    s=", 4, "    ", "Wed 2 Apr 2025 21:29:41"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525893818576927`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2912e597-d9e6-41d5-9acb-8de5b7ce92af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:42\"\>"}],
  SequenceForm["2l=", 2, "    s=", 5, "    ", "Wed 2 Apr 2025 21:29:42"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589382993507*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6f46f78d-88f1-45c0-af4d-dd09c99b0d2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:44\"\>"}],
  SequenceForm["2l=", 2, "    s=", 6, "    ", "Wed 2 Apr 2025 21:29:44"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589384508459*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5624b610-584b-4967-aadd-797e25a9a254"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:47\"\>"}],
  SequenceForm["2l=", 2, "    s=", 7, "    ", "Wed 2 Apr 2025 21:29:47"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525893875658207`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5c3ef0db-b8df-409d-9324-1bad8ade1182"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:29:51\"\>"}],
  SequenceForm["2l=", 2, "    s=", 8, "    ", "Wed 2 Apr 2025 21:29:51"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258939128867*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3ea660f1-6272-4e5c-accf-1ebbd865dd11"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 763, 18, 45, "Subsubsection",ExpressionUUID->"dc3d4a29-3a5d-402b-8d08-6d75d0089135"],
Cell[1346, 42, 709, 14, 30, "Input",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],
Cell[2058, 58, 267, 5, 30, "Input",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],
Cell[2328, 65, 2791, 52, 94, "Input",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],
Cell[5122, 119, 2371, 56, 51, "Input",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],
Cell[7496, 177, 2425, 66, 220, "Input",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],
Cell[9924, 245, 15810, 476, 726, "Input",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],
Cell[CellGroupData[{
Cell[25759, 725, 33363, 880, 1241, "Input",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],
Cell[59125, 1607, 558, 12, 24, "Print",ExpressionUUID->"9eb5fd2f-2244-4b4c-8644-b7c21e2fde9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59720, 1624, 34226, 855, 1418, "Input",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],
Cell[CellGroupData[{
Cell[93971, 2483, 506, 11, 24, "Print",ExpressionUUID->"923847f1-dc29-445c-a6e5-79b6f6c56b69"],
Cell[94480, 2496, 509, 11, 24, "Print",ExpressionUUID->"35e3942f-7c7a-4be1-a31c-8d2e0169208f"],
Cell[94992, 2509, 509, 11, 24, "Print",ExpressionUUID->"2912e597-d9e6-41d5-9acb-8de5b7ce92af"],
Cell[95504, 2522, 507, 11, 24, "Print",ExpressionUUID->"6f46f78d-88f1-45c0-af4d-dd09c99b0d2d"],
Cell[96014, 2535, 507, 11, 24, "Print",ExpressionUUID->"5624b610-584b-4967-aadd-797e25a9a254"],
Cell[96524, 2548, 509, 11, 24, "Print",ExpressionUUID->"5c3ef0db-b8df-409d-9324-1bad8ade1182"],
Cell[97036, 2561, 506, 11, 24, "Print",ExpressionUUID->"3ea660f1-6272-4e5c-accf-1ebbd865dd11"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/250402_D2l_M0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89397,       2352]
NotebookOptionsPosition[     86564,       2305]
NotebookOutlinePosition[     87002,       2322]
CellTagsIndexPosition[     86959,       2319]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "generate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "04d9473d-cc09-41ee-88e2-c12deb89d00a"],
 "(s;v\[Alpha],0;vtilde\[Alpha],Mtilde) (eq(3.35) in the paper) with s=1,2,..."
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 
   3.952589723813328*^9}},ExpressionUUID->"6ade06e9-b217-4b6f-b993-\
0fa6d60e54ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsoA3AYxuExy7Gp1YoUreSOXAixsKTWGFpyWItoNJkpIzdaDsVsK22m
0Gqb84jklERtNo1WUpaVZjKUaIaGKeT7/hdvz9178WO1dAlaIykUSioMDfNT
ImqbApw9URYx3a2rQYU6H9EcakisA/W+VaJQ1qziiQOcAvMYMc4Z1KID3bE6
dCWhfgelfs8RG3y7dpRHoTnQYauruAJ8UqeVoDP632sdeC/h+tD2W4V8Ajx4
cPaijMgF6SRof7MSPV9PalTMjdGgdE+UYBoccpuIKuPf3Qz4wn99RLUWQYcB
PLs8InqqJEr0nXlBDHPPl1GNl21B5Zm8fSM4VXpFvKeNn6CyLfopahmZD6ED
CcwPdDqC7Z0FewTrxJ/g9+IOqMhoW0LTc7TiPfyRRreiSba50X3Q9UlVokpt
4eYhWJ3nJGbJs3k20LDBKEfvctekDrBIlNyJDuorb1zYU6Xyo/H9z1Y/aNou
s6GN+Ut97LYAh8s6Jv4De2D+KA==
  "],
 CellLabel->"In[23]:=",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.945932969257927*^9, 3.945932969461659*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "q", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vtilde", "[", "qtilde", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9450486637795553`*^9, 3.9450486652450237`*^9}, {
   3.945048921129745*^9, 3.9450489223170967`*^9}, {3.94504916810045*^9, 
   3.9450491683087597`*^9}, {3.945056898256538*^9, 3.945056898645932*^9}, {
   3.945060116153584*^9, 3.9450601167887793`*^9}, {3.945063739885561*^9, 
   3.945063740205831*^9}, {3.945070019147127*^9, 3.945070019616261*^9}, {
   3.945076436947358*^9, 3.945076437568418*^9}, {3.9451149332491293`*^9, 
   3.9451149339522057`*^9}, {3.945115554746459*^9, 3.945115555227137*^9}, {
   3.945120603208487*^9, 3.945120603533996*^9}, {3.945127879536668*^9, 
   3.9451278798707647`*^9}, {3.945131443653345*^9, 3.945131444165147*^9}, {
   3.9451387970657187`*^9, 3.945138797658942*^9}, {3.945160440951764*^9, 
   3.945160441319025*^9}, {3.9459150224794083`*^9, 3.945915024391972*^9}, 
   3.9459399694985332`*^9, {3.946022251063388*^9, 3.946022251417234*^9}, {
   3.946031784679461*^9, 3.946031785182003*^9}, {3.946361078420623*^9, 
   3.9463610806346416`*^9}, {3.9464218245898123`*^9, 3.946421824857193*^9}, {
   3.946435822124194*^9, 3.946435825163075*^9}, {3.9464457795207863`*^9, 
   3.946445779802095*^9}, {3.9464534195094337`*^9, 3.946453420048236*^9}, {
   3.9478153215598087`*^9, 3.947815326439945*^9}, {3.9478153895160933`*^9, 
   3.947815407687594*^9}, {3.9478154819157343`*^9, 3.9478154921841803`*^9}, {
   3.947815524300893*^9, 3.9478155320267563`*^9}, {3.9478156571141453`*^9, 
   3.947815672494923*^9}, {3.9478213716419773`*^9, 3.947821371821507*^9}, {
   3.9479066168156013`*^9, 3.947906617186302*^9}, {3.947938916567688*^9, 
   3.947938916836937*^9}, {3.9479948490336323`*^9, 3.947994849423085*^9}, {
   3.94976105505194*^9, 3.9497610553451033`*^9}, 3.9497667751065407`*^9, {
   3.949825347899829*^9, 3.9498253483044567`*^9}, {3.952581922223394*^9, 
   3.952581944404636*^9}, {3.952582712415476*^9, 3.952582713639063*^9}, {
   3.952584163900629*^9, 3.9525841723115873`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"calZ0", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "*", "\[Pi]"}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"q", "*", "s"}], "2"], "]"}], "2"], "*", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"qtilde", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"qtilde", "*", "s", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"q", "*", "s"}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"qtilde", "*", "s"}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942205996541881*^9, 3.942206053452602*^9}, 
   3.94220620491868*^9, {3.9422111604100924`*^9, 3.94221119817803*^9}, {
   3.944894918132194*^9, 3.944894953496956*^9}, {3.945044581036663*^9, 
   3.94504458878398*^9}, {3.945048839576503*^9, 3.945048898179121*^9}, {
   3.945923665419455*^9, 3.9459236851459503`*^9}, {3.9459329652825813`*^9, 
   3.945932965531363*^9}, {3.947814760683321*^9, 3.9478148032663116`*^9}, {
   3.947814896886177*^9, 3.94781489930481*^9}, {3.947814932476048*^9, 
   3.947814961601528*^9}, {3.947815258996336*^9, 3.94781531543785*^9}, {
   3.9478156746631317`*^9, 3.9478156897755404`*^9}, {3.947817879714198*^9, 
   3.947817893158764*^9}, {3.9478181299325943`*^9, 3.9478181344192057`*^9}, {
   3.9525819480782003`*^9, 3.952581956585967*^9}, {3.952583417610126*^9, 
   3.952583422726313*^9}, {3.9525840836925297`*^9, 3.9525841361568947`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intF1", "[", "n_", "]"}], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["n", "2"], "]"}], "2"], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intG1", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["n", "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intG2", "[", 
    RowBox[{"\[Alpha]_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "+", "\[Alpha]"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"], "-", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "n", "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942205816392148*^9, 3.942205842232821*^9}, {
  3.9422060707224083`*^9, 3.942206083373084*^9}, {3.942211298701754*^9, 
  3.942211327680793*^9}, {3.94489495596948*^9, 3.9448950121204157`*^9}, {
  3.947814717182437*^9, 3.94781475010815*^9}, {3.947815543601453*^9, 
  3.947815546307938*^9}, {3.947815692208166*^9, 3.947815694977316*^9}, {
  3.947817898654644*^9, 3.947817912870229*^9}, {3.947818140001227*^9, 
  3.947818156085343*^9}, {3.952584029469865*^9, 3.952584075127496*^9}, {
  3.952587775380979*^9, 3.9525877760105467`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"twol", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smax", "=", 
    RowBox[{
     RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"fF", "[", "x", "]"}], "*", 
           RowBox[{"Cosh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"fF", "[", "x", "]"}], ",", "x"}], "]"}], "*", 
           RowBox[{"Sinh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["fF", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
         "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"I", "*", "qtilde", "*", "mMtilde"}], "2"], "*", "p"}], "]"}], 
    "*", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"gG", "[", "p", "]"}], "*", 
            RowBox[{"Cosh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"gG", "[", "p", "]"}], ",", "p"}], "]"}], "*", 
            RowBox[{"Sinh", "[", 
             FractionBox[
              RowBox[{"hbar", "*", 
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"g", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["gG", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{"g", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "^", "2"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], 
          "-", "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"star", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", "b"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", "hbar"}], ")"}], "/", "2"}], ")"}], "^", 
           "n"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"n", "-", "m"}], ")"}]}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", "!"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "m"}], ")"}], "!"}]}], ")"}]}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"a", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "m"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"b", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "m"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "twol"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.952583097902381*^9, {3.952583149265418*^9, 3.95258315225213*^9}, 
   3.952583225716865*^9, {3.952583411204365*^9, 3.9525834114615707`*^9}, {
   3.9525836678939047`*^9, 3.9525836928508453`*^9}, {3.952584018169647*^9, 
   3.9525840215416393`*^9}, {3.952586074839938*^9, 3.952586075189721*^9}, {
   3.952586467505979*^9, 3.952586467901928*^9}, {3.9525865992118683`*^9, 
   3.952586599619012*^9}, {3.952587353266939*^9, 3.952587389829479*^9}, {
   3.9525885171788063`*^9, 3.95258851861127*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]w1", "=", 
   RowBox[{"star", "[", 
    RowBox[{"f", ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]wn", "=", "\[Rho]w1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp1", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"]}], 
          "*", "p"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"temp1", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//", 
          "Factor"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["fF", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["gG", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "p", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
          "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["fF", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["gG", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{
       RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", ")"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]wn", "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], "*", 
       "p"}], "]"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"temp3", "[", "i", "]"}], "*", 
        RowBox[{"hbar", "^", "i"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"temp3", "[", "twol", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
          "]"}], "->", "\[Lambda]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"fF", "[", "x", "]"}], "->", 
       RowBox[{"\[Mu]", "^", 
        RowBox[{"-", "1"}]}]}], ",", 
      RowBox[{
       RowBox[{"gG", "[", "p", "]"}], "->", 
       RowBox[{"\[Nu]", "^", 
        RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{"temp4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["fF", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], ",", 
      
      RowBox[{
       RowBox[{
        SuperscriptBox["gG", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp5", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"temp4", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
      "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"mMtilde", "->", 
                  RowBox[{"Log", "[", "2", "]"}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF1", "[", 
             RowBox[{"i1", "-", "1"}], "]"}], "*", 
            RowBox[{"intG1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
     "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"mMtilde", "->", 
                  RowBox[{"Log", "[", "2", "]"}]}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                   RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
              ")"}], "==", "0"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}], 
            "*", 
            RowBox[{"intF1", "[", 
             RowBox[{"i1", "-", "1"}], "]"}], "*", 
            RowBox[{"intG2", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], 
              ",", 
              RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"temp5", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"temp5", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
    "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
     RowBox[{"temp6", "/", 
      RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
      RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<_M0.m\>\""}], "]"}]}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
    "\"\<    \>\"", ",", 
    RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9423002988004704`*^9, 3.9423002990682993`*^9}, {
   3.94593280197579*^9, 3.945932830549909*^9}, {3.945932892554983*^9, 
   3.9459329011753387`*^9}, {3.9459329396027184`*^9, 3.945932956774993*^9}, {
   3.9459343567879343`*^9, 3.94593436562123*^9}, {3.9459373628009*^9, 
   3.945937370026805*^9}, {3.945939569207581*^9, 3.945939585680579*^9}, {
   3.945939977284835*^9, 3.945939978239863*^9}, {3.946022265413764*^9, 
   3.946022290140091*^9}, {3.946361084710491*^9, 3.946361090696642*^9}, {
   3.946362343684745*^9, 3.94636235393624*^9}, {3.946421827291827*^9, 
   3.946421851216215*^9}, {3.946426516280191*^9, 3.9464265169044657`*^9}, {
   3.946435833361824*^9, 3.946435834207358*^9}, {3.947815536191578*^9, 
   3.947815536800354*^9}, {3.947815592424691*^9, 3.947815615738679*^9}, {
   3.947815703673176*^9, 3.947815828933577*^9}, {3.947815865171823*^9, 
   3.947816107239633*^9}, {3.947816143767599*^9, 3.947816239537241*^9}, {
   3.947816295922814*^9, 3.947816350083153*^9}, {3.947817926196699*^9, 
   3.9478180522278633`*^9}, 3.947818085518484*^9, {3.947818164818037*^9, 
   3.947818241218485*^9}, {3.947818625539152*^9, 3.947818632329447*^9}, {
   3.947818775107368*^9, 3.9478187918873672`*^9}, {3.947819317478435*^9, 
   3.947819318923112*^9}, {3.947821379816065*^9, 3.9478213808088293`*^9}, {
   3.947906634409725*^9, 3.9479066347123833`*^9}, {3.949761050061685*^9, 
   3.9497610507658463`*^9}, {3.949815321727182*^9, 3.949815322816852*^9}, {
   3.949825363077663*^9, 3.949825363540536*^9}, 3.952582083480507*^9, {
   3.95258215614281*^9, 3.952582694149835*^9}, {3.952582751124236*^9, 
   3.95258275444038*^9}, {3.952583015555212*^9, 3.952583018878274*^9}, {
   3.9525830891757174`*^9, 3.9525831290273743`*^9}, {3.952583362901705*^9, 
   3.95258338167599*^9}, {3.952583706343721*^9, 3.952583773847599*^9}, {
   3.952583804196857*^9, 3.952583827685952*^9}, {3.952583880762878*^9, 
   3.9525839454622183`*^9}, {3.952584111978298*^9, 3.9525841163380136`*^9}, {
   3.952584243263986*^9, 3.9525842440214233`*^9}, 3.952585236936681*^9, {
   3.9525874013643017`*^9, 3.952587440791098*^9}, 3.952587789521656*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:15:29\"\>"}],
  SequenceForm["2l=", 6, "    s=", 1, "    ", "Wed 2 Apr 2025 21:15:29"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588529541018*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"b3190b0a-6a24-4feb-899d-0952a328821d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "s", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{"star", "[", 
        RowBox[{"\[Rho]w1", ",", "\[Rho]wn"}], "]"}]}], ";", "\n", 
      RowBox[{"temp1", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";", "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                "2"]}], "*", "p"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"temp1", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//",
               "Factor"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
              "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{
           RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], "2"], "*", 
          "p"}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"temp3", "[", "i", "]"}], "*", 
           RowBox[{"hbar", "^", "i"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}]}], ";", 
      "\n", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp4", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"temp3", "[", "twol", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "->", "\[Lambda]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"fF", "[", "x", "]"}], "->", 
           RowBox[{"\[Mu]", "^", 
            RowBox[{"-", "1"}]}]}], ",", 
          RowBox[{
           RowBox[{"gG", "[", "p", "]"}], "->", 
           RowBox[{"\[Nu]", "^", 
            RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";", "\n", 
      RowBox[{"temp4", "=", 
       RowBox[{"temp4", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["fF", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], 
          ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gG", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
         "}"}]}]}], ";", "\n", 
      RowBox[{"temp5", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"temp4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
          "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"temp6", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF1", "[", 
                 RowBox[{"i1", "-", "1"}], "]"}], "*", 
                RowBox[{"intG1", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"temp5", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], 
                   "]"}], "/.", 
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"mMtilde", "->", 
                    RowBox[{"Log", "[", "2", "]"}]}], "}"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "1"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                  ")"}], "==", "0"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2", ",", "i1", ",", "i2"}], "]"}], "]"}],
                 "*", 
                RowBox[{"intF1", "[", 
                 RowBox[{"i1", "-", "1"}], "]"}], "*", 
                RowBox[{"intG2", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", "*", "s", "*", "qtilde", "*", "mMtilde"}], 
                   "2"], ",", 
                  RowBox[{"i2", "-", "1"}]}], "]"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"temp5", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2", ",", "i1"}], "]"}], "]"}], "]"}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"temp5", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
          "]"}]}], "//", "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dD2l", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
         RowBox[{"temp6", "/", 
          RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], ";",
       "\n", 
      RowBox[{"PutAppend", "[", 
       RowBox[{"dD2l", ",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<250311_q\>\"", ",", 
          RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
          RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
          RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
          RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<_M0.m\>\""}], 
         "]"}]}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
        "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], "\n", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "2", ",", "smax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9525831232362747`*^9, 3.952583127699644*^9}, {
   3.952583387807419*^9, 3.952583408886325*^9}, {3.9525839603976088`*^9, 
   3.9525840096151114`*^9}, {3.952584120718878*^9, 3.952584122031019*^9}, {
   3.9525842380739803`*^9, 3.952584239777944*^9}, 3.9525852429138527`*^9, {
   3.952587446433214*^9, 3.952587482363888*^9}, 3.952587783516749*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:16:34\"\>"}],
  SequenceForm["2l=", 6, "    s=", 2, "    ", "Wed 2 Apr 2025 21:16:34"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588594919878*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"9fbc0698-a147-48b4-a056-696e3b1d6f2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:17:14\"\>"}],
  SequenceForm["2l=", 6, "    s=", 3, "    ", "Wed 2 Apr 2025 21:17:14"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525886348014927`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"e6309f41-7f80-48a5-8ddb-2db72ff4c92b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:17:56\"\>"}],
  SequenceForm["2l=", 6, "    s=", 4, "    ", "Wed 2 Apr 2025 21:17:56"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258867616295*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"d12a51e1-f92a-4bd0-8dc3-8a3ad1ea9de4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:18:36\"\>"}],
  SequenceForm["2l=", 6, "    s=", 5, "    ", "Wed 2 Apr 2025 21:18:36"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258871643834*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"3c4419ea-4750-4db0-ae3d-5adfb9529452"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:19:18\"\>"}],
  SequenceForm["2l=", 6, "    s=", 6, "    ", "Wed 2 Apr 2025 21:19:18"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525887589088373`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"c2831c55-2591-48fe-af33-80b99108eb72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:19:59\"\>"}],
  SequenceForm["2l=", 6, "    s=", 7, "    ", "Wed 2 Apr 2025 21:19:59"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588799357877*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"01173503-1d7a-4f80-aa7b-5ec89163aa8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:20:41\"\>"}],
  SequenceForm["2l=", 6, "    s=", 8, "    ", "Wed 2 Apr 2025 21:20:41"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588841305099*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1f730244-8c4b-4834-9fba-79ad1aa2555d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:21:21\"\>"}],
  SequenceForm["2l=", 6, "    s=", 9, "    ", "Wed 2 Apr 2025 21:21:21"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588881771291*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"bcbce1b9-9768-4067-9a8a-8716f8a477cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:22:04\"\>"}],
  SequenceForm["2l=", 6, "    s=", 10, "    ", "Wed 2 Apr 2025 21:22:04"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525889244490643`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"63a37548-9403-43dd-9acd-95e430e06d99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:22:45\"\>"}],
  SequenceForm["2l=", 6, "    s=", 11, "    ", "Wed 2 Apr 2025 21:22:45"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588965706205*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"ece3d029-4633-4e72-97bc-75adc20e8480"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:23:29\"\>"}],
  SequenceForm["2l=", 6, "    s=", 12, "    ", "Wed 2 Apr 2025 21:23:29"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589009038558*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"02f5fb2c-970d-4e69-9b7f-005c2f25f370"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:24:10\"\>"}],
  SequenceForm["2l=", 6, "    s=", 13, "    ", "Wed 2 Apr 2025 21:24:10"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589050239847*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"c9d1e444-7fcc-45b2-ace2-f7fac3ce6105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:24:53\"\>"}],
  SequenceForm["2l=", 6, "    s=", 14, "    ", "Wed 2 Apr 2025 21:24:53"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589093782339*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"c17c02dd-b93d-4f0f-9e92-d299dd1605ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:25:35\"\>"}],
  SequenceForm["2l=", 6, "    s=", 15, "    ", "Wed 2 Apr 2025 21:25:35"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525891354374533`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"3cdb5990-b039-44d8-ad49-21af6658d05a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:26:17\"\>"}],
  SequenceForm["2l=", 6, "    s=", 16, "    ", "Wed 2 Apr 2025 21:26:17"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952589177483591*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"c9a18c10-de56-4abc-987d-033c02160faf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 794, 19, 45, "Subsubsection",ExpressionUUID->"6ade06e9-b217-4b6f-b993-0fa6d60e54ab"],
Cell[1377, 43, 709, 14, 30, "Input",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],
Cell[2089, 59, 267, 5, 30, "Input",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],
Cell[2359, 66, 2791, 52, 94, "Input",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],
Cell[5153, 120, 2028, 47, 51, "Input",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],
Cell[7184, 169, 1730, 45, 168, "Input",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],
Cell[8917, 216, 15539, 470, 726, "Input",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],
Cell[CellGroupData[{
Cell[24481, 690, 26748, 711, 970, "Input",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],
Cell[51232, 1403, 507, 11, 24, "Print",ExpressionUUID->"b3190b0a-6a24-4feb-899d-0952a328821d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51776, 1419, 27056, 684, 1035, "Input",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],
Cell[CellGroupData[{
Cell[78857, 2107, 507, 11, 24, "Print",ExpressionUUID->"9fbc0698-a147-48b4-a056-696e3b1d6f2d"],
Cell[79367, 2120, 509, 11, 24, "Print",ExpressionUUID->"e6309f41-7f80-48a5-8ddb-2db72ff4c92b"],
Cell[79879, 2133, 506, 11, 24, "Print",ExpressionUUID->"d12a51e1-f92a-4bd0-8dc3-8a3ad1ea9de4"],
Cell[80388, 2146, 506, 11, 24, "Print",ExpressionUUID->"3c4419ea-4750-4db0-ae3d-5adfb9529452"],
Cell[80897, 2159, 509, 11, 24, "Print",ExpressionUUID->"c2831c55-2591-48fe-af33-80b99108eb72"],
Cell[81409, 2172, 507, 11, 24, "Print",ExpressionUUID->"01173503-1d7a-4f80-aa7b-5ec89163aa8f"],
Cell[81919, 2185, 507, 11, 24, "Print",ExpressionUUID->"1f730244-8c4b-4834-9fba-79ad1aa2555d"],
Cell[82429, 2198, 507, 11, 24, "Print",ExpressionUUID->"bcbce1b9-9768-4067-9a8a-8716f8a477cf"],
Cell[82939, 2211, 511, 11, 24, "Print",ExpressionUUID->"63a37548-9403-43dd-9acd-95e430e06d99"],
Cell[83453, 2224, 509, 11, 24, "Print",ExpressionUUID->"ece3d029-4633-4e72-97bc-75adc20e8480"],
Cell[83965, 2237, 509, 11, 24, "Print",ExpressionUUID->"02f5fb2c-970d-4e69-9b7f-005c2f25f370"],
Cell[84477, 2250, 509, 11, 24, "Print",ExpressionUUID->"c9d1e444-7fcc-45b2-ace2-f7fac3ce6105"],
Cell[84989, 2263, 509, 11, 24, "Print",ExpressionUUID->"c17c02dd-b93d-4f0f-9e92-d299dd1605ff"],
Cell[85501, 2276, 511, 11, 24, "Print",ExpressionUUID->"3cdb5990-b039-44d8-ad49-21af6658d05a"],
Cell[86015, 2289, 509, 11, 24, "Print",ExpressionUUID->"c9a18c10-de56-4abc-987d-033c02160faf"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/250402_D2l_M0_Mtilde0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80782,       2138]
NotebookOptionsPosition[     77950,       2091]
NotebookOutlinePosition[     78388,       2108]
CellTagsIndexPosition[     78345,       2105]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "generate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d219b163-f9e3-4044-b29b-b57d814ff48d"],
 "(s;v\[Alpha],0;vtilde\[Alpha],0) (eq(3.35) in the paper) with s=1,2,..."
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 
   3.952589705715865*^9}},ExpressionUUID->"d26631d8-b164-4af2-af2b-\
94a9f662e8c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsoA3AYxuExy7Gp1YoUreSOXAixsKTWGFpyWItoNJkpIzdaDsVsK22m
0Gqb84jklERtNo1WUpaVZjKUaIaGKeT7/hdvz9178WO1dAlaIykUSioMDfNT
ImqbApw9URYx3a2rQYU6H9EcakisA/W+VaJQ1qziiQOcAvMYMc4Z1KID3bE6
dCWhfgelfs8RG3y7dpRHoTnQYauruAJ8UqeVoDP632sdeC/h+tD2W4V8Ajx4
cPaijMgF6SRof7MSPV9PalTMjdGgdE+UYBoccpuIKuPf3Qz4wn99RLUWQYcB
PLs8InqqJEr0nXlBDHPPl1GNl21B5Zm8fSM4VXpFvKeNn6CyLfopahmZD6ED
CcwPdDqC7Z0FewTrxJ/g9+IOqMhoW0LTc7TiPfyRRreiSba50X3Q9UlVokpt
4eYhWJ3nJGbJs3k20LDBKEfvctekDrBIlNyJDuorb1zYU6Xyo/H9z1Y/aNou
s6GN+Ut97LYAh8s6Jv4De2D+KA==
  "],
 CellLabel->"In[1]:=",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.945932969257927*^9, 3.945932969461659*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "q", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vtilde", "[", "qtilde", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "1", ",", 
        RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9450486637795553`*^9, 3.9450486652450237`*^9}, {
   3.945048921129745*^9, 3.9450489223170967`*^9}, {3.94504916810045*^9, 
   3.9450491683087597`*^9}, {3.945056898256538*^9, 3.945056898645932*^9}, {
   3.945060116153584*^9, 3.9450601167887793`*^9}, {3.945063739885561*^9, 
   3.945063740205831*^9}, {3.945070019147127*^9, 3.945070019616261*^9}, {
   3.945076436947358*^9, 3.945076437568418*^9}, {3.9451149332491293`*^9, 
   3.9451149339522057`*^9}, {3.945115554746459*^9, 3.945115555227137*^9}, {
   3.945120603208487*^9, 3.945120603533996*^9}, {3.945127879536668*^9, 
   3.9451278798707647`*^9}, {3.945131443653345*^9, 3.945131444165147*^9}, {
   3.9451387970657187`*^9, 3.945138797658942*^9}, {3.945160440951764*^9, 
   3.945160441319025*^9}, {3.9459150224794083`*^9, 3.945915024391972*^9}, 
   3.9459399694985332`*^9, {3.946022251063388*^9, 3.946022251417234*^9}, {
   3.946031784679461*^9, 3.946031785182003*^9}, {3.946361078420623*^9, 
   3.9463610806346416`*^9}, {3.9464218245898123`*^9, 3.946421824857193*^9}, {
   3.946435822124194*^9, 3.946435825163075*^9}, {3.9464457795207863`*^9, 
   3.946445779802095*^9}, {3.9464534195094337`*^9, 3.946453420048236*^9}, {
   3.9478153215598087`*^9, 3.947815326439945*^9}, {3.9478153895160933`*^9, 
   3.947815407687594*^9}, {3.9478154819157343`*^9, 3.9478154921841803`*^9}, {
   3.947815524300893*^9, 3.9478155320267563`*^9}, {3.9478156571141453`*^9, 
   3.947815672494923*^9}, {3.9478213716419773`*^9, 3.947821371821507*^9}, {
   3.9479066168156013`*^9, 3.947906617186302*^9}, {3.947938916567688*^9, 
   3.947938916836937*^9}, {3.9479948490336323`*^9, 3.947994849423085*^9}, {
   3.94976105505194*^9, 3.9497610553451033`*^9}, 3.9497667751065407`*^9, {
   3.949825347899829*^9, 3.9498253483044567`*^9}, {3.952581922223394*^9, 
   3.952581944404636*^9}, {3.952582712415476*^9, 3.952582713639063*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"calZ0", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "*", "\[Pi]"}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"q", "*", "s"}], "2"], "]"}], "2"], "*", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"qtilde", "*", "s"}], "2"], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"q", "*", "s"}], "]"}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"qtilde", "*", "s"}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942205996541881*^9, 3.942206053452602*^9}, 
   3.94220620491868*^9, {3.9422111604100924`*^9, 3.94221119817803*^9}, {
   3.944894918132194*^9, 3.944894953496956*^9}, {3.945044581036663*^9, 
   3.94504458878398*^9}, {3.945048839576503*^9, 3.945048898179121*^9}, {
   3.945923665419455*^9, 3.9459236851459503`*^9}, {3.9459329652825813`*^9, 
   3.945932965531363*^9}, {3.947814760683321*^9, 3.9478148032663116`*^9}, {
   3.947814896886177*^9, 3.94781489930481*^9}, {3.947814932476048*^9, 
   3.947814961601528*^9}, {3.947815258996336*^9, 3.94781531543785*^9}, {
   3.9478156746631317`*^9, 3.9478156897755404`*^9}, {3.947817879714198*^9, 
   3.947817893158764*^9}, {3.9478181299325943`*^9, 3.9478181344192057`*^9}, {
   3.9525819480782003`*^9, 3.952581956585967*^9}, {3.952583417610126*^9, 
   3.952583422726313*^9}, {3.95258707398225*^9, 3.952587074232937*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intF1", "[", "a_", "]"}], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["a", "2"], "]"}], "2"], 
    RowBox[{"Gamma", "[", "a", "]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intG1", "[", "a_", "]"}], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["a", "2"], "]"}], "2"], 
    RowBox[{"Gamma", "[", "a", "]"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942205816392148*^9, 3.942205842232821*^9}, {
  3.9422060707224083`*^9, 3.942206083373084*^9}, {3.942211298701754*^9, 
  3.942211327680793*^9}, {3.94489495596948*^9, 3.9448950121204157`*^9}, {
  3.947814717182437*^9, 3.94781475010815*^9}, {3.947815543601453*^9, 
  3.947815546307938*^9}, {3.947815692208166*^9, 3.947815694977316*^9}, {
  3.947817898654644*^9, 3.947817912870229*^9}, {3.947818140001227*^9, 
  3.947818156085343*^9}, {3.952587071265979*^9, 3.952587071564022*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"twol", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"smax", "=", 
    RowBox[{
     RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"fF", "[", "x", "]"}], "*", 
           RowBox[{"Cosh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"fF", "[", "x", "]"}], ",", "x"}], "]"}], "*", 
           RowBox[{"Sinh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"v", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"f", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
             "x", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["fF", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"f", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
         "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"gG", "[", "p", "]"}], "*", 
           RowBox[{"Cosh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}], "+", 
          
          RowBox[{"2", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"gG", "[", "p", "]"}], ",", "p"}], "]"}], "*", 
           RowBox[{"Sinh", "[", 
            FractionBox[
             RowBox[{"hbar", "*", 
              RowBox[{"vtilde", "[", "\[Alpha]", "]"}]}], "2"], "]"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "m"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}], "^", "m"}]}], "}"}]}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
             "p", "]"}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"twol", "/", "2"}], ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"g", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["gG", 
          TagBox[
           RowBox[{"(", "1", ")"}],
           Derivative],
          MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], "-",
          "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{"g", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "^", "2"}], "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}], 
          "-", "1"}], ")"}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "//"}], "//"}], "//"}], "//", "#"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"star", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", "b"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", "hbar"}], ")"}], "/", "2"}], ")"}], "^", 
           "n"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"n", "-", "m"}], ")"}]}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", "!"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "m"}], ")"}], "!"}]}], ")"}]}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"a", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "m"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], "*", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"b", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"n", "-", "m"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "m"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "twol"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"hbar", ",", "0", ",", "twol"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.952583097902381*^9, {3.952583149265418*^9, 3.95258315225213*^9}, 
   3.952583225716865*^9, {3.952583411204365*^9, 3.9525834114615707`*^9}, {
   3.9525851802261868`*^9, 3.952585180629184*^9}, {3.952585479155306*^9, 
   3.952585479735434*^9}, {3.952586054442424*^9, 3.9525861217200823`*^9}, {
   3.952586847845304*^9, 3.952586898203006*^9}, {3.952587061793826*^9, 
   3.952587068219376*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]w1", "=", 
   RowBox[{"star", "[", 
    RowBox[{"f", ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Rho]wn", "=", "\[Rho]w1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp1", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"temp2", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"temp1", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//", 
         "Factor"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", "]"}],
             "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["fF", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SuperscriptBox["gG", 
              TagBox[
               RowBox[{"(", "2", ")"}],
               Derivative],
              MultilineFunction->None], "[", "p", "]"}], "->", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"2", "^", "2"}]}], "*", 
             RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}],
       ";", "\n", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
          "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}], 
         "\n", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"twol", "/", "2"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["fF", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["gG", 
               TagBox[
                RowBox[{"(", "1", ")"}],
                Derivative],
               MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{"temp2", "=", 
       RowBox[{
        RowBox[{"temp2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "^", "2"}], "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", "2"}],
               "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], ";", "\n", 
      
      RowBox[{
       RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", ")"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]wn", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"temp3", "[", "i", "]"}], "*", 
       RowBox[{"hbar", "^", "i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"temp3", "[", "twol", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", "x", 
          "]"}], "->", "\[Lambda]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", "p", 
          "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"fF", "[", "x", "]"}], "->", 
       RowBox[{"\[Mu]", "^", 
        RowBox[{"-", "1"}]}]}], ",", 
      RowBox[{
       RowBox[{"gG", "[", "p", "]"}], "->", 
       RowBox[{"\[Nu]", "^", 
        RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp4", "=", 
   RowBox[{"temp4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["fF", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], ",", 
      
      RowBox[{
       RowBox[{
        SuperscriptBox["gG", 
         TagBox[
          RowBox[{"(", "1", ")"}],
          Derivative],
         MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp5", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"temp4", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
      "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temp6", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"temp5", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], "/.", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                  RowBox[{"Log", "[", 
                   RowBox[{"Prime", "[", "\[Alpha]", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", "1", ",", 
                   RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                  RowBox[{"Log", "[", 
                   RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "-", "1"}], "]"}], "]"}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", "1", ",", 
                   RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
            ")"}], "==", "0"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"temp5", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], "*", 
           RowBox[{"intF1", "[", 
            RowBox[{"i1", "-", "1"}], "]"}], "*", 
           RowBox[{"intG1", "[", 
            RowBox[{"i2", "-", "1"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"temp5", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"temp5", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
     RowBox[{"temp6", "/", 
      RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
      RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<_M0_Mtilde0.m\>\""}], 
     "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
    "\"\<    \>\"", ",", 
    RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9423002988004704`*^9, 3.9423002990682993`*^9}, {
   3.94593280197579*^9, 3.945932830549909*^9}, {3.945932892554983*^9, 
   3.9459329011753387`*^9}, {3.9459329396027184`*^9, 3.945932956774993*^9}, {
   3.9459343567879343`*^9, 3.94593436562123*^9}, {3.9459373628009*^9, 
   3.945937370026805*^9}, {3.945939569207581*^9, 3.945939585680579*^9}, {
   3.945939977284835*^9, 3.945939978239863*^9}, {3.946022265413764*^9, 
   3.946022290140091*^9}, {3.946361084710491*^9, 3.946361090696642*^9}, {
   3.946362343684745*^9, 3.94636235393624*^9}, {3.946421827291827*^9, 
   3.946421851216215*^9}, {3.946426516280191*^9, 3.9464265169044657`*^9}, {
   3.946435833361824*^9, 3.946435834207358*^9}, {3.947815536191578*^9, 
   3.947815536800354*^9}, {3.947815592424691*^9, 3.947815615738679*^9}, {
   3.947815703673176*^9, 3.947815828933577*^9}, {3.947815865171823*^9, 
   3.947816107239633*^9}, {3.947816143767599*^9, 3.947816239537241*^9}, {
   3.947816295922814*^9, 3.947816350083153*^9}, {3.947817926196699*^9, 
   3.9478180522278633`*^9}, 3.947818085518484*^9, {3.947818164818037*^9, 
   3.947818241218485*^9}, {3.947818625539152*^9, 3.947818632329447*^9}, {
   3.947818775107368*^9, 3.9478187918873672`*^9}, {3.947819317478435*^9, 
   3.947819318923112*^9}, {3.947821379816065*^9, 3.9478213808088293`*^9}, {
   3.947906634409725*^9, 3.9479066347123833`*^9}, {3.949761050061685*^9, 
   3.9497610507658463`*^9}, {3.949815321727182*^9, 3.949815322816852*^9}, {
   3.949825363077663*^9, 3.949825363540536*^9}, 3.952582083480507*^9, {
   3.95258215614281*^9, 3.952582694149835*^9}, {3.952582751124236*^9, 
   3.95258275444038*^9}, {3.952583015555212*^9, 3.952583018878274*^9}, {
   3.9525830891757174`*^9, 3.9525831290273743`*^9}, {3.952583362901705*^9, 
   3.95258338167599*^9}, 3.952585221467437*^9, {3.952586907410952*^9, 
   3.952586938659748*^9}, {3.9525870156940536`*^9, 3.952587058224967*^9}, 
   3.952587744381776*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:07:06\"\>"}],
  SequenceForm["2l=", 6, "    s=", 1, "    ", "Wed 2 Apr 2025 21:07:06"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588026169795*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"3fa65bf2-8d05-4c57-b7a4-009af46e360e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "s", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\n", 
     RowBox[{
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{"star", "[", 
        RowBox[{"\[Rho]w1", ",", "\[Rho]wn"}], "]"}]}], ";", "\n", 
      RowBox[{"temp1", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"\[Rho]wn", ",", "hbar"}], "]"}]}], ";", "\n", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"temp1", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "//", "Together"}], "//",
              "Factor"}], ")"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}]}], "*", 
                    RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "->", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], ")"}]}]}], "*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"fF", "^", "\[Prime]\[Prime]"}], ")"}], "[", "x", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gG", "^", "\[Prime]\[Prime]"}], ")"}], "[", "p", 
                 "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["fF", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "x", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"fF", "[", "x", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["gG", 
                  TagBox[
                   RowBox[{"(", "2", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "p", "]"}], "->", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"2", "^", "2"}]}], "*", 
                 RowBox[{"gG", "[", "p", "]"}]}]}]}], "}"}]}], "//", 
            "Expand"}]}], ";", "\n", 
          RowBox[{"(*", "*)"}], "\n", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\n", 
             RowBox[{
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";", 
              "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "m"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", "m"}]}]}], "}"}]}], "//", 
                "Expand"}]}], ";", "\n", 
              RowBox[{"temp2", "=", 
               RowBox[{
                RowBox[{"temp2", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["fF", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "x", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                    "[", "x", "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gG", 
                    TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "p", "]"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "m"}], "-", "1"}], ")"}]}], "->", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                    "2"}], "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "1"}], ")"}]}], " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                    "[", "p", "]"}]}]}]}], "}"}]}], "//", "Expand"}]}], ";"}],
              "\n", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"twol", "/", "2"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["fF", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["gG", 
                   TagBox[
                    RowBox[{"(", "1", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"temp2", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], 
                  "[", "x", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"fF", "[", "x", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], 
                  "[", "p", "]"}], "^", "2"}], "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gG", "[", "p", "]"}], "/", "2"}], ")"}], "^", 
                   "2"}], "-", "1"}], ")"}]}]}], "}"}]}], "//", "Expand"}]}], 
          ";", "\n", 
          RowBox[{
           RowBox[{"temp3", "[", "i", "]"}], "=", "temp2"}], ";"}], "\n", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Rho]wn", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp3", "[", "i", "]"}], "*", 
          RowBox[{"hbar", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "twol"}], "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp4", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"temp3", "[", "twol", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "fF", "]"}], "[", 
              "x", "]"}], "->", "\[Lambda]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", "1", "]"}], "[", "gG", "]"}], "[", 
              "p", "]"}], "->", "\[Sigma]"}]}], "}"}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"fF", "[", "x", "]"}], "->", 
           RowBox[{"\[Mu]", "^", 
            RowBox[{"-", "1"}]}]}], ",", 
          RowBox[{
           RowBox[{"gG", "[", "p", "]"}], "->", 
           RowBox[{"\[Nu]", "^", 
            RowBox[{"-", "1"}]}]}]}], "}"}]}]}], ";", "\n", 
      RowBox[{"temp4", "=", 
       RowBox[{"temp4", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["fF", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "x", "]"}], "->", "\[Lambda]"}], 
          ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gG", 
             TagBox[
              RowBox[{"(", "1", ")"}],
              Derivative],
             MultilineFunction->None], "[", "p", "]"}], "->", "\[Sigma]"}]}], 
         "}"}]}]}], ";", "\n", 
      RowBox[{"temp5", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{"temp4", ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
          "}"}]}], "]"}]}], ";", "\n", 
      RowBox[{"temp6", "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"temp5", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], 
                  "]"}], "/.", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", "\[Alpha]", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
                    RowBox[{"Log", "[", 
                    RowBox[{"Prime", "[", 
                    RowBox[{"\[Alpha]", "+", "q", "-", "1"}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}],
                 ")"}], "==", "0"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"temp5", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "i1", ",", "i2"}], "]"}], "]"}], 
               "*", 
               RowBox[{"intF1", "[", 
                RowBox[{"i1", "-", "1"}], "]"}], "*", 
               RowBox[{"intG1", "[", 
                RowBox[{"i2", "-", "1"}], "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i2", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"temp5", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1", ",", "i1"}], "]"}], "]"}], "]"}]}], 
             "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"temp5", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}],
         "//", "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dD2l", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "*", 
         RowBox[{"temp6", "/", 
          RowBox[{"calZ0", "[", "s", "]"}]}]}], "//", "FullSimplify"}]}], ";",
       "\n", 
      RowBox[{"PutAppend", "[", 
       RowBox[{"dD2l", ",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<250311_q\>\"", ",", 
          RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
          RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
          RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
          RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<_M0_Mtilde0.m\>\""}],
          "]"}]}], "]"}], ";", "\n", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<2l=\>\"", ",", "twol", ",", "\"\<    s=\>\"", ",", "s", ",", 
        "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], "\n", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "2", ",", "smax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9525831232362747`*^9, 3.952583127699644*^9}, {
   3.952583387807419*^9, 3.952583408886325*^9}, 3.952585225924366*^9, {
   3.952586956999278*^9, 3.952587000273597*^9}, {3.952587036349017*^9, 
   3.952587044781582*^9}, {3.952587738334971*^9, 3.9525877394093857`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:07:23\"\>"}],
  SequenceForm["2l=", 6, "    s=", 2, "    ", "Wed 2 Apr 2025 21:07:23"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588043870063*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"b1075c4a-b04d-4e7e-92a9-17fac353638d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:07:35\"\>"}],
  SequenceForm["2l=", 6, "    s=", 3, "    ", "Wed 2 Apr 2025 21:07:35"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588055344083*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"66a21eb2-223c-4553-8cb2-705705e94bb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:07:47\"\>"}],
  SequenceForm["2l=", 6, "    s=", 4, "    ", "Wed 2 Apr 2025 21:07:47"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588067680366*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"0f934654-86ca-4c37-84e8-0f20cf6aaa45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:07:59\"\>"}],
  SequenceForm["2l=", 6, "    s=", 5, "    ", "Wed 2 Apr 2025 21:07:59"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525880794117317`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d26a1986-2926-4123-afc3-e80558f1d68c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:08:12\"\>"}],
  SequenceForm["2l=", 6, "    s=", 6, "    ", "Wed 2 Apr 2025 21:08:12"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588092097431*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"fea2e021-84b9-4d69-ba58-2fbdec6e9050"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:08:23\"\>"}],
  SequenceForm["2l=", 6, "    s=", 7, "    ", "Wed 2 Apr 2025 21:08:23"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588103912345*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"90f8a679-928f-4338-bc9f-3abab1a7978b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:08:36\"\>"}],
  SequenceForm["2l=", 6, "    s=", 8, "    ", "Wed 2 Apr 2025 21:08:36"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588116601553*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"2508b28b-dcf0-4d27-ac9f-4ea4e8d228ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:08:48\"\>"}],
  SequenceForm["2l=", 6, "    s=", 9, "    ", "Wed 2 Apr 2025 21:08:48"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588128514048*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"8e66ff84-b08c-4acb-a6ea-e0831f326941"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:09:01\"\>"}],
  SequenceForm["2l=", 6, "    s=", 10, "    ", "Wed 2 Apr 2025 21:09:01"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588141686817*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4341bc1b-992e-4609-b360-b31d60650415"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:09:13\"\>"}],
  SequenceForm["2l=", 6, "    s=", 11, "    ", "Wed 2 Apr 2025 21:09:13"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588153729491*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d9b784fe-0660-495e-956e-55348eae59f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:09:26\"\>"}],
  SequenceForm["2l=", 6, "    s=", 12, "    ", "Wed 2 Apr 2025 21:09:26"],
  Editable->False]], "Print",
 CellChangeTimes->{3.952588166719808*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"8d104b5e-59c1-45b4-94c1-a02d0aacb4e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:09:38\"\>"}],
  SequenceForm["2l=", 6, "    s=", 13, "    ", "Wed 2 Apr 2025 21:09:38"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9525881788439503`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"be31f825-cef5-4947-96c3-be8ef6cd0dac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:09:52\"\>"}],
  SequenceForm["2l=", 6, "    s=", 14, "    ", "Wed 2 Apr 2025 21:09:52"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258819213022*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"e39e7249-3e5f-40a3-b8bd-3866a3ba6571"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:10:04\"\>"}],
  SequenceForm["2l=", 6, "    s=", 15, "    ", "Wed 2 Apr 2025 21:10:04"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258820457953*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"f366731e-f67c-4339-b726-4446914baebb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    s=\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Wed 2 Apr 2025 21:10:17\"\>"}],
  SequenceForm["2l=", 6, "    s=", 16, "    ", "Wed 2 Apr 2025 21:10:17"],
  Editable->False]], "Print",
 CellChangeTimes->{3.95258821723602*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"cd245d92-2e8e-4170-9394-77412ed85f41"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 789, 19, 45, "Subsubsection",ExpressionUUID->"d26631d8-b164-4af2-af2b-94a9f662e8c4"],
Cell[1372, 43, 708, 14, 30, "Input",ExpressionUUID->"2c4b4def-2549-4dcb-9c1d-57eb985735cb"],
Cell[2083, 59, 267, 5, 30, "Input",ExpressionUUID->"dde5b18f-1905-4ee3-a35d-37198c751e42"],
Cell[2353, 66, 2739, 51, 94, "Input",ExpressionUUID->"5514a2f1-0805-4fa5-8a00-19ebf0cf1a9a"],
Cell[5095, 119, 1707, 38, 51, "Input",ExpressionUUID->"45770eaf-c441-4ec3-9dd9-8ad3bf03c9d6"],
Cell[6805, 159, 1052, 24, 117, "Input",ExpressionUUID->"defe6271-9160-4378-82b6-c201091fd8d5"],
Cell[7860, 185, 15260, 464, 726, "Input",ExpressionUUID->"eefaf6e7-2b44-4fc0-a3bc-8bc27d4ebb66"],
Cell[CellGroupData[{
Cell[23145, 653, 23196, 623, 792, "Input",ExpressionUUID->"66f7e34a-8c31-45a7-82aa-c6d6172e7efc"],
Cell[46344, 1278, 507, 11, 24, "Print",ExpressionUUID->"3fa65bf2-8d05-4c57-b7a4-009af46e360e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46888, 1294, 23335, 595, 817, "Input",ExpressionUUID->"653cf44f-3c69-4498-b760-03ab535a6dd4"],
Cell[CellGroupData[{
Cell[70248, 1893, 507, 11, 24, "Print",ExpressionUUID->"b1075c4a-b04d-4e7e-92a9-17fac353638d"],
Cell[70758, 1906, 507, 11, 24, "Print",ExpressionUUID->"66a21eb2-223c-4553-8cb2-705705e94bb8"],
Cell[71268, 1919, 507, 11, 24, "Print",ExpressionUUID->"0f934654-86ca-4c37-84e8-0f20cf6aaa45"],
Cell[71778, 1932, 509, 11, 24, "Print",ExpressionUUID->"d26a1986-2926-4123-afc3-e80558f1d68c"],
Cell[72290, 1945, 507, 11, 24, "Print",ExpressionUUID->"fea2e021-84b9-4d69-ba58-2fbdec6e9050"],
Cell[72800, 1958, 507, 11, 24, "Print",ExpressionUUID->"90f8a679-928f-4338-bc9f-3abab1a7978b"],
Cell[73310, 1971, 507, 11, 24, "Print",ExpressionUUID->"2508b28b-dcf0-4d27-ac9f-4ea4e8d228ee"],
Cell[73820, 1984, 507, 11, 24, "Print",ExpressionUUID->"8e66ff84-b08c-4acb-a6ea-e0831f326941"],
Cell[74330, 1997, 509, 11, 24, "Print",ExpressionUUID->"4341bc1b-992e-4609-b360-b31d60650415"],
Cell[74842, 2010, 509, 11, 24, "Print",ExpressionUUID->"d9b784fe-0660-495e-956e-55348eae59f1"],
Cell[75354, 2023, 509, 11, 24, "Print",ExpressionUUID->"8d104b5e-59c1-45b4-94c1-a02d0aacb4e1"],
Cell[75866, 2036, 511, 11, 24, "Print",ExpressionUUID->"be31f825-cef5-4947-96c3-be8ef6cd0dac"],
Cell[76380, 2049, 508, 11, 24, "Print",ExpressionUUID->"e39e7249-3e5f-40a3-b8bd-3866a3ba6571"],
Cell[76891, 2062, 508, 11, 24, "Print",ExpressionUUID->"f366731e-f67c-4339-b726-4446914baebb"],
Cell[77402, 2075, 508, 11, 24, "Print",ExpressionUUID->"cd245d92-2e8e-4170-9394-77412ed85f41"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/250402_extrapolate_in_s.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18761,        450]
NotebookOptionsPosition[     17412,        420]
NotebookOutlinePosition[     17850,        437]
CellTagsIndexPosition[     17807,        434]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Extrapolate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],ExpressionUUID->
  "3041f41d-b1af-4699-a4c0-a5554771fbd1"],
 "(s;v\[Alpha],M;vtilde\[Alpha],Mtilde) (eq(3.35) in the paper) with \
s=1,2,... to a rational function of s"
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 3.952589705715865*^9}, {3.9525897525881777`*^9, 
   3.952589789295439*^9}},ExpressionUUID->"dd26743d-6b5a-4b66-aad4-\
3ab84ae9b8bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9461065270349073`*^9, 3.94610652790621*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946106528481228*^9, 3.94610653343489*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twol", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.952584539260627*^9, {3.9525847859990673`*^9, 3.9525847863065166`*^9}, {
   3.952587201510398*^9, 3.952587202965489*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"smax", "=", 
   RowBox[{
    RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"dD2loriginal", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"ReadList", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<250311_q\>\"", ",", 
           RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
           RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
           RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
           RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<.m\>\""}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"dD2loriginal", "[", "s", "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"q", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"qtilde", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}]}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imax", "=", 
   RowBox[{"smax", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"c", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "[", "s", "]"}], "==", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], "*", 
           SuperscriptBox["s", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], ",", "cs"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fit", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], "*", 
         SuperscriptBox["s", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], "/.", 
      RowBox[{"ans", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"q", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"qtilde", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}]}]], "*", "fit"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<2l=\>\"", ",", "twol", ",", "\"\<    \>\"", ",", 
    RowBox[{"Total", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dD2loriginal", "[", "s", "]"}], "-", "dD2l"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"mM", "->", 
               RowBox[{"Log", "[", "2", "]"}]}], ",", 
              RowBox[{"mMtilde", "->", 
               RowBox[{"Log", "[", "3", "]"}]}]}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", 
                 RowBox[{"\[Alpha]", "+", "2"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", 
                 RowBox[{"\[Alpha]", "+", "q", "+", "1"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
         ")"}], ",", "prec"}], "]"}], "]"}], "]"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.949761458929429*^9, 3.949761518399993*^9}, {
   3.949766795676881*^9, 3.949766796311286*^9}, {3.949972244036996*^9, 
   3.949972253212017*^9}, {3.95258432683608*^9, 3.952584577775775*^9}, {
   3.952584727203515*^9, 3.952584774318355*^9}, {3.9525870957475243`*^9, 
   3.952587137410884*^9}, {3.952587195361156*^9, 3.9525872168474216`*^9}, 
   3.952587754330944*^9, {3.952588557842627*^9, 3.9525885760523767`*^9}, 
   3.952589520522931*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"112\\\"]}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \
\\\"]\\\"}], \\\"2\\\"], \\\"+\\\", RowBox[{\\\"24\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"3\\\", \
\\\"224\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"48\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"5\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"18\\\"]}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \
\\\"]\\\"}], \\\"2\\\"], \\\"+\\\", RowBox[{\\\"16\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"54\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"48\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"5\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"25\\\", \\\"264\\\"]}], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \
\\\"]\\\"}], \\\"2\\\"], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", FractionBox[RowBox[{\\\"25\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \
\\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"48\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"5\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"1056\\\"]}], \\\",\
\\\", \\\"0\\\", \\\",\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\
\"49\\\", \\\"240\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\
\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"3\\\", \\\"]\\\"}], \\\"2\\\"], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", FractionBox[RowBox[{\\\"49\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"48\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
\\\"5\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"1440\\\"]}], \\\",\
\\\", \\\"0\\\"}], \\\"}\\\"}]\\).\"", 2, 13, 1, 22629574663430389454, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.952584728064498*^9, {3.952584779633515*^9, 3.95258478736292*^9}, 
   3.952584824779173*^9, 3.952589590434959*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"50f6df12-d0fc-4b03-933d-87adb3b8518d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2047.7305263730273"}],
  SequenceForm["2l=", 2, "    ", 0``2047.7305263730273],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.949761530278861*^9, 3.949766841195497*^9, {3.949972247783084*^9, 
   3.949972257441259*^9}, {3.952584549235165*^9, 3.9525845780485497`*^9}, {
   3.9525847226849403`*^9, 3.9525847280704737`*^9}, {3.952584779674129*^9, 
   3.952584787367721*^9}, 3.9525848247835484`*^9, 3.952589590439781*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"4fb69a27-19d7-4652-94f9-3f263e595b8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "this", " ", "gives", " ", "a", " ", "finite", " ", "number", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"polynomial", " ", "of", " ", "M"}], ",", "Mtilde"}], ")"}]}], 
    ",", " ", 
    RowBox[{"the", " ", "extrapolation", " ", "is", " ", 
     RowBox[{"successful", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dD2l", "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"q", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"qtilde", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}]}], "//", 
           "Expand"}], ")"}], "*", 
         FractionBox["1", 
          SuperscriptBox["s", 
           RowBox[{"2", "*", "twol"}]]]}], "//", "Expand"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "->", "\[Infinity]"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.952584597910248*^9, 3.952584703602211*^9}, {
  3.9525847990719843`*^9, 3.952584834428081*^9}, {3.9525871411674023`*^9, 
  3.9525871557241917`*^9}, {3.952587241410285*^9, 3.952587244496353*^9}, {
  3.952588584062809*^9, 3.952588584275098*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "96"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SuperscriptBox["mM", "2"], "-", 
    SuperscriptBox["mMtilde", "2"], "-", 
    RowBox[{
     SuperscriptBox["mM", "2"], " ", 
     SuperscriptBox["mMtilde", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.952584729332554*^9, 3.952584789418242*^9, 
  3.952584825285757*^9, 3.9525895918035707`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a311ff4f-0031-4789-8eee-558235e4607f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<.m\>\""}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.952584860668838*^9, 3.952584905202836*^9}, {
   3.9525871593640738`*^9, 3.952587190078339*^9}, {3.952588587129389*^9, 
   3.952588587481077*^9}, 3.952589528846716*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"b2da3b71-537f-4f2f-9e68-6e0d8d49a61b"]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 844, 19, 45, "Subsubsection",ExpressionUUID->"dd26743d-6b5a-4b66-aad4-3ab84ae9b8bf"],
Cell[1427, 43, 216, 4, 30, "Input",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],
Cell[1646, 49, 266, 5, 30, "Input",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],
Cell[1915, 56, 510, 12, 94, "Input",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],
Cell[CellGroupData[{
Cell[2450, 72, 6062, 166, 431, "Input",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],
Cell[8515, 240, 5011, 74, 109, "Message",ExpressionUUID->"50f6df12-d0fc-4b03-933d-87adb3b8518d"],
Cell[13529, 316, 683, 14, 25, "Print",ExpressionUUID->"4fb69a27-19d7-4652-94f9-3f263e595b8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14249, 335, 1966, 51, 76, "Input",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],
Cell[16218, 388, 496, 13, 50, "Output",ExpressionUUID->"a311ff4f-0031-4789-8eee-558235e4607f"]
}, Open  ]],
Cell[16729, 404, 667, 13, 30, "Input",ExpressionUUID->"b2da3b71-537f-4f2f-9e68-6e0d8d49a61b"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/250402_extrapolate_in_s_M0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17380,        427]
NotebookOptionsPosition[     16032,        397]
NotebookOutlinePosition[     16470,        414]
CellTagsIndexPosition[     16427,        411]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Extrapolate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],ExpressionUUID->
  "f24eb727-0796-4e12-b6c9-670b25dd43e4"],
 "(s;v\[Alpha],0;vtilde\[Alpha],Mtilde) (eq(3.35) in the paper) with \
s=1,2,... to a rational function of s"
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 3.952589705715865*^9}, {3.9525897525881777`*^9, 
   3.952589782359901*^9}},ExpressionUUID->"d22e51d7-5409-49cf-b581-\
c8ecad011cef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9461065270349073`*^9, 3.94610652790621*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946106528481228*^9, 3.94610653343489*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twol", "=", "6"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.952584539260627*^9, {3.9525847859990673`*^9, 3.9525847863065166`*^9}, {
   3.952587201510398*^9, 3.952587202965489*^9}, {3.952589546510367*^9, 
   3.952589547130074*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"smax", "=", 
   RowBox[{
    RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"dD2loriginal", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"ReadList", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<250311_q\>\"", ",", 
           RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
           RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
           RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
           RowBox[{"ToString", "[", "s", "]"}], ",", "\"\<_M0.m\>\""}], "]"}],
          "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"dD2loriginal", "[", "s", "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"q", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"qtilde", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}]}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imax", "=", 
   RowBox[{"smax", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"c", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "[", "s", "]"}], "==", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], "*", 
           SuperscriptBox["s", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], ",", "cs"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fit", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], "*", 
         SuperscriptBox["s", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], "/.", 
      RowBox[{"ans", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"q", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"qtilde", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}]}]], "*", "fit"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<2l=\>\"", ",", "twol", ",", "\"\<    \>\"", ",", 
    RowBox[{"Total", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dD2loriginal", "[", "s", "]"}], "-", "dD2l"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"mMtilde", "->", 
              RowBox[{"Log", "[", "2", "]"}]}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", 
                 RowBox[{"\[Alpha]", "+", "1"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", 
                 RowBox[{"\[Alpha]", "+", "q"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
         ")"}], ",", "prec"}], "]"}], "]"}], "]"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.949761458929429*^9, 3.949761518399993*^9}, {
   3.949766795676881*^9, 3.949766796311286*^9}, {3.949972244036996*^9, 
   3.949972253212017*^9}, {3.95258432683608*^9, 3.952584577775775*^9}, {
   3.952584727203515*^9, 3.952584774318355*^9}, {3.9525870957475243`*^9, 
   3.952587137410884*^9}, {3.952587195361156*^9, 3.9525872168474216`*^9}, 
   3.952587754330944*^9, 3.952589513114049*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{FractionBox[RowBox[{RowBox[{\\\"-\\\", \
\\\"31\\\"}], \\\"-\\\", RowBox[{\\\"49\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"21\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"6\\\"]}], \\\"-\\\", RowBox[{\\\"96\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"7680\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"4\\\"]}], \\\"-\\\", RowBox[{\\\"86016\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"6\\\"]}]}], \\\"4838400\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"46872\\\", \\\"+\\\", RowBox[{\\\"74088\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"31752\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4536\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"1016064\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1451520\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"435456\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"11612160\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"11612160\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"130056192\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"6\\\"]}]}], \\\"7315660800\\\"]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"8\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\).\
\"", 2, 13, 1, 22629574414392415464, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.952584728064498*^9, {3.952584779633515*^9, 3.95258478736292*^9}, 
   3.952584824779173*^9, 3.952589554780555*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"7236a667-5641-43ee-8d47-3c5494446a74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2046.5128141619246"}],
  SequenceForm["2l=", 6, "    ", 0``2046.5128141619246],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.949761530278861*^9, 3.949766841195497*^9, {3.949972247783084*^9, 
   3.949972257441259*^9}, {3.952584549235165*^9, 3.9525845780485497`*^9}, {
   3.9525847226849403`*^9, 3.9525847280704737`*^9}, {3.952584779674129*^9, 
   3.952584787367721*^9}, 3.9525848247835484`*^9, 3.952589554784607*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"756d9884-c5e8-4216-b5ae-6a9d9e973d03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "this", " ", "gives", " ", "a", " ", "finite", " ", "number", 
     " ", 
     RowBox[{"(", 
      RowBox[{"polynomial", " ", "of", " ", "Mtilde"}], ")"}]}], ",", " ", 
    RowBox[{"the", " ", "extrapolation", " ", "is", " ", 
     RowBox[{"successful", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dD2l", "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"q", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"qtilde", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}]}], "//", 
           "Expand"}], ")"}], "*", 
         FractionBox["1", 
          SuperscriptBox["s", 
           RowBox[{"2", "*", "twol"}]]]}], "//", "Expand"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "->", "\[Infinity]"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.952584597910248*^9, 3.952584703602211*^9}, {
  3.9525847990719843`*^9, 3.952584834428081*^9}, {3.9525871411674023`*^9, 
  3.9525871557241917`*^9}, {3.952587241410285*^9, 3.952587244496353*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"31", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["mMtilde", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["mMtilde", "4"]}], "+", 
      SuperscriptBox["mMtilde", "6"]}], ")"}]}], "61931520"]}]], "Output",
 CellChangeTimes->{3.952584729332554*^9, 3.952584789418242*^9, 
  3.952584825285757*^9, 3.952589555915084*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"8384be63-639b-42b9-b694-a99b32c0bc73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_M0.m\>\""}], 
     "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.952584860668838*^9, 3.952584905202836*^9}, {
   3.9525871593640738`*^9, 3.952587190078339*^9}, 3.9525895156423893`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"b2da3b71-537f-4f2f-9e68-6e0d8d49a61b"]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 844, 19, 45, "Subsubsection",ExpressionUUID->"d22e51d7-5409-49cf-b581-c8ecad011cef"],
Cell[1427, 43, 216, 4, 30, "Input",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],
Cell[1646, 49, 266, 5, 30, "Input",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],
Cell[1915, 56, 560, 13, 94, "Input",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],
Cell[CellGroupData[{
Cell[2500, 73, 5872, 161, 431, "Input",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],
Cell[8375, 236, 3875, 59, 89, "Message",ExpressionUUID->"7236a667-5641-43ee-8d47-3c5494446a74"],
Cell[12253, 297, 683, 14, 25, "Print",ExpressionUUID->"756d9884-c5e8-4216-b5ae-6a9d9e973d03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12973, 316, 1884, 48, 76, "Input",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],
Cell[14860, 366, 517, 13, 55, "Output",ExpressionUUID->"8384be63-639b-42b9-b694-a99b32c0bc73"]
}, Open  ]],
Cell[15392, 382, 624, 12, 30, "Input",ExpressionUUID->"b2da3b71-537f-4f2f-9e68-6e0d8d49a61b"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/250402_extrapolate_in_s_M0_Mtilde0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19484,        448]
NotebookOptionsPosition[     18136,        418]
NotebookOutlinePosition[     18574,        435]
CellTagsIndexPosition[     18531,        432]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Extrapolate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["D", 
     RowBox[{"(", 
      RowBox[{"q", ",", "qtilde"}], ")"}]], 
    RowBox[{"2", "l"}]], TraditionalForm]],ExpressionUUID->
  "6e97a39b-300b-4298-822e-e764eb029c77"],
 "(s;v\[Alpha],0;vtilde\[Alpha],0) (eq(3.35) in the paper) with s=1,2,... to \
a rational function of s"
}], "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 3.950689719848298*^9}, {
   3.952589627456904*^9, 3.952589705715865*^9}, {3.9525897525881777`*^9, 
   3.952589765915902*^9}},ExpressionUUID->"bf6e977b-2e20-40bd-825c-\
f9acaf3e0916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9461065270349073`*^9, 3.94610652790621*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946106528481228*^9, 3.94610653343489*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtilde", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twol", "=", "6"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.952584539260627*^9, {3.952587325246636*^9, 3.952587326619585*^9}, {
   3.9525894616359987`*^9, 3.952589462224532*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"smax", "=", 
   RowBox[{
    RowBox[{"2", "*", "twol"}], "+", "1", "+", "3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"dD2loriginal", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"ReadList", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<250311_q\>\"", ",", 
           RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
           RowBox[{"ToString", "[", "qtilde", "]"}], ",", "\"\<_D\>\"", ",", 
           RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_s\>\"", ",", 
           RowBox[{"ToString", "[", "s", "]"}], ",", 
           "\"\<_M0_Mtilde0.m\>\""}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "[", "s", "]"}], "=", 
       RowBox[{
        RowBox[{"dD2loriginal", "[", "s", "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"q", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "*", "j"}], "-", "1", "+", 
           RowBox[{"qtilde", "*", "s"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox["twol", "2"]}], "}"}]}], "]"}]}]}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imax", "=", 
   RowBox[{"smax", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"c", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"temp", "[", "s", "]"}], "==", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], "*", 
           SuperscriptBox["s", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], ",", "cs"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fit", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], "*", 
         SuperscriptBox["s", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}], "/.", 
      RowBox[{"ans", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dD2l", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"q", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "j"}], "-", "1", "+", 
         RowBox[{"qtilde", "*", "s"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          FractionBox["twol", "2"]}], "}"}]}], "]"}]}]], "*", "fit"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<2l=\>\"", ",", "twol", ",", "\"\<    \>\"", ",", 
    RowBox[{"Total", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dD2loriginal", "[", "s", "]"}], "-", "dD2l"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "smax"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", "\[Alpha]", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "->", 
               RowBox[{"Log", "[", 
                RowBox[{"Prime", "[", 
                 RowBox[{"\[Alpha]", "+", "q", "-", "1"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", "1", ",", 
                RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
         ")"}], ",", "prec"}], "]"}], "]"}], "]"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.949761458929429*^9, 3.949761518399993*^9}, {
   3.949766795676881*^9, 3.949766796311286*^9}, {3.949972244036996*^9, 
   3.949972253212017*^9}, {3.95258432683608*^9, 3.952584577775775*^9}, 
   3.952584727203515*^9, {3.952587278119779*^9, 3.952587330110681*^9}, 
   3.95258776544424*^9, {3.952589490333951*^9, 3.9525895045606337`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{RowBox[{\\\"142213120\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"252887040\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"270950400\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"177246720\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"252887040\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"541900800\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"3\\\"], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\
\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"531740160\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"252887040\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\
\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"812851200\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\
\", \\\"]\\\"}], \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1032998400\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\
\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"4\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"69363302400\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"3870720\\\"]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"12203352\\\", \\\"+\\\", \
RowBox[{\\\"103783680\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"383201280\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"1112702976\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\
\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"360702720\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \
\\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"2682408960\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Log\\\", \\\
\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"1293788160\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Log\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"62589542400\\\"], \\\"+\\\", \
FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"8071\\\", \\\"+\\\", RowBox[{\\\"61000\\\", \\\
\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"275968\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"15\\\", \
\\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\\\", \
RowBox[{\\\"1980\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\"124185600\\\"]}], \\\",\\\", RowBox[{FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"74180198400\\\
\"], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"20697600\\\"]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"13\\\", \\\"\[RightSkeleton]\\\"}], \\\"\\\"}]], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"512676916920\\\", \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"20\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"270462689280\\\"], \\\"+\\\", \
FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"27\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}]}], \\\"965938176\\\"]}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"}\\\"}]\\).\"", 2, 29, 9, 22629573844228533259, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.952589509983533*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"090d0cb2-5830-4b44-9635-8b8b2f3f910d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"2l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2044.6257691330616"}],
  SequenceForm["2l=", 6, "    ", 0``2044.6257691330616],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.949761530278861*^9, 3.949766841195497*^9, {3.949972247783084*^9, 
   3.949972257441259*^9}, {3.952584549235165*^9, 3.9525845780485497`*^9}, {
   3.9525847226849403`*^9, 3.9525847280704737`*^9}, 3.952589465677979*^9, {
   3.952589495872868*^9, 3.952589509988409*^9}},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"9b4ba6de-1359-442d-b043-7e053a5d5402"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "this", " ", "gives", " ", "a", " ", "finite", " ", "number"}],
     ",", " ", 
    RowBox[{"the", " ", "extrapolation", " ", "is", " ", 
     RowBox[{"successful", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dD2l", "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"q", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}], "*", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "*", "j"}], "-", "1", "+", 
               RowBox[{"qtilde", "*", "s"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                FractionBox["twol", "2"]}], "}"}]}], "]"}]}], "//", 
           "Expand"}], ")"}], "*", 
         FractionBox["1", 
          SuperscriptBox["s", 
           RowBox[{"2", "*", "twol"}]]]}], "//", "Expand"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "->", "\[Infinity]"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.952584597910248*^9, 3.952584703602211*^9}, {
  3.952587255967071*^9, 3.952587274089004*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["837", "2293760"]}]], "Output",
 CellChangeTimes->{3.952584729332554*^9, 3.9525895364210777`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e9d2b1d8-86fd-495c-8cb3-96244035a7f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PutAppend", "[", 
   RowBox[{"dD2l", ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<250311_D\>\"", ",", 
      RowBox[{"ToString", "[", "twol", "]"}], ",", "\"\<_q\>\"", ",", 
      RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", ",", 
      RowBox[{"ToString", "[", "qtilde", "]"}], ",", 
      "\"\<_M0_Mtilde0.m\>\""}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.952584860668838*^9, 3.952584934557247*^9}, {
   3.952587260508041*^9, 3.9525872637957563`*^9}, 3.952589534659041*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"291a525e-e29f-4067-bde6-210cdd93c4fe"]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 839, 19, 45, "Subsubsection",ExpressionUUID->"bf6e977b-2e20-40bd-825c-f9acaf3e0916"],
Cell[1422, 43, 215, 4, 30, "Input",ExpressionUUID->"78f4cba0-c899-4b7e-97d1-1d962dbc4c1b"],
Cell[1640, 49, 266, 5, 30, "Input",ExpressionUUID->"c3c4e331-36f6-477a-9433-edd8282239f3"],
Cell[1909, 56, 508, 12, 94, "Input",ExpressionUUID->"a5d73c18-9658-4a46-9661-0af890156697"],
Cell[CellGroupData[{
Cell[2442, 72, 5691, 157, 389, "Input",ExpressionUUID->"64ee40fd-a778-4f17-9e0c-e611c9f5d88d"],
Cell[8136, 231, 6722, 97, 210, "Message",ExpressionUUID->"090d0cb2-5830-4b44-9635-8b8b2f3f910d"],
Cell[14861, 330, 660, 14, 25, "Print",ExpressionUUID->"9b4ba6de-1359-442d-b043-7e053a5d5402"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15558, 349, 1694, 45, 76, "Input",ExpressionUUID->"793373f5-f869-452d-98b5-4e7d4f99dd8d"],
Cell[17255, 396, 219, 4, 50, "Output",ExpressionUUID->"e9d2b1d8-86fd-495c-8cb3-96244035a7f4"]
}, Open  ]],
Cell[17489, 403, 631, 12, 30, "Input",ExpressionUUID->"291a525e-e29f-4067-bde6-210cdd93c4fe"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/M0/250311_D10_q2_qtilde1_M0.m <==
(1842782296320*s^3 + 1328517469440*mMtilde^2*s^3 + 
  1285662067200*mMtilde^4*s^3 + 599975631360*mMtilde^6*s^3 - 
  1071385056000*mMtilde^8*s^3 + 128566206720*mMtilde^10*s^3 + 
  11047850599680*s^4 + 2259636113664*mMtilde^2*s^4 - 
  2146035285504*mMtilde^4*s^4 + 5335565603328*mMtilde^6*s^4 - 
  1489871460096*mMtilde^8*s^4 - 183257862912*mMtilde^10*s^4 + 
  22195799174592*s^5 + 3236705272512*mMtilde^2*s^5 - 
  13492037040768*mMtilde^4*s^5 + 8123592954240*mMtilde^6*s^5 + 
  2197745203392*mMtilde^8*s^5 - 458790889536*mMtilde^10*s^5 + 
  16934992439616*s^6 + 13701926475072*mMtilde^2*s^6 - 
  13977595550592*mMtilde^4*s^6 - 6193331217792*mMtilde^6*s^6 + 
  4845097995840*mMtilde^8*s^6 + 293899627584*mMtilde^10*s^6 - 
  3885828567552*s^7 + 21502414638720*mMtilde^2*s^7 + 
  6236390693376*mMtilde^4*s^7 - 19801599365376*mMtilde^6*s^7 + 
  49884595200*mMtilde^8*s^7 + 699631447680*mMtilde^10*s^7 - 
  18195017792976*s^8 + 2043570626352*mMtilde^2*s^8 + 
  26191704525984*mMtilde^4*s^8 - 1186533440352*mMtilde^6*s^8 - 
  7165579143888*mMtilde^8*s^8 - 25929596880*mMtilde^10*s^8 - 
  16905992767128*s^9 - 16723365075144*mMtilde^2*s^9 + 
  10981059094800*mMtilde^4*s^9 + 11705955956208*mMtilde^6*s^9 + 
  181750460040*mMtilde^8*s^9 - 725774093352*mMtilde^10*s^9 - 
  9007184652687*s^10 - 16368339517083*mMtilde^2*s^10 - 
  4980030511446*mMtilde^4*s^10 + 4547842141194*mMtilde^6*s^10 + 
  2292271610229*mMtilde^8*s^10 + 125553821985*mMtilde^10*s^10 - 
  3154141130193*s^11 - 8056935431541*mMtilde^2*s^11 - 
  6472180081962*mMtilde^4*s^11 - 1142838715626*mMtilde^6*s^11 + 
  586755445995*mMtilde^8*s^11 + 160208381007*mMtilde^10*s^11 - 
  746069116554*s^12 - 2421806515794*mMtilde^2*s^12 - 
  2859755588388*mMtilde^4*s^12 - 1429122085092*mMtilde^6*s^12 - 
  235857885426*mMtilde^8*s^12 + 9246010518*mMtilde^10*s^12 - 
  115974952254*s^13 - 451774333062*mMtilde^2*s^13 - 
  677138738796*mMtilde^4*s^13 - 480519740556*mMtilde^6*s^13 - 
  156845835702*mMtilde^8*s^13 - 17665453134*mMtilde^10*s^13 - 
  10762920279*s^14 - 48286670211*mMtilde^2*s^14 - 
  85517478054*mMtilde^4*s^14 - 74461615686*mMtilde^6*s^14 - 
  31702876659*mMtilde^8*s^14 - 5234989095*mMtilde^10*s^14 - 452610585*s^15 - 
  2263052925*mMtilde^2*s^15 - 4526105850*mMtilde^4*s^15 - 
  4526105850*mMtilde^6*s^15 - 2263052925*mMtilde^8*s^15 - 
  452610585*mMtilde^10*s^15 + 2262765238272*s^3*v[1]^2 - 
  45255304765440*mMtilde^2*s^3*v[1]^2 + 31678713335808*mMtilde^4*s^3*v[1]^2 + 
  63357426671616*mMtilde^6*s^3*v[1]^2 - 15839356667904*mMtilde^8*s^3*v[1]^2 + 
  186372838434816*s^4*v[1]^2 - 96688317800448*mMtilde^2*s^4*v[1]^2 - 
  138854768431104*mMtilde^4*s^4*v[1]^2 + 153293365665792*mMtilde^6*s^4*
   v[1]^2 + 9086977861632*mMtilde^8*s^4*v[1]^2 + 506374535107584*s^5*v[1]^2 + 
  81675050029056*mMtilde^2*s^5*v[1]^2 - 497125931157504*mMtilde^4*s^5*
   v[1]^2 - 20041634967552*mMtilde^6*s^5*v[1]^2 + 
  52384811111424*mMtilde^8*s^5*v[1]^2 + 412020816362496*s^6*v[1]^2 + 
  525787624175616*mMtilde^2*s^6*v[1]^2 - 220050926346240*mMtilde^4*s^6*
   v[1]^2 - 333751886493696*mMtilde^6*s^6*v[1]^2 + 
  65847665664*mMtilde^8*s^6*v[1]^2 - 120056756421888*s^7*v[1]^2 + 
  618241737535488*mMtilde^2*s^7*v[1]^2 + 571261423468032*mMtilde^4*s^7*
   v[1]^2 - 230143577647104*mMtilde^6*s^7*v[1]^2 - 
  63106507157760*mMtilde^8*s^7*v[1]^2 - 435842705954304*s^8*v[1]^2 - 
  105968847891456*mMtilde^2*s^8*v[1]^2 + 633197139176448*mMtilde^4*s^8*
   v[1]^2 + 274231582884864*mMtilde^6*s^8*v[1]^2 - 
  29091698228736*mMtilde^8*s^8*v[1]^2 - 347181817213440*s^9*v[1]^2 - 
  495838409755392*mMtilde^2*s^9*v[1]^2 - 13503261074688*mMtilde^4*s^9*
   v[1]^2 + 180394169700096*mMtilde^6*s^9*v[1]^2 + 
  45240838232832*mMtilde^8*s^9*v[1]^2 - 153142683010416*s^10*v[1]^2 - 
  336266943072192*mMtilde^2*s^10*v[1]^2 - 218539236044448*mMtilde^4*s^10*
   v[1]^2 - 25906940959680*mMtilde^6*s^10*v[1]^2 + 
  9508035022992*mMtilde^8*s^10*v[1]^2 - 42512150875392*s^11*v[1]^2 - 
  118278370603008*mMtilde^2*s^11*v[1]^2 - 114847308145152*mMtilde^4*s^11*
   v[1]^2 - 44046102177792*mMtilde^6*s^11*v[1]^2 - 
  4965013760256*mMtilde^8*s^11*v[1]^2 - 7486991826336*s^12*v[1]^2 - 
  24433724151936*mMtilde^2*s^12*v[1]^2 - 29139462728640*mMtilde^4*s^12*
   v[1]^2 - 14925720306816*mMtilde^6*s^12*v[1]^2 - 
  2732989903776*mMtilde^8*s^12*v[1]^2 - 772213533696*s^13*v[1]^2 - 
  2831948469504*mMtilde^2*s^13*v[1]^2 - 3862564206336*mMtilde^4*s^13*v[1]^2 - 
  2318137138944*mMtilde^6*s^13*v[1]^2 - 515307868416*mMtilde^8*s^13*v[1]^2 - 
  35636307696*s^14*v[1]^2 - 142545230784*mMtilde^2*s^14*v[1]^2 - 
  213817846176*mMtilde^4*s^14*v[1]^2 - 142545230784*mMtilde^6*s^14*v[1]^2 - 
  35636307696*mMtilde^8*s^14*v[1]^2 + 120680812707840*s^3*v[1]^4 - 
  1086127314370560*mMtilde^2*s^3*v[1]^4 - 603404063539200*mMtilde^4*s^3*
   v[1]^4 + 603404063539200*mMtilde^6*s^3*v[1]^4 + 
  2193325881753600*s^4*v[1]^4 - 1534370332999680*mMtilde^2*s^4*v[1]^4 - 
  3518899253084160*mMtilde^4*s^4*v[1]^4 + 208796961669120*mMtilde^6*s^4*
   v[1]^4 + 5187838270095360*s^5*v[1]^4 + 3248325208719360*mMtilde^2*s^5*
   v[1]^4 - 3504053597552640*mMtilde^4*s^5*v[1]^4 - 
  1564540536176640*mMtilde^6*s^5*v[1]^4 + 3442755406970880*s^6*v[1]^4 + 
  7932847867084800*mMtilde^2*s^6*v[1]^4 + 3369006021427200*mMtilde^4*s^6*
   v[1]^4 - 1121086438686720*mMtilde^6*s^6*v[1]^4 - 
  2125682370662400*s^7*v[1]^4 + 3867732250398720*mMtilde^2*s^7*v[1]^4 + 
  7042148442869760*mMtilde^4*s^7*v[1]^4 + 1048733821808640*mMtilde^6*s^7*
   v[1]^4 - 4512241220382720*s^8*v[1]^4 - 4146607091404800*mMtilde^2*s^8*
   v[1]^4 + 1789739552747520*mMtilde^4*s^8*v[1]^4 + 
  1424105423769600*mMtilde^6*s^8*v[1]^4 - 2979008256153600*s^9*v[1]^4 - 
  5213439044352000*mMtilde^2*s^9*v[1]^4 - 2309716619274240*mMtilde^4*s^9*
   v[1]^4 - 75285831075840*mMtilde^6*s^9*v[1]^4 - 
  1071655793303040*s^10*v[1]^4 - 2401928293501440*mMtilde^2*s^10*v[1]^4 - 
  1694245472156160*mMtilde^4*s^10*v[1]^4 - 363972971957760*mMtilde^6*s^10*
   v[1]^4 - 227578511761920*s^11*v[1]^4 - 586039235950080*mMtilde^2*s^11*
   v[1]^4 - 495089641981440*mMtilde^4*s^11*v[1]^4 - 
  136628917793280*mMtilde^6*s^11*v[1]^4 - 27042439057920*s^12*v[1]^4 - 
  76218673006080*mMtilde^2*s^12*v[1]^4 - 71310028838400*mMtilde^4*s^12*
   v[1]^4 - 22133794890240*mMtilde^6*s^12*v[1]^4 - 
  1391780206080*s^13*v[1]^4 - 4175340618240*mMtilde^2*s^13*v[1]^4 - 
  4175340618240*mMtilde^4*s^13*v[1]^4 - 1391780206080*mMtilde^6*s^13*v[1]^4 + 
  2703250204655616*s^3*v[1]^6 - 5406500409311232*mMtilde^2*s^3*v[1]^6 - 
  8109750613966848*mMtilde^4*s^3*v[1]^6 + 18622390298738688*s^4*v[1]^6 + 
  4462508274352128*mMtilde^2*s^4*v[1]^6 - 14159882024386560*mMtilde^4*s^4*
   v[1]^6 + 33865717841657856*s^5*v[1]^6 + 40141120102465536*mMtilde^2*s^5*
   v[1]^6 + 6275402260807680*mMtilde^4*s^5*v[1]^6 + 
  14782058658791424*s^6*v[1]^6 + 41278201537757184*mMtilde^2*s^6*v[1]^6 + 
  26496142878965760*mMtilde^4*s^6*v[1]^6 - 20716872848179200*s^7*v[1]^6 - 
  7868388988551168*mMtilde^2*s^7*v[1]^6 + 12848483859628032*mMtilde^4*s^7*
   v[1]^6 - 28990213008261120*s^8*v[1]^6 - 38199499915788288*mMtilde^2*s^8*
   v[1]^6 - 9209286907527168*mMtilde^4*s^8*v[1]^6 - 
  15389485416087552*s^9*v[1]^6 - 25418060952109056*mMtilde^2*s^9*v[1]^6 - 
  10028575536021504*mMtilde^4*s^9*v[1]^6 - 4238243097403392*s^10*v[1]^6 - 
  7752401318559744*mMtilde^2*s^10*v[1]^6 - 3514158221156352*mMtilde^4*s^10*
   v[1]^6 - 603404063539200*s^11*v[1]^6 - 1166581189509120*mMtilde^2*s^11*
   v[1]^6 - 563177125969920*mMtilde^4*s^11*v[1]^6 - 
  35198570373120*s^12*v[1]^6 - 70397140746240*mMtilde^2*s^12*v[1]^6 - 
  35198570373120*mMtilde^4*s^12*v[1]^6 + 46341432079810560*s^3*v[1]^8 + 
  46341432079810560*mMtilde^2*s^3*v[1]^8 + 160356066561884160*s^4*v[1]^8 + 
  160356066561884160*mMtilde^2*s^4*v[1]^8 + 174699843158016000*s^5*v[1]^8 + 
  174699843158016000*mMtilde^2*s^5*v[1]^8 - 8826939443773440*s^6*v[1]^8 - 
  8826939443773440*mMtilde^2*s^6*v[1]^8 - 168907164148039680*s^7*v[1]^8 - 
  168907164148039680*mMtilde^2*s^7*v[1]^8 - 141874662101483520*s^8*v[1]^8 - 
  141874662101483520*mMtilde^2*s^8*v[1]^8 - 52134111089786880*s^9*v[1]^8 - 
  52134111089786880*mMtilde^2*s^9*v[1]^8 - 9051060953088000*s^10*v[1]^8 - 
  9051060953088000*mMtilde^2*s^10*v[1]^8 - 603404063539200*s^11*v[1]^8 - 
  603404063539200*mMtilde^2*s^11*v[1]^8 - 98861721770262528*s^3*v[1]^10 - 
  539816385539211264*s^4*v[1]^10 - 1236948447387451392*s^5*v[1]^10 - 
  1519802818007924736*s^6*v[1]^10 - 1053348106956963840*s^7*v[1]^10 - 
  401625744691691520*s^8*v[1]^10 - 77235720133017600*s^9*v[1]^10 - 
  5792679009976320*s^10*v[1]^10)/(22243887398309068800*(1 + 2*s)*(3 + 2*s)*
  (5 + 2*s)*(7 + 2*s)*(9 + 2*s))


==> anc/mathematica_files/M0/250311_D10_q3_qtilde1_M0.m <==
(s^3*(7528120320 + 7404257280*mMtilde^2 + 309657600*mMtilde^4 + 
   144506880*mMtilde^6 - 258048000*mMtilde^8 + 30965760*mMtilde^10 + 
   14403371008*s + 8501592064*mMtilde^2*s - 3402694656*mMtilde^4*s + 
   1626537984*mMtilde^6*s - 861339648*mMtilde^8*s + 11206656*mMtilde^10*s + 
   17551499264*s^2 + 5455026176*mMtilde^2*s^2 - 5697509376*mMtilde^4*s^2 + 
   6145855488*mMtilde^6*s^2 - 438884352*mMtilde^8*s^2 - 
   185776128*mMtilde^10*s^2 + 13859315712*s^3 + 5256562688*mMtilde^2*s^3 - 
   8864372736*mMtilde^4*s^3 + 2330105856*mMtilde^6*s^3 + 
   2406889472*mMtilde^8*s^3 - 184836096*mMtilde^10*s^3 - 952528896*s^4 + 
   14210615296*mMtilde^2*s^4 - 3123446784*mMtilde^4*s^4 - 
   14116595712*mMtilde^6*s^4 + 4474473472*mMtilde^8*s^4 + 
   304478208*mMtilde^10*s^4 - 15400467456*s^5 + 4806778368*mMtilde^2*s^5 + 
   18195344448*mMtilde^4*s^5 - 8122549056*mMtilde^6*s^5 - 
   5532051264*mMtilde^8*s^5 + 578596416*mMtilde^10*s^5 - 18094118976*s^6 - 
   12184099152*mMtilde^2*s^6 + 14450633472*mMtilde^4*s^6 + 
   7013475936*mMtilde^6*s^6 - 2082725952*mMtilde^8*s^6 - 
   555588240*mMtilde^10*s^6 - 11916641133*s^7 - 16929799569*mMtilde^2*s^7 - 
   13213314*mMtilde^4*s^7 + 6496344990*mMtilde^6*s^7 + 
   1313156511*mMtilde^8*s^7 - 183243357*mMtilde^10*s^7 - 5146311051*s^8 - 
   10998171927*mMtilde^2*s^8 - 6000736878*mMtilde^4*s^8 + 
   899918802*mMtilde^6*s^8 + 1182597705*mMtilde^8*s^8 + 
   133802901*mMtilde^10*s^8 - 1504811358*s^9 - 4313770614*mMtilde^2*s^9 - 
   4169377260*mMtilde^4*s^9 - 1344416940*mMtilde^6*s^9 + 
   88272234*mMtilde^8*s^9 + 72271170*mMtilde^10*s^9 - 291368178*s^10 - 
   1051443018*mMtilde^2*s^10 - 1414686708*mMtilde^4*s^10 - 
   849083796*mMtilde^6*s^10 - 203038650*mMtilde^8*s^10 - 
   8566722*mMtilde^10*s^10 - 34196661*s^11 - 148234617*mMtilde^2*s^11 - 
   250971858*mMtilde^4*s^11 - 205474482*mMtilde^6*s^11 - 
   79988553*mMtilde^8*s^11 - 11447973*mMtilde^10*s^11 - 1862595*s^12 - 
   9312975*mMtilde^2*s^12 - 18625950*mMtilde^4*s^12 - 
   18625950*mMtilde^6*s^12 - 9312975*mMtilde^8*s^12 - 
   1862595*mMtilde^10*s^12 + 363331584*v[1]^2 - 7266631680*mMtilde^2*v[1]^2 + 
   5086642176*mMtilde^4*v[1]^2 + 10173284352*mMtilde^6*v[1]^2 - 
   2543321088*mMtilde^8*v[1]^2 + 93263757312*s*v[1]^2 + 
   25398607872*mMtilde^2*s*v[1]^2 - 21194342400*mMtilde^4*s*v[1]^2 + 
   43772805120*mMtilde^6*s*v[1]^2 - 2898001920*mMtilde^8*s*v[1]^2 + 
   254124490752*s^2*v[1]^2 + 44172902400*mMtilde^2*s^2*v[1]^2 - 
   169014067200*mMtilde^4*s^2*v[1]^2 + 51584434176*mMtilde^6*s^2*v[1]^2 + 
   10646913024*mMtilde^8*s^2*v[1]^2 + 260030791680*s^3*v[1]^2 + 
   140996083712*mMtilde^2*s^3*v[1]^2 - 198278479872*mMtilde^4*s^3*v[1]^2 - 
   61704732672*mMtilde^6*s^3*v[1]^2 + 17539039232*mMtilde^8*s^3*v[1]^2 + 
   16543887360*s^4*v[1]^2 + 333960478720*mMtilde^2*s^4*v[1]^2 + 
   112847978496*mMtilde^4*s^4*v[1]^2 - 213760622592*mMtilde^6*s^4*v[1]^2 - 
   9192009728*mMtilde^8*s^4*v[1]^2 - 207550666752*s^5*v[1]^2 + 
   69186822144*mMtilde^2*s^5*v[1]^2 + 371873728512*mMtilde^4*s^5*v[1]^2 + 
   58208342016*mMtilde^6*s^5*v[1]^2 - 36927897600*mMtilde^8*s^5*v[1]^2 - 
   226561319424*s^6*v[1]^2 - 222111724032*mMtilde^2*s^6*v[1]^2 + 
   116216280576*mMtilde^4*s^6*v[1]^2 + 124956817920*mMtilde^6*s^6*v[1]^2 + 
   13190132736*mMtilde^8*s^6*v[1]^2 - 130248965088*s^7*v[1]^2 - 
   230745018240*mMtilde^2*s^7*v[1]^2 - 85324117824*mMtilde^4*s^7*v[1]^2 + 
   27918684288*mMtilde^6*s^7*v[1]^2 + 12746748960*mMtilde^8*s^7*v[1]^2 - 
   47294489088*s^8*v[1]^2 - 114554373120*mMtilde^2*s^8*v[1]^2 - 
   89041379328*mMtilde^4*s^8*v[1]^2 - 21232696320*mMtilde^6*s^8*v[1]^2 + 
   548798976*mMtilde^8*s^8*v[1]^2 - 11037508416*s^9*v[1]^2 - 
   33208724736*mMtilde^2*s^9*v[1]^2 - 35486833536*mMtilde^4*s^9*v[1]^2 - 
   15497526528*mMtilde^6*s^9*v[1]^2 - 2181909312*mMtilde^8*s^9*v[1]^2 - 
   1535542272*s^10*v[1]^2 - 5437352448*mMtilde^2*s^10*v[1]^2 - 
   7098803712*mMtilde^4*s^10*v[1]^2 - 4027719168*mMtilde^6*s^10*v[1]^2 - 
   830725632*mMtilde^8*s^10*v[1]^2 - 97767648*s^11*v[1]^2 - 
   391070592*mMtilde^2*s^11*v[1]^2 - 586605888*mMtilde^4*s^11*v[1]^2 - 
   391070592*mMtilde^6*s^11*v[1]^2 - 97767648*mMtilde^8*s^11*v[1]^2 + 
   14533263360*v[1]^4 - 130799370240*mMtilde^2*v[1]^4 - 
   72666316800*mMtilde^4*v[1]^4 + 72666316800*mMtilde^6*v[1]^4 + 
   408661524480*s*v[1]^4 - 320769884160*mMtilde^2*s*v[1]^4 - 
   582714654720*mMtilde^4*s*v[1]^4 + 146716753920*mMtilde^6*s*v[1]^4 + 
   1528285102080*s^2*v[1]^4 + 379724759040*mMtilde^2*s^2*v[1]^4 - 
   1287448166400*mMtilde^4*s^2*v[1]^4 - 138887823360*mMtilde^6*s^2*v[1]^4 + 
   1805109166080*s^3*v[1]^4 + 1936405954560*mMtilde^2*s^3*v[1]^4 - 
   372458127360*mMtilde^4*s^3*v[1]^4 - 503754915840*mMtilde^6*s^3*v[1]^4 + 
   56470487040*s^4*v[1]^4 + 2410140057600*mMtilde^2*s^4*v[1]^4 + 
   2198769745920*mMtilde^4*s^4*v[1]^4 - 154899824640*mMtilde^6*s^4*v[1]^4 - 
   1469169377280*s^5*v[1]^4 - 392702238720*mMtilde^2*s^5*v[1]^4 + 
   1673348751360*mMtilde^4*s^5*v[1]^4 + 596881612800*mMtilde^6*s^5*v[1]^4 - 
   1411278612480*s^6*v[1]^4 - 1933654947840*mMtilde^2*s^6*v[1]^4 - 
   317835048960*mMtilde^4*s^6*v[1]^4 + 204541286400*mMtilde^6*s^6*v[1]^4 - 
   692718428160*s^7*v[1]^4 - 1360267223040*mMtilde^2*s^7*v[1]^4 - 
   772010680320*mMtilde^4*s^7*v[1]^4 - 104461885440*mMtilde^6*s^7*v[1]^4 - 
   203187916800*s^8*v[1]^4 - 486939340800*mMtilde^2*s^8*v[1]^4 - 
   374825594880*mMtilde^4*s^8*v[1]^4 - 91074170880*mMtilde^6*s^8*v[1]^4 - 
   34159656960*s^9*v[1]^4 - 93501112320*mMtilde^2*s^9*v[1]^4 - 
   84523253760*mMtilde^4*s^9*v[1]^4 - 25181798400*mMtilde^6*s^9*v[1]^4 - 
   2545551360*s^10*v[1]^4 - 7636654080*mMtilde^2*s^10*v[1]^4 - 
   7636654080*mMtilde^4*s^10*v[1]^4 - 2545551360*mMtilde^6*s^10*v[1]^4 + 
   298416340992*v[1]^6 - 596832681984*mMtilde^2*v[1]^6 - 
   895249022976*mMtilde^4*v[1]^6 + 2711583981568*s*v[1]^6 - 
   179566542848*mMtilde^2*s*v[1]^6 - 2891150524416*mMtilde^4*s*v[1]^6 + 
   7550353276928*s^2*v[1]^6 + 5966712012800*mMtilde^2*s^2*v[1]^6 - 
   1583641264128*mMtilde^4*s^2*v[1]^6 + 7650067611648*s^3*v[1]^6 + 
   12028455419904*mMtilde^2*s^3*v[1]^6 + 4378387808256*mMtilde^4*s^3*v[1]^6 - 
   1398432989184*s^4*v[1]^6 + 4908670255104*mMtilde^2*s^4*v[1]^6 + 
   6307103244288*mMtilde^4*s^4*v[1]^6 - 7749499355136*s^5*v[1]^6 - 
   7737872744448*mMtilde^2*s^5*v[1]^6 + 11626610688*mMtilde^4*s^5*v[1]^6 - 
   6121001779200*s^6*v[1]^6 - 9160588394496*mMtilde^2*s^6*v[1]^6 - 
   3039586615296*mMtilde^4*s^6*v[1]^6 - 2401939685376*s^7*v[1]^6 - 
   4198932283392*mMtilde^2*s^7*v[1]^6 - 1796992598016*mMtilde^4*s^7*v[1]^6 - 
   496628858880*s^8*v[1]^6 - 944207953920*mMtilde^2*s^8*v[1]^6 - 
   447579095040*mMtilde^4*s^8*v[1]^6 - 42918543360*s^9*v[1]^6 - 
   85837086720*mMtilde^2*s^9*v[1]^6 - 42918543360*mMtilde^4*s^9*v[1]^6 + 
   4999442595840*v[1]^8 + 4999442595840*mMtilde^2*v[1]^8 + 
   23798564782080*s*v[1]^8 + 23798564782080*mMtilde^2*s*v[1]^8 + 
   40469601976320*s^2*v[1]^8 + 40469601976320*mMtilde^2*s^2*v[1]^8 + 
   19800533237760*s^3*v[1]^8 + 19800533237760*mMtilde^2*s^3*v[1]^8 - 
   24933889474560*s^4*v[1]^8 - 24933889474560*mMtilde^2*s^4*v[1]^8 - 
   38159678177280*s^5*v[1]^8 - 38159678177280*mMtilde^2*s^5*v[1]^8 - 
   20415601704960*s^6*v[1]^8 - 20415601704960*mMtilde^2*s^6*v[1]^8 - 
   5068475596800*s^7*v[1]^8 - 5068475596800*mMtilde^2*s^7*v[1]^8 - 
   490497638400*s^8*v[1]^8 - 490497638400*mMtilde^2*s^8*v[1]^8 - 
   10603468947456*v[1]^10 - 70105140559872*s*v[1]^10 - 
   195951574646784*s^2*v[1]^10 - 297096443854848*s^3*v[1]^10 - 
   257612473958400*s^4*v[1]^10 - 125218597109760*s^5*v[1]^10 - 
   31391848857600*s^6*v[1]^10 - 3139184885760*s^7*v[1]^10 + 
   363331584*v[1]*v[2] - 7266631680*mMtilde^2*v[1]*v[2] + 
   5086642176*mMtilde^4*v[1]*v[2] + 10173284352*mMtilde^6*v[1]*v[2] - 
   2543321088*mMtilde^8*v[1]*v[2] + 93263757312*s*v[1]*v[2] + 
   25398607872*mMtilde^2*s*v[1]*v[2] - 21194342400*mMtilde^4*s*v[1]*v[2] + 
   43772805120*mMtilde^6*s*v[1]*v[2] - 2898001920*mMtilde^8*s*v[1]*v[2] + 
   254124490752*s^2*v[1]*v[2] + 44172902400*mMtilde^2*s^2*v[1]*v[2] - 
   169014067200*mMtilde^4*s^2*v[1]*v[2] + 51584434176*mMtilde^6*s^2*v[1]*
    v[2] + 10646913024*mMtilde^8*s^2*v[1]*v[2] + 260030791680*s^3*v[1]*v[2] + 
   140996083712*mMtilde^2*s^3*v[1]*v[2] - 198278479872*mMtilde^4*s^3*v[1]*
    v[2] - 61704732672*mMtilde^6*s^3*v[1]*v[2] + 17539039232*mMtilde^8*s^3*
    v[1]*v[2] + 16543887360*s^4*v[1]*v[2] + 333960478720*mMtilde^2*s^4*v[1]*
    v[2] + 112847978496*mMtilde^4*s^4*v[1]*v[2] - 
   213760622592*mMtilde^6*s^4*v[1]*v[2] - 9192009728*mMtilde^8*s^4*v[1]*
    v[2] - 207550666752*s^5*v[1]*v[2] + 69186822144*mMtilde^2*s^5*v[1]*v[2] + 
   371873728512*mMtilde^4*s^5*v[1]*v[2] + 58208342016*mMtilde^6*s^5*v[1]*
    v[2] - 36927897600*mMtilde^8*s^5*v[1]*v[2] - 226561319424*s^6*v[1]*v[2] - 
   222111724032*mMtilde^2*s^6*v[1]*v[2] + 116216280576*mMtilde^4*s^6*v[1]*
    v[2] + 124956817920*mMtilde^6*s^6*v[1]*v[2] + 
   13190132736*mMtilde^8*s^6*v[1]*v[2] - 130248965088*s^7*v[1]*v[2] - 
   230745018240*mMtilde^2*s^7*v[1]*v[2] - 85324117824*mMtilde^4*s^7*v[1]*
    v[2] + 27918684288*mMtilde^6*s^7*v[1]*v[2] + 12746748960*mMtilde^8*s^7*
    v[1]*v[2] - 47294489088*s^8*v[1]*v[2] - 114554373120*mMtilde^2*s^8*v[1]*
    v[2] - 89041379328*mMtilde^4*s^8*v[1]*v[2] - 21232696320*mMtilde^6*s^8*
    v[1]*v[2] + 548798976*mMtilde^8*s^8*v[1]*v[2] - 
   11037508416*s^9*v[1]*v[2] - 33208724736*mMtilde^2*s^9*v[1]*v[2] - 
   35486833536*mMtilde^4*s^9*v[1]*v[2] - 15497526528*mMtilde^6*s^9*v[1]*
    v[2] - 2181909312*mMtilde^8*s^9*v[1]*v[2] - 1535542272*s^10*v[1]*v[2] - 
   5437352448*mMtilde^2*s^10*v[1]*v[2] - 7098803712*mMtilde^4*s^10*v[1]*
    v[2] - 4027719168*mMtilde^6*s^10*v[1]*v[2] - 
   830725632*mMtilde^8*s^10*v[1]*v[2] - 97767648*s^11*v[1]*v[2] - 
   391070592*mMtilde^2*s^11*v[1]*v[2] - 586605888*mMtilde^4*s^11*v[1]*v[2] - 
   391070592*mMtilde^6*s^11*v[1]*v[2] - 97767648*mMtilde^8*s^11*v[1]*v[2] + 
   29066526720*v[1]^3*v[2] - 261598740480*mMtilde^2*v[1]^3*v[2] - 
   145332633600*mMtilde^4*v[1]^3*v[2] + 145332633600*mMtilde^6*v[1]^3*v[2] + 
   817323048960*s*v[1]^3*v[2] - 641539768320*mMtilde^2*s*v[1]^3*v[2] - 
   1165429309440*mMtilde^4*s*v[1]^3*v[2] + 293433507840*mMtilde^6*s*v[1]^3*
    v[2] + 3056570204160*s^2*v[1]^3*v[2] + 759449518080*mMtilde^2*s^2*v[1]^3*
    v[2] - 2574896332800*mMtilde^4*s^2*v[1]^3*v[2] - 
   277775646720*mMtilde^6*s^2*v[1]^3*v[2] + 3610218332160*s^3*v[1]^3*v[2] + 
   3872811909120*mMtilde^2*s^3*v[1]^3*v[2] - 744916254720*mMtilde^4*s^3*
    v[1]^3*v[2] - 1007509831680*mMtilde^6*s^3*v[1]^3*v[2] + 
   112940974080*s^4*v[1]^3*v[2] + 4820280115200*mMtilde^2*s^4*v[1]^3*v[2] + 
   4397539491840*mMtilde^4*s^4*v[1]^3*v[2] - 309799649280*mMtilde^6*s^4*
    v[1]^3*v[2] - 2938338754560*s^5*v[1]^3*v[2] - 
   785404477440*mMtilde^2*s^5*v[1]^3*v[2] + 3346697502720*mMtilde^4*s^5*
    v[1]^3*v[2] + 1193763225600*mMtilde^6*s^5*v[1]^3*v[2] - 
   2822557224960*s^6*v[1]^3*v[2] - 3867309895680*mMtilde^2*s^6*v[1]^3*v[2] - 
   635670097920*mMtilde^4*s^6*v[1]^3*v[2] + 409082572800*mMtilde^6*s^6*v[1]^3*
    v[2] - 1385436856320*s^7*v[1]^3*v[2] - 2720534446080*mMtilde^2*s^7*v[1]^3*
    v[2] - 1544021360640*mMtilde^4*s^7*v[1]^3*v[2] - 
   208923770880*mMtilde^6*s^7*v[1]^3*v[2] - 406375833600*s^8*v[1]^3*v[2] - 
   973878681600*mMtilde^2*s^8*v[1]^3*v[2] - 749651189760*mMtilde^4*s^8*v[1]^3*
    v[2] - 182148341760*mMtilde^6*s^8*v[1]^3*v[2] - 
   68319313920*s^9*v[1]^3*v[2] - 187002224640*mMtilde^2*s^9*v[1]^3*v[2] - 
   169046507520*mMtilde^4*s^9*v[1]^3*v[2] - 50363596800*mMtilde^6*s^9*v[1]^3*
    v[2] - 5091102720*s^10*v[1]^3*v[2] - 15273308160*mMtilde^2*s^10*v[1]^3*
    v[2] - 15273308160*mMtilde^4*s^10*v[1]^3*v[2] - 
   5091102720*mMtilde^6*s^10*v[1]^3*v[2] + 895249022976*v[1]^5*v[2] - 
   1790498045952*mMtilde^2*v[1]^5*v[2] - 2685747068928*mMtilde^4*v[1]^5*
    v[2] + 8134751944704*s*v[1]^5*v[2] - 538699628544*mMtilde^2*s*v[1]^5*
    v[2] - 8673451573248*mMtilde^4*s*v[1]^5*v[2] + 
   22651059830784*s^2*v[1]^5*v[2] + 17900136038400*mMtilde^2*s^2*v[1]^5*
    v[2] - 4750923792384*mMtilde^4*s^2*v[1]^5*v[2] + 
   22950202834944*s^3*v[1]^5*v[2] + 36085366259712*mMtilde^2*s^3*v[1]^5*
    v[2] + 13135163424768*mMtilde^4*s^3*v[1]^5*v[2] - 
   4195298967552*s^4*v[1]^5*v[2] + 14726010765312*mMtilde^2*s^4*v[1]^5*v[2] + 
   18921309732864*mMtilde^4*s^4*v[1]^5*v[2] - 23248498065408*s^5*v[1]^5*
    v[2] - 23213618233344*mMtilde^2*s^5*v[1]^5*v[2] + 
   34879832064*mMtilde^4*s^5*v[1]^5*v[2] - 18363005337600*s^6*v[1]^5*v[2] - 
   27481765183488*mMtilde^2*s^6*v[1]^5*v[2] - 9118759845888*mMtilde^4*s^6*
    v[1]^5*v[2] - 7205819056128*s^7*v[1]^5*v[2] - 
   12596796850176*mMtilde^2*s^7*v[1]^5*v[2] - 5390977794048*mMtilde^4*s^7*
    v[1]^5*v[2] - 1489886576640*s^8*v[1]^5*v[2] - 
   2832623861760*mMtilde^2*s^8*v[1]^5*v[2] - 1342737285120*mMtilde^4*s^8*
    v[1]^5*v[2] - 128755630080*s^9*v[1]^5*v[2] - 257511260160*mMtilde^2*s^9*
    v[1]^5*v[2] - 128755630080*mMtilde^4*s^9*v[1]^5*v[2] + 
   19997770383360*v[1]^7*v[2] + 19997770383360*mMtilde^2*v[1]^7*v[2] + 
   95194259128320*s*v[1]^7*v[2] + 95194259128320*mMtilde^2*s*v[1]^7*v[2] + 
   161878407905280*s^2*v[1]^7*v[2] + 161878407905280*mMtilde^2*s^2*v[1]^7*
    v[2] + 79202132951040*s^3*v[1]^7*v[2] + 79202132951040*mMtilde^2*s^3*
    v[1]^7*v[2] - 99735557898240*s^4*v[1]^7*v[2] - 
   99735557898240*mMtilde^2*s^4*v[1]^7*v[2] - 152638712709120*s^5*v[1]^7*
    v[2] - 152638712709120*mMtilde^2*s^5*v[1]^7*v[2] - 
   81662406819840*s^6*v[1]^7*v[2] - 81662406819840*mMtilde^2*s^6*v[1]^7*
    v[2] - 20273902387200*s^7*v[1]^7*v[2] - 20273902387200*mMtilde^2*s^7*
    v[1]^7*v[2] - 1961990553600*s^8*v[1]^7*v[2] - 
   1961990553600*mMtilde^2*s^8*v[1]^7*v[2] - 53017344737280*v[1]^9*v[2] - 
   350525702799360*s*v[1]^9*v[2] - 979757873233920*s^2*v[1]^9*v[2] - 
   1485482219274240*s^3*v[1]^9*v[2] - 1288062369792000*s^4*v[1]^9*v[2] - 
   626092985548800*s^5*v[1]^9*v[2] - 156959244288000*s^6*v[1]^9*v[2] - 
   15695924428800*s^7*v[1]^9*v[2] + 363331584*v[2]^2 - 
   7266631680*mMtilde^2*v[2]^2 + 5086642176*mMtilde^4*v[2]^2 + 
   10173284352*mMtilde^6*v[2]^2 - 2543321088*mMtilde^8*v[2]^2 + 
   93263757312*s*v[2]^2 + 25398607872*mMtilde^2*s*v[2]^2 - 
   21194342400*mMtilde^4*s*v[2]^2 + 43772805120*mMtilde^6*s*v[2]^2 - 
   2898001920*mMtilde^8*s*v[2]^2 + 254124490752*s^2*v[2]^2 + 
   44172902400*mMtilde^2*s^2*v[2]^2 - 169014067200*mMtilde^4*s^2*v[2]^2 + 
   51584434176*mMtilde^6*s^2*v[2]^2 + 10646913024*mMtilde^8*s^2*v[2]^2 + 
   260030791680*s^3*v[2]^2 + 140996083712*mMtilde^2*s^3*v[2]^2 - 
   198278479872*mMtilde^4*s^3*v[2]^2 - 61704732672*mMtilde^6*s^3*v[2]^2 + 
   17539039232*mMtilde^8*s^3*v[2]^2 + 16543887360*s^4*v[2]^2 + 
   333960478720*mMtilde^2*s^4*v[2]^2 + 112847978496*mMtilde^4*s^4*v[2]^2 - 
   213760622592*mMtilde^6*s^4*v[2]^2 - 9192009728*mMtilde^8*s^4*v[2]^2 - 
   207550666752*s^5*v[2]^2 + 69186822144*mMtilde^2*s^5*v[2]^2 + 
   371873728512*mMtilde^4*s^5*v[2]^2 + 58208342016*mMtilde^6*s^5*v[2]^2 - 
   36927897600*mMtilde^8*s^5*v[2]^2 - 226561319424*s^6*v[2]^2 - 
   222111724032*mMtilde^2*s^6*v[2]^2 + 116216280576*mMtilde^4*s^6*v[2]^2 + 
   124956817920*mMtilde^6*s^6*v[2]^2 + 13190132736*mMtilde^8*s^6*v[2]^2 - 
   130248965088*s^7*v[2]^2 - 230745018240*mMtilde^2*s^7*v[2]^2 - 
   85324117824*mMtilde^4*s^7*v[2]^2 + 27918684288*mMtilde^6*s^7*v[2]^2 + 
   12746748960*mMtilde^8*s^7*v[2]^2 - 47294489088*s^8*v[2]^2 - 
   114554373120*mMtilde^2*s^8*v[2]^2 - 89041379328*mMtilde^4*s^8*v[2]^2 - 
   21232696320*mMtilde^6*s^8*v[2]^2 + 548798976*mMtilde^8*s^8*v[2]^2 - 
   11037508416*s^9*v[2]^2 - 33208724736*mMtilde^2*s^9*v[2]^2 - 
   35486833536*mMtilde^4*s^9*v[2]^2 - 15497526528*mMtilde^6*s^9*v[2]^2 - 
   2181909312*mMtilde^8*s^9*v[2]^2 - 1535542272*s^10*v[2]^2 - 
   5437352448*mMtilde^2*s^10*v[2]^2 - 7098803712*mMtilde^4*s^10*v[2]^2 - 
   4027719168*mMtilde^6*s^10*v[2]^2 - 830725632*mMtilde^8*s^10*v[2]^2 - 
   97767648*s^11*v[2]^2 - 391070592*mMtilde^2*s^11*v[2]^2 - 
   586605888*mMtilde^4*s^11*v[2]^2 - 391070592*mMtilde^6*s^11*v[2]^2 - 
   97767648*mMtilde^8*s^11*v[2]^2 + 43599790080*v[1]^2*v[2]^2 - 
   392398110720*mMtilde^2*v[1]^2*v[2]^2 - 217998950400*mMtilde^4*v[1]^2*
    v[2]^2 + 217998950400*mMtilde^6*v[1]^2*v[2]^2 + 
   1225984573440*s*v[1]^2*v[2]^2 - 962309652480*mMtilde^2*s*v[1]^2*v[2]^2 - 
   1748143964160*mMtilde^4*s*v[1]^2*v[2]^2 + 440150261760*mMtilde^6*s*v[1]^2*
    v[2]^2 + 4584855306240*s^2*v[1]^2*v[2]^2 + 1139174277120*mMtilde^2*s^2*
    v[1]^2*v[2]^2 - 3862344499200*mMtilde^4*s^2*v[1]^2*v[2]^2 - 
   416663470080*mMtilde^6*s^2*v[1]^2*v[2]^2 + 5415327498240*s^3*v[1]^2*
    v[2]^2 + 5809217863680*mMtilde^2*s^3*v[1]^2*v[2]^2 - 
   1117374382080*mMtilde^4*s^3*v[1]^2*v[2]^2 - 1511264747520*mMtilde^6*s^3*
    v[1]^2*v[2]^2 + 169411461120*s^4*v[1]^2*v[2]^2 + 
   7230420172800*mMtilde^2*s^4*v[1]^2*v[2]^2 + 6596309237760*mMtilde^4*s^4*
    v[1]^2*v[2]^2 - 464699473920*mMtilde^6*s^4*v[1]^2*v[2]^2 - 
   4407508131840*s^5*v[1]^2*v[2]^2 - 1178106716160*mMtilde^2*s^5*v[1]^2*
    v[2]^2 + 5020046254080*mMtilde^4*s^5*v[1]^2*v[2]^2 + 
   1790644838400*mMtilde^6*s^5*v[1]^2*v[2]^2 - 4233835837440*s^6*v[1]^2*
    v[2]^2 - 5800964843520*mMtilde^2*s^6*v[1]^2*v[2]^2 - 
   953505146880*mMtilde^4*s^6*v[1]^2*v[2]^2 + 613623859200*mMtilde^6*s^6*
    v[1]^2*v[2]^2 - 2078155284480*s^7*v[1]^2*v[2]^2 - 
   4080801669120*mMtilde^2*s^7*v[1]^2*v[2]^2 - 2316032040960*mMtilde^4*s^7*
    v[1]^2*v[2]^2 - 313385656320*mMtilde^6*s^7*v[1]^2*v[2]^2 - 
   609563750400*s^8*v[1]^2*v[2]^2 - 1460818022400*mMtilde^2*s^8*v[1]^2*
    v[2]^2 - 1124476784640*mMtilde^4*s^8*v[1]^2*v[2]^2 - 
   273222512640*mMtilde^6*s^8*v[1]^2*v[2]^2 - 102478970880*s^9*v[1]^2*
    v[2]^2 - 280503336960*mMtilde^2*s^9*v[1]^2*v[2]^2 - 
   253569761280*mMtilde^4*s^9*v[1]^2*v[2]^2 - 75545395200*mMtilde^6*s^9*
    v[1]^2*v[2]^2 - 7636654080*s^10*v[1]^2*v[2]^2 - 
   22909962240*mMtilde^2*s^10*v[1]^2*v[2]^2 - 22909962240*mMtilde^4*s^10*
    v[1]^2*v[2]^2 - 7636654080*mMtilde^6*s^10*v[1]^2*v[2]^2 + 
   1424259809280*v[1]^4*v[2]^2 - 2848519618560*mMtilde^2*v[1]^4*v[2]^2 - 
   4272779427840*mMtilde^4*v[1]^4*v[2]^2 + 13583756820480*s*v[1]^4*v[2]^2 - 
   2141234135040*mMtilde^2*s*v[1]^4*v[2]^2 - 15724990955520*mMtilde^4*s*
    v[1]^4*v[2]^2 + 41493677998080*s^2*v[1]^4*v[2]^2 + 
   29761701150720*mMtilde^2*s^2*v[1]^4*v[2]^2 - 11731976847360*mMtilde^4*s^2*
    v[1]^4*v[2]^2 + 47133189734400*s^3*v[1]^4*v[2]^2 + 
   69983113052160*mMtilde^2*s^3*v[1]^4*v[2]^2 + 22849923317760*mMtilde^4*s^3*
    v[1]^4*v[2]^2 - 4868416143360*s^4*v[1]^4*v[2]^2 + 
   34249905930240*mMtilde^2*s^4*v[1]^4*v[2]^2 + 39118322073600*mMtilde^4*s^4*
    v[1]^4*v[2]^2 - 44766765711360*s^5*v[1]^4*v[2]^2 - 
   43388603596800*mMtilde^2*s^5*v[1]^4*v[2]^2 + 1378162114560*mMtilde^4*s^5*
    v[1]^4*v[2]^2 - 36376531107840*s^6*v[1]^4*v[2]^2 - 
   54294001090560*mMtilde^2*s^6*v[1]^4*v[2]^2 - 17917469982720*mMtilde^4*s^6*
    v[1]^4*v[2]^2 - 14385886986240*s^7*v[1]^4*v[2]^2 - 
   25142091448320*mMtilde^2*s^7*v[1]^4*v[2]^2 - 10756204462080*mMtilde^4*s^7*
    v[1]^4*v[2]^2 - 2979773153280*s^8*v[1]^4*v[2]^2 - 
   5665247723520*mMtilde^2*s^8*v[1]^4*v[2]^2 - 2685474570240*mMtilde^4*s^8*
    v[1]^4*v[2]^2 - 257511260160*s^9*v[1]^4*v[2]^2 - 
   515022520320*mMtilde^2*s^9*v[1]^4*v[2]^2 - 257511260160*mMtilde^4*s^9*
    v[1]^4*v[2]^2 + 37437686415360*v[1]^6*v[2]^2 + 
   37437686415360*mMtilde^2*v[1]^6*v[2]^2 + 197923669278720*s*v[1]^6*v[2]^2 + 
   197923669278720*mMtilde^2*s*v[1]^6*v[2]^2 + 378610888212480*s^2*v[1]^6*
    v[2]^2 + 378610888212480*mMtilde^2*s^2*v[1]^6*v[2]^2 + 
   227939702538240*s^3*v[1]^6*v[2]^2 + 227939702538240*mMtilde^2*s^3*v[1]^6*
    v[2]^2 - 213406439178240*s^4*v[1]^6*v[2]^2 - 213406439178240*mMtilde^2*
    s^4*v[1]^6*v[2]^2 - 369936952197120*s^5*v[1]^6*v[2]^2 - 
   369936952197120*mMtilde^2*s^5*v[1]^6*v[2]^2 - 202978822717440*s^6*v[1]^6*
    v[2]^2 - 202978822717440*mMtilde^2*s^6*v[1]^6*v[2]^2 - 
   50684755968000*s^7*v[1]^6*v[2]^2 - 50684755968000*mMtilde^2*s^7*v[1]^6*
    v[2]^2 - 4904976384000*s^8*v[1]^6*v[2]^2 - 4904976384000*mMtilde^2*s^8*
    v[1]^6*v[2]^2 - 121381815582720*v[1]^8*v[2]^2 - 
   856050735513600*s*v[1]^8*v[2]^2 - 2555396153671680*s^2*v[1]^8*v[2]^2 - 
   4114723960258560*s^3*v[1]^8*v[2]^2 - 3729650614272000*s^4*v[1]^8*v[2]^2 - 
   1859443847331840*s^5*v[1]^8*v[2]^2 - 470877732864000*s^6*v[1]^8*v[2]^2 - 
   47087773286400*s^7*v[1]^8*v[2]^2 + 29066526720*v[1]*v[2]^3 - 
   261598740480*mMtilde^2*v[1]*v[2]^3 - 145332633600*mMtilde^4*v[1]*v[2]^3 + 
   145332633600*mMtilde^6*v[1]*v[2]^3 + 817323048960*s*v[1]*v[2]^3 - 
   641539768320*mMtilde^2*s*v[1]*v[2]^3 - 1165429309440*mMtilde^4*s*v[1]*
    v[2]^3 + 293433507840*mMtilde^6*s*v[1]*v[2]^3 + 
   3056570204160*s^2*v[1]*v[2]^3 + 759449518080*mMtilde^2*s^2*v[1]*v[2]^3 - 
   2574896332800*mMtilde^4*s^2*v[1]*v[2]^3 - 277775646720*mMtilde^6*s^2*v[1]*
    v[2]^3 + 3610218332160*s^3*v[1]*v[2]^3 + 3872811909120*mMtilde^2*s^3*v[1]*
    v[2]^3 - 744916254720*mMtilde^4*s^3*v[1]*v[2]^3 - 
   1007509831680*mMtilde^6*s^3*v[1]*v[2]^3 + 112940974080*s^4*v[1]*v[2]^3 + 
   4820280115200*mMtilde^2*s^4*v[1]*v[2]^3 + 4397539491840*mMtilde^4*s^4*v[1]*
    v[2]^3 - 309799649280*mMtilde^6*s^4*v[1]*v[2]^3 - 
   2938338754560*s^5*v[1]*v[2]^3 - 785404477440*mMtilde^2*s^5*v[1]*v[2]^3 + 
   3346697502720*mMtilde^4*s^5*v[1]*v[2]^3 + 1193763225600*mMtilde^6*s^5*v[1]*
    v[2]^3 - 2822557224960*s^6*v[1]*v[2]^3 - 3867309895680*mMtilde^2*s^6*v[1]*
    v[2]^3 - 635670097920*mMtilde^4*s^6*v[1]*v[2]^3 + 
   409082572800*mMtilde^6*s^6*v[1]*v[2]^3 - 1385436856320*s^7*v[1]*v[2]^3 - 
   2720534446080*mMtilde^2*s^7*v[1]*v[2]^3 - 1544021360640*mMtilde^4*s^7*v[1]*
    v[2]^3 - 208923770880*mMtilde^6*s^7*v[1]*v[2]^3 - 
   406375833600*s^8*v[1]*v[2]^3 - 973878681600*mMtilde^2*s^8*v[1]*v[2]^3 - 
   749651189760*mMtilde^4*s^8*v[1]*v[2]^3 - 182148341760*mMtilde^6*s^8*v[1]*
    v[2]^3 - 68319313920*s^9*v[1]*v[2]^3 - 187002224640*mMtilde^2*s^9*v[1]*
    v[2]^3 - 169046507520*mMtilde^4*s^9*v[1]*v[2]^3 - 
   50363596800*mMtilde^6*s^9*v[1]*v[2]^3 - 5091102720*s^10*v[1]*v[2]^3 - 
   15273308160*mMtilde^2*s^10*v[1]*v[2]^3 - 15273308160*mMtilde^4*s^10*v[1]*
    v[2]^3 - 5091102720*mMtilde^6*s^10*v[1]*v[2]^3 + 
   1356437913600*v[1]^3*v[2]^3 - 2712875827200*mMtilde^2*v[1]^3*v[2]^3 - 
   4069313740800*mMtilde^4*v[1]^3*v[2]^3 + 13609593733120*s*v[1]^3*v[2]^3 - 
   3384635555840*mMtilde^2*s*v[1]^3*v[2]^3 - 16994229288960*mMtilde^4*s*
    v[1]^3*v[2]^3 + 45235589611520*s^2*v[1]^3*v[2]^3 + 
   29689842237440*mMtilde^2*s^2*v[1]^3*v[2]^3 - 15545747374080*mMtilde^4*s^2*
    v[1]^3*v[2]^3 + 56016041410560*s^3*v[1]^3*v[2]^3 + 
   79823949004800*mMtilde^2*s^3*v[1]^3*v[2]^3 + 23807907594240*mMtilde^4*s^3*
    v[1]^3*v[2]^3 - 2744667340800*s^4*v[1]^3*v[2]^3 + 
   43956460584960*mMtilde^2*s^4*v[1]^3*v[2]^3 + 46701127925760*mMtilde^4*s^4*
    v[1]^3*v[2]^3 - 50786034647040*s^5*v[1]^3*v[2]^3 - 
   48087843471360*mMtilde^2*s^5*v[1]^3*v[2]^3 + 2698191175680*mMtilde^4*s^5*
    v[1]^3*v[2]^3 - 42148053319680*s^6*v[1]^3*v[2]^3 - 
   62785060208640*mMtilde^2*s^6*v[1]^3*v[2]^3 - 20637006888960*mMtilde^4*s^6*
    v[1]^3*v[2]^3 - 16762075545600*s^7*v[1]^3*v[2]^3 - 
   29289521479680*mMtilde^2*s^7*v[1]^3*v[2]^3 - 12527445934080*mMtilde^4*s^7*
    v[1]^3*v[2]^3 - 3476402012160*s^8*v[1]^3*v[2]^3 - 
   6609455677440*mMtilde^2*s^8*v[1]^3*v[2]^3 - 3133053665280*mMtilde^4*s^8*
    v[1]^3*v[2]^3 - 300429803520*s^9*v[1]^3*v[2]^3 - 
   600859607040*mMtilde^2*s^9*v[1]^3*v[2]^3 - 300429803520*mMtilde^4*s^9*
    v[1]^3*v[2]^3 + 42320862904320*v[1]^5*v[2]^3 + 
   42320862904320*mMtilde^2*v[1]^5*v[2]^3 + 260591100887040*s*v[1]^5*v[2]^3 + 
   260591100887040*mMtilde^2*s*v[1]^5*v[2]^3 + 569258236968960*s^2*v[1]^5*
    v[2]^3 + 569258236968960*mMtilde^2*s^2*v[1]^5*v[2]^3 + 
   406611642286080*s^3*v[1]^5*v[2]^3 + 406611642286080*mMtilde^2*s^3*v[1]^5*
    v[2]^3 - 291144864890880*s^4*v[1]^5*v[2]^3 - 291144864890880*mMtilde^2*
    s^4*v[1]^5*v[2]^3 - 575575362109440*s^5*v[1]^5*v[2]^3 - 
   575575362109440*mMtilde^2*s^5*v[1]^5*v[2]^3 - 323118044282880*s^6*v[1]^5*
    v[2]^3 - 323118044282880*mMtilde^2*s^6*v[1]^5*v[2]^3 - 
   81095609548800*s^7*v[1]^5*v[2]^3 - 81095609548800*mMtilde^2*s^7*v[1]^5*
    v[2]^3 - 7847962214400*s^8*v[1]^5*v[2]^3 - 7847962214400*mMtilde^2*s^8*
    v[1]^5*v[2]^3 - 167423193907200*v[1]^7*v[2]^3 - 
   1321048725258240*s*v[1]^7*v[2]^3 - 4343037375283200*s^2*v[1]^7*v[2]^3 - 
   7546002525388800*s^3*v[1]^7*v[2]^3 - 7190228238336000*s^4*v[1]^7*v[2]^3 - 
   3681217476034560*s^5*v[1]^7*v[2]^3 - 941755465728000*s^6*v[1]^7*v[2]^3 - 
   94175546572800*s^7*v[1]^7*v[2]^3 + 14533263360*v[2]^4 - 
   130799370240*mMtilde^2*v[2]^4 - 72666316800*mMtilde^4*v[2]^4 + 
   72666316800*mMtilde^6*v[2]^4 + 408661524480*s*v[2]^4 - 
   320769884160*mMtilde^2*s*v[2]^4 - 582714654720*mMtilde^4*s*v[2]^4 + 
   146716753920*mMtilde^6*s*v[2]^4 + 1528285102080*s^2*v[2]^4 + 
   379724759040*mMtilde^2*s^2*v[2]^4 - 1287448166400*mMtilde^4*s^2*v[2]^4 - 
   138887823360*mMtilde^6*s^2*v[2]^4 + 1805109166080*s^3*v[2]^4 + 
   1936405954560*mMtilde^2*s^3*v[2]^4 - 372458127360*mMtilde^4*s^3*v[2]^4 - 
   503754915840*mMtilde^6*s^3*v[2]^4 + 56470487040*s^4*v[2]^4 + 
   2410140057600*mMtilde^2*s^4*v[2]^4 + 2198769745920*mMtilde^4*s^4*v[2]^4 - 
   154899824640*mMtilde^6*s^4*v[2]^4 - 1469169377280*s^5*v[2]^4 - 
   392702238720*mMtilde^2*s^5*v[2]^4 + 1673348751360*mMtilde^4*s^5*v[2]^4 + 
   596881612800*mMtilde^6*s^5*v[2]^4 - 1411278612480*s^6*v[2]^4 - 
   1933654947840*mMtilde^2*s^6*v[2]^4 - 317835048960*mMtilde^4*s^6*v[2]^4 + 
   204541286400*mMtilde^6*s^6*v[2]^4 - 692718428160*s^7*v[2]^4 - 
   1360267223040*mMtilde^2*s^7*v[2]^4 - 772010680320*mMtilde^4*s^7*v[2]^4 - 
   104461885440*mMtilde^6*s^7*v[2]^4 - 203187916800*s^8*v[2]^4 - 
   486939340800*mMtilde^2*s^8*v[2]^4 - 374825594880*mMtilde^4*s^8*v[2]^4 - 
   91074170880*mMtilde^6*s^8*v[2]^4 - 34159656960*s^9*v[2]^4 - 
   93501112320*mMtilde^2*s^9*v[2]^4 - 84523253760*mMtilde^4*s^9*v[2]^4 - 
   25181798400*mMtilde^6*s^9*v[2]^4 - 2545551360*s^10*v[2]^4 - 
   7636654080*mMtilde^2*s^10*v[2]^4 - 7636654080*mMtilde^4*s^10*v[2]^4 - 
   2545551360*mMtilde^6*s^10*v[2]^4 + 1424259809280*v[1]^2*v[2]^4 - 
   2848519618560*mMtilde^2*v[1]^2*v[2]^4 - 4272779427840*mMtilde^4*v[1]^2*
    v[2]^4 + 13583756820480*s*v[1]^2*v[2]^4 - 2141234135040*mMtilde^2*s*
    v[1]^2*v[2]^4 - 15724990955520*mMtilde^4*s*v[1]^2*v[2]^4 + 
   41493677998080*s^2*v[1]^2*v[2]^4 + 29761701150720*mMtilde^2*s^2*v[1]^2*
    v[2]^4 - 11731976847360*mMtilde^4*s^2*v[1]^2*v[2]^4 + 
   47133189734400*s^3*v[1]^2*v[2]^4 + 69983113052160*mMtilde^2*s^3*v[1]^2*
    v[2]^4 + 22849923317760*mMtilde^4*s^3*v[1]^2*v[2]^4 - 
   4868416143360*s^4*v[1]^2*v[2]^4 + 34249905930240*mMtilde^2*s^4*v[1]^2*
    v[2]^4 + 39118322073600*mMtilde^4*s^4*v[1]^2*v[2]^4 - 
   44766765711360*s^5*v[1]^2*v[2]^4 - 43388603596800*mMtilde^2*s^5*v[1]^2*
    v[2]^4 + 1378162114560*mMtilde^4*s^5*v[1]^2*v[2]^4 - 
   36376531107840*s^6*v[1]^2*v[2]^4 - 54294001090560*mMtilde^2*s^6*v[1]^2*
    v[2]^4 - 17917469982720*mMtilde^4*s^6*v[1]^2*v[2]^4 - 
   14385886986240*s^7*v[1]^2*v[2]^4 - 25142091448320*mMtilde^2*s^7*v[1]^2*
    v[2]^4 - 10756204462080*mMtilde^4*s^7*v[1]^2*v[2]^4 - 
   2979773153280*s^8*v[1]^2*v[2]^4 - 5665247723520*mMtilde^2*s^8*v[1]^2*
    v[2]^4 - 2685474570240*mMtilde^4*s^8*v[1]^2*v[2]^4 - 
   257511260160*s^9*v[1]^2*v[2]^4 - 515022520320*mMtilde^2*s^9*v[1]^2*
    v[2]^4 - 257511260160*mMtilde^4*s^9*v[1]^2*v[2]^4 + 
   44762451148800*v[1]^4*v[2]^4 + 44762451148800*mMtilde^2*v[1]^4*v[2]^4 + 
   291924816691200*s*v[1]^4*v[2]^4 + 291924816691200*mMtilde^2*s*v[1]^4*
    v[2]^4 + 664581911347200*s^2*v[1]^4*v[2]^4 + 664581911347200*mMtilde^2*
    s^2*v[1]^4*v[2]^4 + 495947612160000*s^3*v[1]^4*v[2]^4 + 
   495947612160000*mMtilde^2*s^3*v[1]^4*v[2]^4 - 330014077747200*s^4*v[1]^4*
    v[2]^4 - 330014077747200*mMtilde^2*s^4*v[1]^4*v[2]^4 - 
   678394567065600*s^5*v[1]^4*v[2]^4 - 678394567065600*mMtilde^2*s^5*v[1]^4*
    v[2]^4 - 383187655065600*s^6*v[1]^4*v[2]^4 - 383187655065600*mMtilde^2*
    s^6*v[1]^4*v[2]^4 - 96301036339200*s^7*v[1]^4*v[2]^4 - 
   96301036339200*mMtilde^2*s^7*v[1]^4*v[2]^4 - 9319455129600*s^8*v[1]^4*
    v[2]^4 - 9319455129600*mMtilde^2*s^8*v[1]^4*v[2]^4 - 
   175794353602560*v[1]^6*v[2]^4 - 1590520342118400*s*v[1]^6*v[2]^4 - 
   5746801130864640*s^2*v[1]^6*v[2]^4 - 10635558392954880*s^3*v[1]^6*v[2]^4 - 
   10516269367296000*s^4*v[1]^6*v[2]^4 - 5484155995422720*s^5*v[1]^6*v[2]^4 - 
   1412633198592000*s^6*v[1]^6*v[2]^4 - 141263319859200*s^7*v[1]^6*v[2]^4 + 
   895249022976*v[1]*v[2]^5 - 1790498045952*mMtilde^2*v[1]*v[2]^5 - 
   2685747068928*mMtilde^4*v[1]*v[2]^5 + 8134751944704*s*v[1]*v[2]^5 - 
   538699628544*mMtilde^2*s*v[1]*v[2]^5 - 8673451573248*mMtilde^4*s*v[1]*
    v[2]^5 + 22651059830784*s^2*v[1]*v[2]^5 + 17900136038400*mMtilde^2*s^2*
    v[1]*v[2]^5 - 4750923792384*mMtilde^4*s^2*v[1]*v[2]^5 + 
   22950202834944*s^3*v[1]*v[2]^5 + 36085366259712*mMtilde^2*s^3*v[1]*
    v[2]^5 + 13135163424768*mMtilde^4*s^3*v[1]*v[2]^5 - 
   4195298967552*s^4*v[1]*v[2]^5 + 14726010765312*mMtilde^2*s^4*v[1]*v[2]^5 + 
   18921309732864*mMtilde^4*s^4*v[1]*v[2]^5 - 23248498065408*s^5*v[1]*
    v[2]^5 - 23213618233344*mMtilde^2*s^5*v[1]*v[2]^5 + 
   34879832064*mMtilde^4*s^5*v[1]*v[2]^5 - 18363005337600*s^6*v[1]*v[2]^5 - 
   27481765183488*mMtilde^2*s^6*v[1]*v[2]^5 - 9118759845888*mMtilde^4*s^6*
    v[1]*v[2]^5 - 7205819056128*s^7*v[1]*v[2]^5 - 
   12596796850176*mMtilde^2*s^7*v[1]*v[2]^5 - 5390977794048*mMtilde^4*s^7*
    v[1]*v[2]^5 - 1489886576640*s^8*v[1]*v[2]^5 - 
   2832623861760*mMtilde^2*s^8*v[1]*v[2]^5 - 1342737285120*mMtilde^4*s^8*v[1]*
    v[2]^5 - 128755630080*s^9*v[1]*v[2]^5 - 257511260160*mMtilde^2*s^9*v[1]*
    v[2]^5 - 128755630080*mMtilde^4*s^9*v[1]*v[2]^5 + 
   42320862904320*v[1]^3*v[2]^5 + 42320862904320*mMtilde^2*v[1]^3*v[2]^5 + 
   260591100887040*s*v[1]^3*v[2]^5 + 260591100887040*mMtilde^2*s*v[1]^3*
    v[2]^5 + 569258236968960*s^2*v[1]^3*v[2]^5 + 569258236968960*mMtilde^2*
    s^2*v[1]^3*v[2]^5 + 406611642286080*s^3*v[1]^3*v[2]^5 + 
   406611642286080*mMtilde^2*s^3*v[1]^3*v[2]^5 - 291144864890880*s^4*v[1]^3*
    v[2]^5 - 291144864890880*mMtilde^2*s^4*v[1]^3*v[2]^5 - 
   575575362109440*s^5*v[1]^3*v[2]^5 - 575575362109440*mMtilde^2*s^5*v[1]^3*
    v[2]^5 - 323118044282880*s^6*v[1]^3*v[2]^5 - 323118044282880*mMtilde^2*
    s^6*v[1]^3*v[2]^5 - 81095609548800*s^7*v[1]^3*v[2]^5 - 
   81095609548800*mMtilde^2*s^7*v[1]^3*v[2]^5 - 7847962214400*s^8*v[1]^3*
    v[2]^5 - 7847962214400*mMtilde^2*s^8*v[1]^3*v[2]^5 - 
   164074730029056*v[1]^5*v[2]^5 - 1620098439708672*s*v[1]^5*v[2]^5 - 
   6154755646685184*s^2*v[1]^5*v[2]^5 - 11734691660955648*s^3*v[1]^5*v[2]^5 - 
   11792871220838400*s^4*v[1]^5*v[2]^5 - 6197797359452160*s^5*v[1]^5*v[2]^5 - 
   1600984291737600*s^6*v[1]^5*v[2]^5 - 160098429173760*s^7*v[1]^5*v[2]^5 + 
   298416340992*v[2]^6 - 596832681984*mMtilde^2*v[2]^6 - 
   895249022976*mMtilde^4*v[2]^6 + 2711583981568*s*v[2]^6 - 
   179566542848*mMtilde^2*s*v[2]^6 - 2891150524416*mMtilde^4*s*v[2]^6 + 
   7550353276928*s^2*v[2]^6 + 5966712012800*mMtilde^2*s^2*v[2]^6 - 
   1583641264128*mMtilde^4*s^2*v[2]^6 + 7650067611648*s^3*v[2]^6 + 
   12028455419904*mMtilde^2*s^3*v[2]^6 + 4378387808256*mMtilde^4*s^3*v[2]^6 - 
   1398432989184*s^4*v[2]^6 + 4908670255104*mMtilde^2*s^4*v[2]^6 + 
   6307103244288*mMtilde^4*s^4*v[2]^6 - 7749499355136*s^5*v[2]^6 - 
   7737872744448*mMtilde^2*s^5*v[2]^6 + 11626610688*mMtilde^4*s^5*v[2]^6 - 
   6121001779200*s^6*v[2]^6 - 9160588394496*mMtilde^2*s^6*v[2]^6 - 
   3039586615296*mMtilde^4*s^6*v[2]^6 - 2401939685376*s^7*v[2]^6 - 
   4198932283392*mMtilde^2*s^7*v[2]^6 - 1796992598016*mMtilde^4*s^7*v[2]^6 - 
   496628858880*s^8*v[2]^6 - 944207953920*mMtilde^2*s^8*v[2]^6 - 
   447579095040*mMtilde^4*s^8*v[2]^6 - 42918543360*s^9*v[2]^6 - 
   85837086720*mMtilde^2*s^9*v[2]^6 - 42918543360*mMtilde^4*s^9*v[2]^6 + 
   37437686415360*v[1]^2*v[2]^6 + 37437686415360*mMtilde^2*v[1]^2*v[2]^6 + 
   197923669278720*s*v[1]^2*v[2]^6 + 197923669278720*mMtilde^2*s*v[1]^2*
    v[2]^6 + 378610888212480*s^2*v[1]^2*v[2]^6 + 378610888212480*mMtilde^2*
    s^2*v[1]^2*v[2]^6 + 227939702538240*s^3*v[1]^2*v[2]^6 + 
   227939702538240*mMtilde^2*s^3*v[1]^2*v[2]^6 - 213406439178240*s^4*v[1]^2*
    v[2]^6 - 213406439178240*mMtilde^2*s^4*v[1]^2*v[2]^6 - 
   369936952197120*s^5*v[1]^2*v[2]^6 - 369936952197120*mMtilde^2*s^5*v[1]^2*
    v[2]^6 - 202978822717440*s^6*v[1]^2*v[2]^6 - 202978822717440*mMtilde^2*
    s^6*v[1]^2*v[2]^6 - 50684755968000*s^7*v[1]^2*v[2]^6 - 
   50684755968000*mMtilde^2*s^7*v[1]^2*v[2]^6 - 4904976384000*s^8*v[1]^2*
    v[2]^6 - 4904976384000*mMtilde^2*s^8*v[1]^2*v[2]^6 - 
   175794353602560*v[1]^4*v[2]^6 - 1590520342118400*s*v[1]^4*v[2]^6 - 
   5746801130864640*s^2*v[1]^4*v[2]^6 - 10635558392954880*s^3*v[1]^4*v[2]^6 - 
   10516269367296000*s^4*v[1]^4*v[2]^6 - 5484155995422720*s^5*v[1]^4*v[2]^6 - 
   1412633198592000*s^6*v[1]^4*v[2]^6 - 141263319859200*s^7*v[1]^4*v[2]^6 + 
   19997770383360*v[1]*v[2]^7 + 19997770383360*mMtilde^2*v[1]*v[2]^7 + 
   95194259128320*s*v[1]*v[2]^7 + 95194259128320*mMtilde^2*s*v[1]*v[2]^7 + 
   161878407905280*s^2*v[1]*v[2]^7 + 161878407905280*mMtilde^2*s^2*v[1]*
    v[2]^7 + 79202132951040*s^3*v[1]*v[2]^7 + 79202132951040*mMtilde^2*s^3*
    v[1]*v[2]^7 - 99735557898240*s^4*v[1]*v[2]^7 - 
   99735557898240*mMtilde^2*s^4*v[1]*v[2]^7 - 152638712709120*s^5*v[1]*
    v[2]^7 - 152638712709120*mMtilde^2*s^5*v[1]*v[2]^7 - 
   81662406819840*s^6*v[1]*v[2]^7 - 81662406819840*mMtilde^2*s^6*v[1]*
    v[2]^7 - 20273902387200*s^7*v[1]*v[2]^7 - 20273902387200*mMtilde^2*s^7*
    v[1]*v[2]^7 - 1961990553600*s^8*v[1]*v[2]^7 - 
   1961990553600*mMtilde^2*s^8*v[1]*v[2]^7 - 167423193907200*v[1]^3*v[2]^7 - 
   1321048725258240*s*v[1]^3*v[2]^7 - 4343037375283200*s^2*v[1]^3*v[2]^7 - 
   7546002525388800*s^3*v[1]^3*v[2]^7 - 7190228238336000*s^4*v[1]^3*v[2]^7 - 
   3681217476034560*s^5*v[1]^3*v[2]^7 - 941755465728000*s^6*v[1]^3*v[2]^7 - 
   94175546572800*s^7*v[1]^3*v[2]^7 + 4999442595840*v[2]^8 + 
   4999442595840*mMtilde^2*v[2]^8 + 23798564782080*s*v[2]^8 + 
   23798564782080*mMtilde^2*s*v[2]^8 + 40469601976320*s^2*v[2]^8 + 
   40469601976320*mMtilde^2*s^2*v[2]^8 + 19800533237760*s^3*v[2]^8 + 
   19800533237760*mMtilde^2*s^3*v[2]^8 - 24933889474560*s^4*v[2]^8 - 
   24933889474560*mMtilde^2*s^4*v[2]^8 - 38159678177280*s^5*v[2]^8 - 
   38159678177280*mMtilde^2*s^5*v[2]^8 - 20415601704960*s^6*v[2]^8 - 
   20415601704960*mMtilde^2*s^6*v[2]^8 - 5068475596800*s^7*v[2]^8 - 
   5068475596800*mMtilde^2*s^7*v[2]^8 - 490497638400*s^8*v[2]^8 - 
   490497638400*mMtilde^2*s^8*v[2]^8 - 121381815582720*v[1]^2*v[2]^8 - 
   856050735513600*s*v[1]^2*v[2]^8 - 2555396153671680*s^2*v[1]^2*v[2]^8 - 
   4114723960258560*s^3*v[1]^2*v[2]^8 - 3729650614272000*s^4*v[1]^2*v[2]^8 - 
   1859443847331840*s^5*v[1]^2*v[2]^8 - 470877732864000*s^6*v[1]^2*v[2]^8 - 
   47087773286400*s^7*v[1]^2*v[2]^8 - 53017344737280*v[1]*v[2]^9 - 
   350525702799360*s*v[1]*v[2]^9 - 979757873233920*s^2*v[1]*v[2]^9 - 
   1485482219274240*s^3*v[1]*v[2]^9 - 1288062369792000*s^4*v[1]*v[2]^9 - 
   626092985548800*s^5*v[1]*v[2]^9 - 156959244288000*s^6*v[1]*v[2]^9 - 
   15695924428800*s^7*v[1]*v[2]^9 - 10603468947456*v[2]^10 - 
   70105140559872*s*v[2]^10 - 195951574646784*s^2*v[2]^10 - 
   297096443854848*s^3*v[2]^10 - 257612473958400*s^4*v[2]^10 - 
   125218597109760*s^5*v[2]^10 - 31391848857600*s^6*v[2]^10 - 
   3139184885760*s^7*v[2]^10))/(14286779213414400*(1 + s)*(3 + s)*(1 + 3*s)*
  (5 + 3*s)*(7 + 3*s))


==> anc/mathematica_files/M0/250311_D10_q4_qtilde1_M0.m <==
(30967650*s^3 + 30899610*mMtilde^2*s^3 + 170100*mMtilde^4*s^3 + 
  79380*mMtilde^6*s^3 - 141750*mMtilde^8*s^3 + 17010*mMtilde^10*s^3 + 
  34367550*s^4 + 22233318*mMtilde^2*s^4 - 10261620*mMtilde^4*s^4 + 
  1077804*mMtilde^6*s^4 - 758250*mMtilde^8*s^4 + 36558*mMtilde^10*s^4 + 
  18640785*s^5 + 8730165*mMtilde^2*s^5 - 884358*mMtilde^4*s^5 + 
  7736154*mMtilde^6*s^5 - 1389243*mMtilde^8*s^5 - 99135*mMtilde^10*s^5 + 
  13147485*s^6 - 932607*mMtilde^2*s^6 - 9404814*mMtilde^4*s^6 + 
  6061554*mMtilde^6*s^6 + 1052097*mMtilde^8*s^6 - 334179*mMtilde^10*s^6 - 
  1740885*s^7 + 13324895*mMtilde^2*s^7 - 8925234*mMtilde^4*s^7 - 
  14966946*mMtilde^6*s^7 + 9017975*mMtilde^8*s^7 - 6093*mMtilde^10*s^7 - 
  23136375*s^8 + 6533725*mMtilde^2*s^8 + 20585210*mMtilde^4*s^8 - 
  16186854*mMtilde^6*s^8 - 6011123*mMtilde^8*s^8 + 1090841*mMtilde^10*s^8 - 
  31422030*s^9 - 16425230*mMtilde^2*s^9 + 24212820*mMtilde^4*s^9 + 
  5142852*mMtilde^6*s^9 - 4489766*mMtilde^8*s^9 - 416598*mMtilde^10*s^9 - 
  23923035*s^10 - 28263079*mMtilde^2*s^10 + 5599410*mMtilde^4*s^10 + 
  10845810*mMtilde^6*s^10 + 397049*mMtilde^8*s^10 - 509307*mMtilde^10*s^10 - 
  11896335*s^11 - 22153595*mMtilde^2*s^11 - 8094486*mMtilde^4*s^11 + 
  4211466*mMtilde^6*s^11 + 2099125*mMtilde^8*s^11 + 50433*mMtilde^10*s^11 - 
  3991020*s^12 - 10389628*mMtilde^2*s^12 - 8400120*mMtilde^4*s^12 - 
  1418040*mMtilde^6*s^12 + 760868*mMtilde^8*s^12 + 177396*mMtilde^10*s^12 - 
  886170*s^13 - 3013090*mMtilde^2*s^13 - 3695172*mMtilde^4*s^13 - 
  1868676*mMtilde^6*s^13 - 273346*mMtilde^8*s^13 + 27078*mMtilde^10*s^13 - 
  119955*s^14 - 506159*mMtilde^2*s^14 - 825086*mMtilde^4*s^14 - 
  637854*mMtilde^6*s^14 - 225311*mMtilde^8*s^14 - 26339*mMtilde^10*s^14 - 
  7665*s^15 - 38325*mMtilde^2*s^15 - 76650*mMtilde^4*s^15 - 
  76650*mMtilde^6*s^15 - 38325*mMtilde^8*s^15 - 7665*mMtilde^10*s^15 + 
  149688*s^3*v[1]^2 - 2993760*mMtilde^2*s^3*v[1]^2 + 
  2095632*mMtilde^4*s^3*v[1]^2 + 4191264*mMtilde^6*s^3*v[1]^2 - 
  1047816*mMtilde^8*s^3*v[1]^2 + 136225584*s^4*v[1]^2 + 
  97377984*mMtilde^2*s^4*v[1]^2 - 9646560*mMtilde^4*s^4*v[1]^2 + 
  26212032*mMtilde^6*s^4*v[1]^2 - 2989008*mMtilde^8*s^4*v[1]^2 + 
  288750528*s^5*v[1]^2 + 89004960*mMtilde^2*s^5*v[1]^2 - 
  141657120*mMtilde^4*s^5*v[1]^2 + 60892128*mMtilde^6*s^5*v[1]^2 + 
  2803680*mMtilde^8*s^5*v[1]^2 + 283195440*s^6*v[1]^2 + 
  84987936*mMtilde^2*s^6*v[1]^2 - 204152256*mMtilde^4*s^6*v[1]^2 + 
  11192544*mMtilde^6*s^6*v[1]^2 + 17137296*mMtilde^8*s^6*v[1]^2 + 
  57349512*s^7*v[1]^2 + 315489504*mMtilde^2*s^7*v[1]^2 + 
  8130672*mMtilde^4*s^7*v[1]^2 - 240967584*mMtilde^6*s^7*v[1]^2 + 
  9041736*mMtilde^8*s^7*v[1]^2 - 197497872*s^8*v[1]^2 + 
  135989568*mMtilde^2*s^8*v[1]^2 + 364887072*mMtilde^4*s^8*v[1]^2 - 
  9561024*mMtilde^6*s^8*v[1]^2 - 40960656*mMtilde^8*s^8*v[1]^2 - 
  271747872*s^9*v[1]^2 - 188388288*mMtilde^2*s^9*v[1]^2 + 
  207782784*mMtilde^4*s^9*v[1]^2 + 123659712*mMtilde^6*s^9*v[1]^2 - 
  763488*mMtilde^8*s^9*v[1]^2 - 187901208*s^10*v[1]^2 - 
  277576992*mMtilde^2*s^10*v[1]^2 - 39408336*mMtilde^4*s^10*v[1]^2 + 
  65568096*mMtilde^6*s^10*v[1]^2 + 15300648*mMtilde^8*s^10*v[1]^2 - 
  81568080*s^11*v[1]^2 - 175551552*mMtilde^2*s^11*v[1]^2 - 
  108310752*mMtilde^4*s^11*v[1]^2 - 8940096*mMtilde^6*s^11*v[1]^2 + 
  5387184*mMtilde^8*s^11*v[1]^2 - 22814352*s^12*v[1]^2 - 
  63949248*mMtilde^2*s^12*v[1]^2 - 61399008*mMtilde^4*s^12*v[1]^2 - 
  22207680*mMtilde^6*s^12*v[1]^2 - 1943568*mMtilde^8*s^12*v[1]^2 - 
  3839616*s^13*v[1]^2 - 13183104*mMtilde^2*s^13*v[1]^2 - 
  16511616*mMtilde^4*s^13*v[1]^2 - 8832384*mMtilde^6*s^13*v[1]^2 - 
  1664256*mMtilde^8*s^13*v[1]^2 - 301752*s^14*v[1]^2 - 
  1207008*mMtilde^2*s^14*v[1]^2 - 1810512*mMtilde^4*s^14*v[1]^2 - 
  1207008*mMtilde^6*s^14*v[1]^2 - 301752*mMtilde^8*s^14*v[1]^2 + 
  4989600*s^3*v[1]^4 - 44906400*mMtilde^2*s^3*v[1]^4 - 
  24948000*mMtilde^4*s^3*v[1]^4 + 24948000*mMtilde^6*s^3*v[1]^4 + 
  204320160*s^4*v[1]^4 - 140706720*mMtilde^2*s^4*v[1]^4 - 
  252917280*mMtilde^4*s^4*v[1]^4 + 92109600*mMtilde^6*s^4*v[1]^4 + 
  1111247280*s^5*v[1]^4 + 219534480*mMtilde^2*s^5*v[1]^4 - 
  865125360*mMtilde^4*s^5*v[1]^4 + 26587440*mMtilde^6*s^5*v[1]^4 + 
  1700748720*s^6*v[1]^4 + 1076731920*mMtilde^2*s^6*v[1]^4 - 
  924810480*mMtilde^4*s^6*v[1]^4 - 300793680*mMtilde^6*s^6*v[1]^4 + 
  476261280*s^7*v[1]^4 + 2215229280*mMtilde^2*s^7*v[1]^4 + 
  1363438560*mMtilde^4*s^7*v[1]^4 - 375529440*mMtilde^6*s^7*v[1]^4 - 
  1023897600*s^8*v[1]^4 + 317560320*mMtilde^2*s^8*v[1]^4 + 
  1736064000*mMtilde^4*s^8*v[1]^4 + 394606080*mMtilde^6*s^8*v[1]^4 - 
  1316858400*s^9*v[1]^4 - 1423820640*mMtilde^2*s^9*v[1]^4 + 
  188522400*mMtilde^4*s^9*v[1]^4 + 295484640*mMtilde^6*s^9*v[1]^4 - 
  799492320*s^10*v[1]^4 - 1389532320*mMtilde^2*s^10*v[1]^4 - 
  607669920*mMtilde^4*s^10*v[1]^4 - 17629920*mMtilde^6*s^10*v[1]^4 - 
  290062080*s^11*v[1]^4 - 649102080*mMtilde^2*s^11*v[1]^4 - 
  452348160*mMtilde^4*s^11*v[1]^4 - 93308160*mMtilde^6*s^11*v[1]^4 - 
  61364160*s^12*v[1]^4 - 163310400*mMtilde^2*s^12*v[1]^4 - 
  142528320*mMtilde^4*s^12*v[1]^4 - 40582080*mMtilde^6*s^12*v[1]^4 - 
  5892480*s^13*v[1]^4 - 17677440*mMtilde^2*s^13*v[1]^4 - 
  17677440*mMtilde^4*s^13*v[1]^4 - 5892480*mMtilde^6*s^13*v[1]^4 + 
  95001984*s^3*v[1]^6 - 190003968*mMtilde^2*s^3*v[1]^6 - 
  285005952*mMtilde^4*s^3*v[1]^6 + 1072608768*s^4*v[1]^6 - 
  277111296*mMtilde^2*s^4*v[1]^6 - 1349720064*mMtilde^4*s^4*v[1]^6 + 
  4046942592*s^5*v[1]^6 + 2291933952*mMtilde^2*s^5*v[1]^6 - 
  1755008640*mMtilde^4*s^5*v[1]^6 + 6231810816*s^6*v[1]^6 + 
  7430201856*mMtilde^2*s^6*v[1]^6 + 1198391040*mMtilde^4*s^6*v[1]^6 + 
  1204068096*s^7*v[1]^6 + 5922233856*mMtilde^2*s^7*v[1]^6 + 
  4718165760*mMtilde^4*s^7*v[1]^6 - 4562224128*s^8*v[1]^6 - 
  3068448768*mMtilde^2*s^8*v[1]^6 + 1493775360*mMtilde^4*s^8*v[1]^6 - 
  4906927872*s^9*v[1]^6 - 6640381440*mMtilde^2*s^9*v[1]^6 - 
  1733453568*mMtilde^4*s^9*v[1]^6 - 2452133376*s^10*v[1]^6 - 
  4095286272*mMtilde^2*s^10*v[1]^6 - 1643152896*mMtilde^4*s^10*v[1]^6 - 
  654635520*s^11*v[1]^6 - 1224115200*mMtilde^2*s^11*v[1]^6 - 
  569479680*mMtilde^4*s^11*v[1]^6 - 74511360*s^12*v[1]^6 - 
  149022720*mMtilde^2*s^12*v[1]^6 - 74511360*mMtilde^4*s^12*v[1]^6 + 
  1556755200*s^3*v[1]^8 + 1556755200*mMtilde^2*s^3*v[1]^8 + 
  9456480000*s^4*v[1]^8 + 9456480000*mMtilde^2*s^4*v[1]^8 + 
  21491205120*s^5*v[1]^8 + 21491205120*mMtilde^2*s^5*v[1]^8 + 
  18700070400*s^6*v[1]^8 + 18700070400*mMtilde^2*s^6*v[1]^8 - 
  6706022400*s^7*v[1]^8 - 6706022400*mMtilde^2*s^7*v[1]^8 - 
  22687948800*s^8*v[1]^8 - 22687948800*mMtilde^2*s^8*v[1]^8 - 
  16062520320*s^9*v[1]^8 - 16062520320*mMtilde^2*s^9*v[1]^8 - 
  5109350400*s^10*v[1]^8 - 5109350400*mMtilde^2*s^10*v[1]^8 - 
  638668800*s^11*v[1]^8 - 638668800*mMtilde^2*s^11*v[1]^8 - 
  3282757632*s^3*v[1]^10 - 25503363072*s^4*v[1]^10 - 
  83599921152*s^5*v[1]^10 - 148770496512*s^6*v[1]^10 - 
  151005634560*s^7*v[1]^10 - 86092554240*s^8*v[1]^10 - 
  25546752000*s^9*v[1]^10 - 3065610240*s^10*v[1]^10 + 149688*s^3*v[1]*v[2] - 
  2993760*mMtilde^2*s^3*v[1]*v[2] + 2095632*mMtilde^4*s^3*v[1]*v[2] + 
  4191264*mMtilde^6*s^3*v[1]*v[2] - 1047816*mMtilde^8*s^3*v[1]*v[2] + 
  136225584*s^4*v[1]*v[2] + 97377984*mMtilde^2*s^4*v[1]*v[2] - 
  9646560*mMtilde^4*s^4*v[1]*v[2] + 26212032*mMtilde^6*s^4*v[1]*v[2] - 
  2989008*mMtilde^8*s^4*v[1]*v[2] + 288750528*s^5*v[1]*v[2] + 
  89004960*mMtilde^2*s^5*v[1]*v[2] - 141657120*mMtilde^4*s^5*v[1]*v[2] + 
  60892128*mMtilde^6*s^5*v[1]*v[2] + 2803680*mMtilde^8*s^5*v[1]*v[2] + 
  283195440*s^6*v[1]*v[2] + 84987936*mMtilde^2*s^6*v[1]*v[2] - 
  204152256*mMtilde^4*s^6*v[1]*v[2] + 11192544*mMtilde^6*s^6*v[1]*v[2] + 
  17137296*mMtilde^8*s^6*v[1]*v[2] + 57349512*s^7*v[1]*v[2] + 
  315489504*mMtilde^2*s^7*v[1]*v[2] + 8130672*mMtilde^4*s^7*v[1]*v[2] - 
  240967584*mMtilde^6*s^7*v[1]*v[2] + 9041736*mMtilde^8*s^7*v[1]*v[2] - 
  197497872*s^8*v[1]*v[2] + 135989568*mMtilde^2*s^8*v[1]*v[2] + 
  364887072*mMtilde^4*s^8*v[1]*v[2] - 9561024*mMtilde^6*s^8*v[1]*v[2] - 
  40960656*mMtilde^8*s^8*v[1]*v[2] - 271747872*s^9*v[1]*v[2] - 
  188388288*mMtilde^2*s^9*v[1]*v[2] + 207782784*mMtilde^4*s^9*v[1]*v[2] + 
  123659712*mMtilde^6*s^9*v[1]*v[2] - 763488*mMtilde^8*s^9*v[1]*v[2] - 
  187901208*s^10*v[1]*v[2] - 277576992*mMtilde^2*s^10*v[1]*v[2] - 
  39408336*mMtilde^4*s^10*v[1]*v[2] + 65568096*mMtilde^6*s^10*v[1]*v[2] + 
  15300648*mMtilde^8*s^10*v[1]*v[2] - 81568080*s^11*v[1]*v[2] - 
  175551552*mMtilde^2*s^11*v[1]*v[2] - 108310752*mMtilde^4*s^11*v[1]*v[2] - 
  8940096*mMtilde^6*s^11*v[1]*v[2] + 5387184*mMtilde^8*s^11*v[1]*v[2] - 
  22814352*s^12*v[1]*v[2] - 63949248*mMtilde^2*s^12*v[1]*v[2] - 
  61399008*mMtilde^4*s^12*v[1]*v[2] - 22207680*mMtilde^6*s^12*v[1]*v[2] - 
  1943568*mMtilde^8*s^12*v[1]*v[2] - 3839616*s^13*v[1]*v[2] - 
  13183104*mMtilde^2*s^13*v[1]*v[2] - 16511616*mMtilde^4*s^13*v[1]*v[2] - 
  8832384*mMtilde^6*s^13*v[1]*v[2] - 1664256*mMtilde^8*s^13*v[1]*v[2] - 
  301752*s^14*v[1]*v[2] - 1207008*mMtilde^2*s^14*v[1]*v[2] - 
  1810512*mMtilde^4*s^14*v[1]*v[2] - 1207008*mMtilde^6*s^14*v[1]*v[2] - 
  301752*mMtilde^8*s^14*v[1]*v[2] + 9979200*s^3*v[1]^3*v[2] - 
  89812800*mMtilde^2*s^3*v[1]^3*v[2] - 49896000*mMtilde^4*s^3*v[1]^3*v[2] + 
  49896000*mMtilde^6*s^3*v[1]^3*v[2] + 408640320*s^4*v[1]^3*v[2] - 
  281413440*mMtilde^2*s^4*v[1]^3*v[2] - 505834560*mMtilde^4*s^4*v[1]^3*v[2] + 
  184219200*mMtilde^6*s^4*v[1]^3*v[2] + 2222494560*s^5*v[1]^3*v[2] + 
  439068960*mMtilde^2*s^5*v[1]^3*v[2] - 1730250720*mMtilde^4*s^5*v[1]^3*
   v[2] + 53174880*mMtilde^6*s^5*v[1]^3*v[2] + 3401497440*s^6*v[1]^3*v[2] + 
  2153463840*mMtilde^2*s^6*v[1]^3*v[2] - 1849620960*mMtilde^4*s^6*v[1]^3*
   v[2] - 601587360*mMtilde^6*s^6*v[1]^3*v[2] + 952522560*s^7*v[1]^3*v[2] + 
  4430458560*mMtilde^2*s^7*v[1]^3*v[2] + 2726877120*mMtilde^4*s^7*v[1]^3*
   v[2] - 751058880*mMtilde^6*s^7*v[1]^3*v[2] - 2047795200*s^8*v[1]^3*v[2] + 
  635120640*mMtilde^2*s^8*v[1]^3*v[2] + 3472128000*mMtilde^4*s^8*v[1]^3*
   v[2] + 789212160*mMtilde^6*s^8*v[1]^3*v[2] - 2633716800*s^9*v[1]^3*v[2] - 
  2847641280*mMtilde^2*s^9*v[1]^3*v[2] + 377044800*mMtilde^4*s^9*v[1]^3*
   v[2] + 590969280*mMtilde^6*s^9*v[1]^3*v[2] - 1598984640*s^10*v[1]^3*v[2] - 
  2779064640*mMtilde^2*s^10*v[1]^3*v[2] - 1215339840*mMtilde^4*s^10*v[1]^3*
   v[2] - 35259840*mMtilde^6*s^10*v[1]^3*v[2] - 580124160*s^11*v[1]^3*v[2] - 
  1298204160*mMtilde^2*s^11*v[1]^3*v[2] - 904696320*mMtilde^4*s^11*v[1]^3*
   v[2] - 186616320*mMtilde^6*s^11*v[1]^3*v[2] - 122728320*s^12*v[1]^3*v[2] - 
  326620800*mMtilde^2*s^12*v[1]^3*v[2] - 285056640*mMtilde^4*s^12*v[1]^3*
   v[2] - 81164160*mMtilde^6*s^12*v[1]^3*v[2] - 11784960*s^13*v[1]^3*v[2] - 
  35354880*mMtilde^2*s^13*v[1]^3*v[2] - 35354880*mMtilde^4*s^13*v[1]^3*v[2] - 
  11784960*mMtilde^6*s^13*v[1]^3*v[2] + 285005952*s^3*v[1]^5*v[2] - 
  570011904*mMtilde^2*s^3*v[1]^5*v[2] - 855017856*mMtilde^4*s^3*v[1]^5*v[2] + 
  3217826304*s^4*v[1]^5*v[2] - 831333888*mMtilde^2*s^4*v[1]^5*v[2] - 
  4049160192*mMtilde^4*s^4*v[1]^5*v[2] + 12140827776*s^5*v[1]^5*v[2] + 
  6875801856*mMtilde^2*s^5*v[1]^5*v[2] - 5265025920*mMtilde^4*s^5*v[1]^5*
   v[2] + 18695432448*s^6*v[1]^5*v[2] + 22290605568*mMtilde^2*s^6*v[1]^5*
   v[2] + 3595173120*mMtilde^4*s^6*v[1]^5*v[2] + 3612204288*s^7*v[1]^5*v[2] + 
  17766701568*mMtilde^2*s^7*v[1]^5*v[2] + 14154497280*mMtilde^4*s^7*v[1]^5*
   v[2] - 13686672384*s^8*v[1]^5*v[2] - 9205346304*mMtilde^2*s^8*v[1]^5*
   v[2] + 4481326080*mMtilde^4*s^8*v[1]^5*v[2] - 
  14720783616*s^9*v[1]^5*v[2] - 19921144320*mMtilde^2*s^9*v[1]^5*v[2] - 
  5200360704*mMtilde^4*s^9*v[1]^5*v[2] - 7356400128*s^10*v[1]^5*v[2] - 
  12285858816*mMtilde^2*s^10*v[1]^5*v[2] - 4929458688*mMtilde^4*s^10*v[1]^5*
   v[2] - 1963906560*s^11*v[1]^5*v[2] - 3672345600*mMtilde^2*s^11*v[1]^5*
   v[2] - 1708439040*mMtilde^4*s^11*v[1]^5*v[2] - 
  223534080*s^12*v[1]^5*v[2] - 447068160*mMtilde^2*s^12*v[1]^5*v[2] - 
  223534080*mMtilde^4*s^12*v[1]^5*v[2] + 6227020800*s^3*v[1]^7*v[2] + 
  6227020800*mMtilde^2*s^3*v[1]^7*v[2] + 37825920000*s^4*v[1]^7*v[2] + 
  37825920000*mMtilde^2*s^4*v[1]^7*v[2] + 85964820480*s^5*v[1]^7*v[2] + 
  85964820480*mMtilde^2*s^5*v[1]^7*v[2] + 74800281600*s^6*v[1]^7*v[2] + 
  74800281600*mMtilde^2*s^6*v[1]^7*v[2] - 26824089600*s^7*v[1]^7*v[2] - 
  26824089600*mMtilde^2*s^7*v[1]^7*v[2] - 90751795200*s^8*v[1]^7*v[2] - 
  90751795200*mMtilde^2*s^8*v[1]^7*v[2] - 64250081280*s^9*v[1]^7*v[2] - 
  64250081280*mMtilde^2*s^9*v[1]^7*v[2] - 20437401600*s^10*v[1]^7*v[2] - 
  20437401600*mMtilde^2*s^10*v[1]^7*v[2] - 2554675200*s^11*v[1]^7*v[2] - 
  2554675200*mMtilde^2*s^11*v[1]^7*v[2] - 16413788160*s^3*v[1]^9*v[2] - 
  127516815360*s^4*v[1]^9*v[2] - 417999605760*s^5*v[1]^9*v[2] - 
  743852482560*s^6*v[1]^9*v[2] - 755028172800*s^7*v[1]^9*v[2] - 
  430462771200*s^8*v[1]^9*v[2] - 127733760000*s^9*v[1]^9*v[2] - 
  15328051200*s^10*v[1]^9*v[2] + 149688*s^3*v[2]^2 - 
  2993760*mMtilde^2*s^3*v[2]^2 + 2095632*mMtilde^4*s^3*v[2]^2 + 
  4191264*mMtilde^6*s^3*v[2]^2 - 1047816*mMtilde^8*s^3*v[2]^2 + 
  136225584*s^4*v[2]^2 + 97377984*mMtilde^2*s^4*v[2]^2 - 
  9646560*mMtilde^4*s^4*v[2]^2 + 26212032*mMtilde^6*s^4*v[2]^2 - 
  2989008*mMtilde^8*s^4*v[2]^2 + 288750528*s^5*v[2]^2 + 
  89004960*mMtilde^2*s^5*v[2]^2 - 141657120*mMtilde^4*s^5*v[2]^2 + 
  60892128*mMtilde^6*s^5*v[2]^2 + 2803680*mMtilde^8*s^5*v[2]^2 + 
  283195440*s^6*v[2]^2 + 84987936*mMtilde^2*s^6*v[2]^2 - 
  204152256*mMtilde^4*s^6*v[2]^2 + 11192544*mMtilde^6*s^6*v[2]^2 + 
  17137296*mMtilde^8*s^6*v[2]^2 + 57349512*s^7*v[2]^2 + 
  315489504*mMtilde^2*s^7*v[2]^2 + 8130672*mMtilde^4*s^7*v[2]^2 - 
  240967584*mMtilde^6*s^7*v[2]^2 + 9041736*mMtilde^8*s^7*v[2]^2 - 
  197497872*s^8*v[2]^2 + 135989568*mMtilde^2*s^8*v[2]^2 + 
  364887072*mMtilde^4*s^8*v[2]^2 - 9561024*mMtilde^6*s^8*v[2]^2 - 
  40960656*mMtilde^8*s^8*v[2]^2 - 271747872*s^9*v[2]^2 - 
  188388288*mMtilde^2*s^9*v[2]^2 + 207782784*mMtilde^4*s^9*v[2]^2 + 
  123659712*mMtilde^6*s^9*v[2]^2 - 763488*mMtilde^8*s^9*v[2]^2 - 
  187901208*s^10*v[2]^2 - 277576992*mMtilde^2*s^10*v[2]^2 - 
  39408336*mMtilde^4*s^10*v[2]^2 + 65568096*mMtilde^6*s^10*v[2]^2 + 
  15300648*mMtilde^8*s^10*v[2]^2 - 81568080*s^11*v[2]^2 - 
  175551552*mMtilde^2*s^11*v[2]^2 - 108310752*mMtilde^4*s^11*v[2]^2 - 
  8940096*mMtilde^6*s^11*v[2]^2 + 5387184*mMtilde^8*s^11*v[2]^2 - 
  22814352*s^12*v[2]^2 - 63949248*mMtilde^2*s^12*v[2]^2 - 
  61399008*mMtilde^4*s^12*v[2]^2 - 22207680*mMtilde^6*s^12*v[2]^2 - 
  1943568*mMtilde^8*s^12*v[2]^2 - 3839616*s^13*v[2]^2 - 
  13183104*mMtilde^2*s^13*v[2]^2 - 16511616*mMtilde^4*s^13*v[2]^2 - 
  8832384*mMtilde^6*s^13*v[2]^2 - 1664256*mMtilde^8*s^13*v[2]^2 - 
  301752*s^14*v[2]^2 - 1207008*mMtilde^2*s^14*v[2]^2 - 
  1810512*mMtilde^4*s^14*v[2]^2 - 1207008*mMtilde^6*s^14*v[2]^2 - 
  301752*mMtilde^8*s^14*v[2]^2 + 14968800*s^3*v[1]^2*v[2]^2 - 
  134719200*mMtilde^2*s^3*v[1]^2*v[2]^2 - 74844000*mMtilde^4*s^3*v[1]^2*
   v[2]^2 + 74844000*mMtilde^6*s^3*v[1]^2*v[2]^2 + 
  612960480*s^4*v[1]^2*v[2]^2 - 422120160*mMtilde^2*s^4*v[1]^2*v[2]^2 - 
  758751840*mMtilde^4*s^4*v[1]^2*v[2]^2 + 276328800*mMtilde^6*s^4*v[1]^2*
   v[2]^2 + 3333741840*s^5*v[1]^2*v[2]^2 + 658603440*mMtilde^2*s^5*v[1]^2*
   v[2]^2 - 2595376080*mMtilde^4*s^5*v[1]^2*v[2]^2 + 
  79762320*mMtilde^6*s^5*v[1]^2*v[2]^2 + 5102246160*s^6*v[1]^2*v[2]^2 + 
  3230195760*mMtilde^2*s^6*v[1]^2*v[2]^2 - 2774431440*mMtilde^4*s^6*v[1]^2*
   v[2]^2 - 902381040*mMtilde^6*s^6*v[1]^2*v[2]^2 + 
  1428783840*s^7*v[1]^2*v[2]^2 + 6645687840*mMtilde^2*s^7*v[1]^2*v[2]^2 + 
  4090315680*mMtilde^4*s^7*v[1]^2*v[2]^2 - 1126588320*mMtilde^6*s^7*v[1]^2*
   v[2]^2 - 3071692800*s^8*v[1]^2*v[2]^2 + 952680960*mMtilde^2*s^8*v[1]^2*
   v[2]^2 + 5208192000*mMtilde^4*s^8*v[1]^2*v[2]^2 + 
  1183818240*mMtilde^6*s^8*v[1]^2*v[2]^2 - 3950575200*s^9*v[1]^2*v[2]^2 - 
  4271461920*mMtilde^2*s^9*v[1]^2*v[2]^2 + 565567200*mMtilde^4*s^9*v[1]^2*
   v[2]^2 + 886453920*mMtilde^6*s^9*v[1]^2*v[2]^2 - 
  2398476960*s^10*v[1]^2*v[2]^2 - 4168596960*mMtilde^2*s^10*v[1]^2*v[2]^2 - 
  1823009760*mMtilde^4*s^10*v[1]^2*v[2]^2 - 52889760*mMtilde^6*s^10*v[1]^2*
   v[2]^2 - 870186240*s^11*v[1]^2*v[2]^2 - 1947306240*mMtilde^2*s^11*v[1]^2*
   v[2]^2 - 1357044480*mMtilde^4*s^11*v[1]^2*v[2]^2 - 
  279924480*mMtilde^6*s^11*v[1]^2*v[2]^2 - 184092480*s^12*v[1]^2*v[2]^2 - 
  489931200*mMtilde^2*s^12*v[1]^2*v[2]^2 - 427584960*mMtilde^4*s^12*v[1]^2*
   v[2]^2 - 121746240*mMtilde^6*s^12*v[1]^2*v[2]^2 - 
  17677440*s^13*v[1]^2*v[2]^2 - 53032320*mMtilde^2*s^13*v[1]^2*v[2]^2 - 
  53032320*mMtilde^4*s^13*v[1]^2*v[2]^2 - 17677440*mMtilde^6*s^13*v[1]^2*
   v[2]^2 + 461039040*s^3*v[1]^4*v[2]^2 - 922078080*mMtilde^2*s^3*v[1]^4*
   v[2]^2 - 1383117120*mMtilde^4*s^3*v[1]^4*v[2]^2 + 
  5322240000*s^4*v[1]^4*v[2]^2 - 1950600960*mMtilde^2*s^4*v[1]^4*v[2]^2 - 
  7272840960*mMtilde^4*s^4*v[1]^4*v[2]^2 + 22105258560*s^5*v[1]^4*v[2]^2 + 
  11026350720*mMtilde^2*s^5*v[1]^4*v[2]^2 - 11078907840*mMtilde^4*s^5*v[1]^4*
   v[2]^2 + 37885034880*s^6*v[1]^4*v[2]^2 + 43048938240*mMtilde^2*s^6*v[1]^4*
   v[2]^2 + 5163903360*mMtilde^4*s^6*v[1]^4*v[2]^2 + 
  8938702080*s^7*v[1]^4*v[2]^2 + 37814515200*mMtilde^2*s^7*v[1]^4*v[2]^2 + 
  28875813120*mMtilde^4*s^7*v[1]^4*v[2]^2 - 26456855040*s^8*v[1]^4*v[2]^2 - 
  16882145280*mMtilde^2*s^8*v[1]^4*v[2]^2 + 9574709760*mMtilde^4*s^8*v[1]^4*
   v[2]^2 - 29193816960*s^9*v[1]^4*v[2]^2 - 39376592640*mMtilde^2*s^9*v[1]^4*
   v[2]^2 - 10182775680*mMtilde^4*s^9*v[1]^4*v[2]^2 - 
  14686721280*s^10*v[1]^4*v[2]^2 - 24519559680*mMtilde^2*s^10*v[1]^4*v[2]^2 - 
  9832838400*mMtilde^4*s^10*v[1]^4*v[2]^2 - 3927813120*s^11*v[1]^4*v[2]^2 - 
  7344691200*mMtilde^2*s^11*v[1]^4*v[2]^2 - 3416878080*mMtilde^4*s^11*v[1]^4*
   v[2]^2 - 447068160*s^12*v[1]^4*v[2]^2 - 894136320*mMtilde^2*s^12*v[1]^4*
   v[2]^2 - 447068160*mMtilde^4*s^12*v[1]^4*v[2]^2 + 
  11735539200*s^3*v[1]^6*v[2]^2 + 11735539200*mMtilde^2*s^3*v[1]^6*v[2]^2 + 
  78582873600*s^4*v[1]^6*v[2]^2 + 78582873600*mMtilde^2*s^4*v[1]^6*v[2]^2 + 
  199168865280*s^5*v[1]^6*v[2]^2 + 199168865280*mMtilde^2*s^5*v[1]^6*v[2]^2 + 
  197774438400*s^6*v[1]^6*v[2]^2 + 197774438400*mMtilde^2*s^6*v[1]^6*v[2]^2 - 
  49816166400*s^7*v[1]^6*v[2]^2 - 49816166400*mMtilde^2*s^7*v[1]^6*v[2]^2 - 
  220234291200*s^8*v[1]^6*v[2]^2 - 220234291200*mMtilde^2*s^8*v[1]^6*v[2]^2 - 
  159731066880*s^9*v[1]^6*v[2]^2 - 159731066880*mMtilde^2*s^9*v[1]^6*v[2]^2 - 
  51093504000*s^10*v[1]^6*v[2]^2 - 51093504000*mMtilde^2*s^10*v[1]^6*v[2]^2 - 
  6386688000*s^11*v[1]^6*v[2]^2 - 6386688000*mMtilde^2*s^11*v[1]^6*v[2]^2 - 
  37649525760*s^3*v[1]^8*v[2]^2 - 311715993600*s^4*v[1]^8*v[2]^2 - 
  1093327994880*s^5*v[1]^8*v[2]^2 - 2071275909120*s^6*v[1]^8*v[2]^2 - 
  2195524362240*s^7*v[1]^8*v[2]^2 - 1280658677760*s^8*v[1]^8*v[2]^2 - 
  383201280000*s^9*v[1]^8*v[2]^2 - 45984153600*s^10*v[1]^8*v[2]^2 + 
  9979200*s^3*v[1]*v[2]^3 - 89812800*mMtilde^2*s^3*v[1]*v[2]^3 - 
  49896000*mMtilde^4*s^3*v[1]*v[2]^3 + 49896000*mMtilde^6*s^3*v[1]*v[2]^3 + 
  408640320*s^4*v[1]*v[2]^3 - 281413440*mMtilde^2*s^4*v[1]*v[2]^3 - 
  505834560*mMtilde^4*s^4*v[1]*v[2]^3 + 184219200*mMtilde^6*s^4*v[1]*v[2]^3 + 
  2222494560*s^5*v[1]*v[2]^3 + 439068960*mMtilde^2*s^5*v[1]*v[2]^3 - 
  1730250720*mMtilde^4*s^5*v[1]*v[2]^3 + 53174880*mMtilde^6*s^5*v[1]*v[2]^3 + 
  3401497440*s^6*v[1]*v[2]^3 + 2153463840*mMtilde^2*s^6*v[1]*v[2]^3 - 
  1849620960*mMtilde^4*s^6*v[1]*v[2]^3 - 601587360*mMtilde^6*s^6*v[1]*
   v[2]^3 + 952522560*s^7*v[1]*v[2]^3 + 4430458560*mMtilde^2*s^7*v[1]*
   v[2]^3 + 2726877120*mMtilde^4*s^7*v[1]*v[2]^3 - 
  751058880*mMtilde^6*s^7*v[1]*v[2]^3 - 2047795200*s^8*v[1]*v[2]^3 + 
  635120640*mMtilde^2*s^8*v[1]*v[2]^3 + 3472128000*mMtilde^4*s^8*v[1]*
   v[2]^3 + 789212160*mMtilde^6*s^8*v[1]*v[2]^3 - 
  2633716800*s^9*v[1]*v[2]^3 - 2847641280*mMtilde^2*s^9*v[1]*v[2]^3 + 
  377044800*mMtilde^4*s^9*v[1]*v[2]^3 + 590969280*mMtilde^6*s^9*v[1]*v[2]^3 - 
  1598984640*s^10*v[1]*v[2]^3 - 2779064640*mMtilde^2*s^10*v[1]*v[2]^3 - 
  1215339840*mMtilde^4*s^10*v[1]*v[2]^3 - 35259840*mMtilde^6*s^10*v[1]*
   v[2]^3 - 580124160*s^11*v[1]*v[2]^3 - 1298204160*mMtilde^2*s^11*v[1]*
   v[2]^3 - 904696320*mMtilde^4*s^11*v[1]*v[2]^3 - 
  186616320*mMtilde^6*s^11*v[1]*v[2]^3 - 122728320*s^12*v[1]*v[2]^3 - 
  326620800*mMtilde^2*s^12*v[1]*v[2]^3 - 285056640*mMtilde^4*s^12*v[1]*
   v[2]^3 - 81164160*mMtilde^6*s^12*v[1]*v[2]^3 - 11784960*s^13*v[1]*v[2]^3 - 
  35354880*mMtilde^2*s^13*v[1]*v[2]^3 - 35354880*mMtilde^4*s^13*v[1]*v[2]^3 - 
  11784960*mMtilde^6*s^13*v[1]*v[2]^3 + 447068160*s^3*v[1]^3*v[2]^3 - 
  894136320*mMtilde^2*s^3*v[1]^3*v[2]^3 - 1341204480*mMtilde^4*s^3*v[1]^3*
   v[2]^3 + 5281436160*s^4*v[1]^3*v[2]^3 - 2515645440*mMtilde^2*s^4*v[1]^3*
   v[2]^3 - 7797081600*mMtilde^4*s^4*v[1]^3*v[2]^3 + 
  23975804160*s^5*v[1]^3*v[2]^3 + 10593031680*mMtilde^2*s^5*v[1]^3*v[2]^3 - 
  13382772480*mMtilde^4*s^5*v[1]^3*v[2]^3 + 44611015680*s^6*v[1]^3*v[2]^3 + 
  48946867200*mMtilde^2*s^6*v[1]^3*v[2]^3 + 4335851520*mMtilde^4*s^6*v[1]^3*
   v[2]^3 + 11857063680*s^7*v[1]^3*v[2]^3 + 46017861120*mMtilde^2*s^7*v[1]^3*
   v[2]^3 + 34160797440*mMtilde^4*s^7*v[1]^3*v[2]^3 - 
  30102589440*s^8*v[1]^3*v[2]^3 - 18422046720*mMtilde^2*s^8*v[1]^3*v[2]^3 + 
  11680542720*mMtilde^4*s^8*v[1]^3*v[2]^3 - 33852994560*s^9*v[1]^3*v[2]^3 - 
  45551278080*mMtilde^2*s^9*v[1]^3*v[2]^3 - 11698283520*mMtilde^4*s^9*v[1]^3*
   v[2]^3 - 17112775680*s^10*v[1]^3*v[2]^3 - 28562688000*mMtilde^2*s^10*
   v[1]^3*v[2]^3 - 11449912320*mMtilde^4*s^10*v[1]^3*v[2]^3 - 
  4582448640*s^11*v[1]^3*v[2]^3 - 8568806400*mMtilde^2*s^11*v[1]^3*v[2]^3 - 
  3986357760*mMtilde^4*s^11*v[1]^3*v[2]^3 - 521579520*s^12*v[1]^3*v[2]^3 - 
  1043159040*mMtilde^2*s^12*v[1]^3*v[2]^3 - 521579520*mMtilde^4*s^12*v[1]^3*
   v[2]^3 + 13412044800*s^3*v[1]^5*v[2]^3 + 13412044800*mMtilde^2*s^3*v[1]^5*
   v[2]^3 + 103357900800*s^4*v[1]^5*v[2]^3 + 103357900800*mMtilde^2*s^4*
   v[1]^5*v[2]^3 + 296629724160*s^5*v[1]^5*v[2]^3 + 
  296629724160*mMtilde^2*s^5*v[1]^5*v[2]^3 + 331522329600*s^6*v[1]^5*v[2]^3 + 
  331522329600*mMtilde^2*s^6*v[1]^5*v[2]^3 - 55564185600*s^7*v[1]^5*v[2]^3 - 
  55564185600*mMtilde^2*s^7*v[1]^5*v[2]^3 - 343071590400*s^8*v[1]^5*v[2]^3 - 
  343071590400*mMtilde^2*s^8*v[1]^5*v[2]^3 - 254317916160*s^9*v[1]^5*v[2]^3 - 
  254317916160*mMtilde^2*s^9*v[1]^5*v[2]^3 - 81749606400*s^10*v[1]^5*v[2]^3 - 
  81749606400*mMtilde^2*s^10*v[1]^5*v[2]^3 - 10218700800*s^11*v[1]^5*v[2]^3 - 
  10218700800*mMtilde^2*s^11*v[1]^5*v[2]^3 - 52115374080*s^3*v[1]^7*v[2]^3 - 
  481763082240*s^4*v[1]^7*v[2]^3 - 1865314344960*s^5*v[1]^7*v[2]^3 - 
  3821988741120*s^6*v[1]^7*v[2]^3 - 4251928412160*s^7*v[1]^7*v[2]^3 - 
  2539858083840*s^8*v[1]^7*v[2]^3 - 766402560000*s^9*v[1]^7*v[2]^3 - 
  91968307200*s^10*v[1]^7*v[2]^3 + 4989600*s^3*v[2]^4 - 
  44906400*mMtilde^2*s^3*v[2]^4 - 24948000*mMtilde^4*s^3*v[2]^4 + 
  24948000*mMtilde^6*s^3*v[2]^4 + 204320160*s^4*v[2]^4 - 
  140706720*mMtilde^2*s^4*v[2]^4 - 252917280*mMtilde^4*s^4*v[2]^4 + 
  92109600*mMtilde^6*s^4*v[2]^4 + 1111247280*s^5*v[2]^4 + 
  219534480*mMtilde^2*s^5*v[2]^4 - 865125360*mMtilde^4*s^5*v[2]^4 + 
  26587440*mMtilde^6*s^5*v[2]^4 + 1700748720*s^6*v[2]^4 + 
  1076731920*mMtilde^2*s^6*v[2]^4 - 924810480*mMtilde^4*s^6*v[2]^4 - 
  300793680*mMtilde^6*s^6*v[2]^4 + 476261280*s^7*v[2]^4 + 
  2215229280*mMtilde^2*s^7*v[2]^4 + 1363438560*mMtilde^4*s^7*v[2]^4 - 
  375529440*mMtilde^6*s^7*v[2]^4 - 1023897600*s^8*v[2]^4 + 
  317560320*mMtilde^2*s^8*v[2]^4 + 1736064000*mMtilde^4*s^8*v[2]^4 + 
  394606080*mMtilde^6*s^8*v[2]^4 - 1316858400*s^9*v[2]^4 - 
  1423820640*mMtilde^2*s^9*v[2]^4 + 188522400*mMtilde^4*s^9*v[2]^4 + 
  295484640*mMtilde^6*s^9*v[2]^4 - 799492320*s^10*v[2]^4 - 
  1389532320*mMtilde^2*s^10*v[2]^4 - 607669920*mMtilde^4*s^10*v[2]^4 - 
  17629920*mMtilde^6*s^10*v[2]^4 - 290062080*s^11*v[2]^4 - 
  649102080*mMtilde^2*s^11*v[2]^4 - 452348160*mMtilde^4*s^11*v[2]^4 - 
  93308160*mMtilde^6*s^11*v[2]^4 - 61364160*s^12*v[2]^4 - 
  163310400*mMtilde^2*s^12*v[2]^4 - 142528320*mMtilde^4*s^12*v[2]^4 - 
  40582080*mMtilde^6*s^12*v[2]^4 - 5892480*s^13*v[2]^4 - 
  17677440*mMtilde^2*s^13*v[2]^4 - 17677440*mMtilde^4*s^13*v[2]^4 - 
  5892480*mMtilde^6*s^13*v[2]^4 + 461039040*s^3*v[1]^2*v[2]^4 - 
  922078080*mMtilde^2*s^3*v[1]^2*v[2]^4 - 1383117120*mMtilde^4*s^3*v[1]^2*
   v[2]^4 + 5322240000*s^4*v[1]^2*v[2]^4 - 1950600960*mMtilde^2*s^4*v[1]^2*
   v[2]^4 - 7272840960*mMtilde^4*s^4*v[1]^2*v[2]^4 + 
  22105258560*s^5*v[1]^2*v[2]^4 + 11026350720*mMtilde^2*s^5*v[1]^2*v[2]^4 - 
  11078907840*mMtilde^4*s^5*v[1]^2*v[2]^4 + 37885034880*s^6*v[1]^2*v[2]^4 + 
  43048938240*mMtilde^2*s^6*v[1]^2*v[2]^4 + 5163903360*mMtilde^4*s^6*v[1]^2*
   v[2]^4 + 8938702080*s^7*v[1]^2*v[2]^4 + 37814515200*mMtilde^2*s^7*v[1]^2*
   v[2]^4 + 28875813120*mMtilde^4*s^7*v[1]^2*v[2]^4 - 
  26456855040*s^8*v[1]^2*v[2]^4 - 16882145280*mMtilde^2*s^8*v[1]^2*v[2]^4 + 
  9574709760*mMtilde^4*s^8*v[1]^2*v[2]^4 - 29193816960*s^9*v[1]^2*v[2]^4 - 
  39376592640*mMtilde^2*s^9*v[1]^2*v[2]^4 - 10182775680*mMtilde^4*s^9*v[1]^2*
   v[2]^4 - 14686721280*s^10*v[1]^2*v[2]^4 - 24519559680*mMtilde^2*s^10*
   v[1]^2*v[2]^4 - 9832838400*mMtilde^4*s^10*v[1]^2*v[2]^4 - 
  3927813120*s^11*v[1]^2*v[2]^4 - 7344691200*mMtilde^2*s^11*v[1]^2*v[2]^4 - 
  3416878080*mMtilde^4*s^11*v[1]^2*v[2]^4 - 447068160*s^12*v[1]^2*v[2]^4 - 
  894136320*mMtilde^2*s^12*v[1]^2*v[2]^4 - 447068160*mMtilde^4*s^12*v[1]^2*
   v[2]^4 + 14250297600*s^3*v[1]^4*v[2]^4 + 14250297600*mMtilde^2*s^3*v[1]^4*
   v[2]^4 + 115745414400*s^4*v[1]^4*v[2]^4 + 115745414400*mMtilde^2*s^4*
   v[1]^4*v[2]^4 + 345360153600*s^5*v[1]^4*v[2]^4 + 
  345360153600*mMtilde^2*s^5*v[1]^4*v[2]^4 + 398396275200*s^6*v[1]^4*v[2]^4 + 
  398396275200*mMtilde^2*s^6*v[1]^4*v[2]^4 - 58438195200*s^7*v[1]^4*v[2]^4 - 
  58438195200*mMtilde^2*s^7*v[1]^4*v[2]^4 - 404490240000*s^8*v[1]^4*v[2]^4 - 
  404490240000*mMtilde^2*s^8*v[1]^4*v[2]^4 - 301611340800*s^9*v[1]^4*v[2]^4 - 
  301611340800*mMtilde^2*s^9*v[1]^4*v[2]^4 - 97077657600*s^10*v[1]^4*v[2]^4 - 
  97077657600*mMtilde^2*s^10*v[1]^4*v[2]^4 - 12134707200*s^11*v[1]^4*v[2]^4 - 
  12134707200*mMtilde^2*s^11*v[1]^4*v[2]^4 - 54989383680*s^3*v[1]^6*v[2]^4 - 
  580975718400*s^4*v[1]^6*v[2]^4 - 2476629872640*s^5*v[1]^6*v[2]^4 - 
  5412420034560*s^6*v[1]^6*v[2]^4 - 6238772305920*s^7*v[1]^6*v[2]^4 - 
  3788327854080*s^8*v[1]^6*v[2]^4 - 1149603840000*s^9*v[1]^6*v[2]^4 - 
  137952460800*s^10*v[1]^6*v[2]^4 + 285005952*s^3*v[1]*v[2]^5 - 
  570011904*mMtilde^2*s^3*v[1]*v[2]^5 - 855017856*mMtilde^4*s^3*v[1]*v[2]^5 + 
  3217826304*s^4*v[1]*v[2]^5 - 831333888*mMtilde^2*s^4*v[1]*v[2]^5 - 
  4049160192*mMtilde^4*s^4*v[1]*v[2]^5 + 12140827776*s^5*v[1]*v[2]^5 + 
  6875801856*mMtilde^2*s^5*v[1]*v[2]^5 - 5265025920*mMtilde^4*s^5*v[1]*
   v[2]^5 + 18695432448*s^6*v[1]*v[2]^5 + 22290605568*mMtilde^2*s^6*v[1]*
   v[2]^5 + 3595173120*mMtilde^4*s^6*v[1]*v[2]^5 + 
  3612204288*s^7*v[1]*v[2]^5 + 17766701568*mMtilde^2*s^7*v[1]*v[2]^5 + 
  14154497280*mMtilde^4*s^7*v[1]*v[2]^5 - 13686672384*s^8*v[1]*v[2]^5 - 
  9205346304*mMtilde^2*s^8*v[1]*v[2]^5 + 4481326080*mMtilde^4*s^8*v[1]*
   v[2]^5 - 14720783616*s^9*v[1]*v[2]^5 - 19921144320*mMtilde^2*s^9*v[1]*
   v[2]^5 - 5200360704*mMtilde^4*s^9*v[1]*v[2]^5 - 
  7356400128*s^10*v[1]*v[2]^5 - 12285858816*mMtilde^2*s^10*v[1]*v[2]^5 - 
  4929458688*mMtilde^4*s^10*v[1]*v[2]^5 - 1963906560*s^11*v[1]*v[2]^5 - 
  3672345600*mMtilde^2*s^11*v[1]*v[2]^5 - 1708439040*mMtilde^4*s^11*v[1]*
   v[2]^5 - 223534080*s^12*v[1]*v[2]^5 - 447068160*mMtilde^2*s^12*v[1]*
   v[2]^5 - 223534080*mMtilde^4*s^12*v[1]*v[2]^5 + 
  13412044800*s^3*v[1]^3*v[2]^5 + 13412044800*mMtilde^2*s^3*v[1]^3*v[2]^5 + 
  103357900800*s^4*v[1]^3*v[2]^5 + 103357900800*mMtilde^2*s^4*v[1]^3*v[2]^5 + 
  296629724160*s^5*v[1]^3*v[2]^5 + 296629724160*mMtilde^2*s^5*v[1]^3*v[2]^5 + 
  331522329600*s^6*v[1]^3*v[2]^5 + 331522329600*mMtilde^2*s^6*v[1]^3*v[2]^5 - 
  55564185600*s^7*v[1]^3*v[2]^5 - 55564185600*mMtilde^2*s^7*v[1]^3*v[2]^5 - 
  343071590400*s^8*v[1]^3*v[2]^5 - 343071590400*mMtilde^2*s^8*v[1]^3*v[2]^5 - 
  254317916160*s^9*v[1]^3*v[2]^5 - 254317916160*mMtilde^2*s^9*v[1]^3*v[2]^5 - 
  81749606400*s^10*v[1]^3*v[2]^5 - 81749606400*mMtilde^2*s^10*v[1]^3*v[2]^5 - 
  10218700800*s^11*v[1]^3*v[2]^5 - 10218700800*mMtilde^2*s^11*v[1]^3*v[2]^5 - 
  51502252032*s^3*v[1]^5*v[2]^5 - 592326991872*s^4*v[1]^5*v[2]^5 - 
  2656887754752*s^5*v[1]^5*v[2]^5 - 5984479936512*s^6*v[1]^5*v[2]^5 - 
  7005685800960*s^7*v[1]^5*v[2]^5 - 4283423907840*s^8*v[1]^5*v[2]^5 - 
  1302884352000*s^9*v[1]^5*v[2]^5 - 156346122240*s^10*v[1]^5*v[2]^5 + 
  95001984*s^3*v[2]^6 - 190003968*mMtilde^2*s^3*v[2]^6 - 
  285005952*mMtilde^4*s^3*v[2]^6 + 1072608768*s^4*v[2]^6 - 
  277111296*mMtilde^2*s^4*v[2]^6 - 1349720064*mMtilde^4*s^4*v[2]^6 + 
  4046942592*s^5*v[2]^6 + 2291933952*mMtilde^2*s^5*v[2]^6 - 
  1755008640*mMtilde^4*s^5*v[2]^6 + 6231810816*s^6*v[2]^6 + 
  7430201856*mMtilde^2*s^6*v[2]^6 + 1198391040*mMtilde^4*s^6*v[2]^6 + 
  1204068096*s^7*v[2]^6 + 5922233856*mMtilde^2*s^7*v[2]^6 + 
  4718165760*mMtilde^4*s^7*v[2]^6 - 4562224128*s^8*v[2]^6 - 
  3068448768*mMtilde^2*s^8*v[2]^6 + 1493775360*mMtilde^4*s^8*v[2]^6 - 
  4906927872*s^9*v[2]^6 - 6640381440*mMtilde^2*s^9*v[2]^6 - 
  1733453568*mMtilde^4*s^9*v[2]^6 - 2452133376*s^10*v[2]^6 - 
  4095286272*mMtilde^2*s^10*v[2]^6 - 1643152896*mMtilde^4*s^10*v[2]^6 - 
  654635520*s^11*v[2]^6 - 1224115200*mMtilde^2*s^11*v[2]^6 - 
  569479680*mMtilde^4*s^11*v[2]^6 - 74511360*s^12*v[2]^6 - 
  149022720*mMtilde^2*s^12*v[2]^6 - 74511360*mMtilde^4*s^12*v[2]^6 + 
  11735539200*s^3*v[1]^2*v[2]^6 + 11735539200*mMtilde^2*s^3*v[1]^2*v[2]^6 + 
  78582873600*s^4*v[1]^2*v[2]^6 + 78582873600*mMtilde^2*s^4*v[1]^2*v[2]^6 + 
  199168865280*s^5*v[1]^2*v[2]^6 + 199168865280*mMtilde^2*s^5*v[1]^2*v[2]^6 + 
  197774438400*s^6*v[1]^2*v[2]^6 + 197774438400*mMtilde^2*s^6*v[1]^2*v[2]^6 - 
  49816166400*s^7*v[1]^2*v[2]^6 - 49816166400*mMtilde^2*s^7*v[1]^2*v[2]^6 - 
  220234291200*s^8*v[1]^2*v[2]^6 - 220234291200*mMtilde^2*s^8*v[1]^2*v[2]^6 - 
  159731066880*s^9*v[1]^2*v[2]^6 - 159731066880*mMtilde^2*s^9*v[1]^2*v[2]^6 - 
  51093504000*s^10*v[1]^2*v[2]^6 - 51093504000*mMtilde^2*s^10*v[1]^2*v[2]^6 - 
  6386688000*s^11*v[1]^2*v[2]^6 - 6386688000*mMtilde^2*s^11*v[1]^2*v[2]^6 - 
  54989383680*s^3*v[1]^4*v[2]^6 - 580975718400*s^4*v[1]^4*v[2]^6 - 
  2476629872640*s^5*v[1]^4*v[2]^6 - 5412420034560*s^6*v[1]^4*v[2]^6 - 
  6238772305920*s^7*v[1]^4*v[2]^6 - 3788327854080*s^8*v[1]^4*v[2]^6 - 
  1149603840000*s^9*v[1]^4*v[2]^6 - 137952460800*s^10*v[1]^4*v[2]^6 + 
  6227020800*s^3*v[1]*v[2]^7 + 6227020800*mMtilde^2*s^3*v[1]*v[2]^7 + 
  37825920000*s^4*v[1]*v[2]^7 + 37825920000*mMtilde^2*s^4*v[1]*v[2]^7 + 
  85964820480*s^5*v[1]*v[2]^7 + 85964820480*mMtilde^2*s^5*v[1]*v[2]^7 + 
  74800281600*s^6*v[1]*v[2]^7 + 74800281600*mMtilde^2*s^6*v[1]*v[2]^7 - 
  26824089600*s^7*v[1]*v[2]^7 - 26824089600*mMtilde^2*s^7*v[1]*v[2]^7 - 
  90751795200*s^8*v[1]*v[2]^7 - 90751795200*mMtilde^2*s^8*v[1]*v[2]^7 - 
  64250081280*s^9*v[1]*v[2]^7 - 64250081280*mMtilde^2*s^9*v[1]*v[2]^7 - 
  20437401600*s^10*v[1]*v[2]^7 - 20437401600*mMtilde^2*s^10*v[1]*v[2]^7 - 
  2554675200*s^11*v[1]*v[2]^7 - 2554675200*mMtilde^2*s^11*v[1]*v[2]^7 - 
  52115374080*s^3*v[1]^3*v[2]^7 - 481763082240*s^4*v[1]^3*v[2]^7 - 
  1865314344960*s^5*v[1]^3*v[2]^7 - 3821988741120*s^6*v[1]^3*v[2]^7 - 
  4251928412160*s^7*v[1]^3*v[2]^7 - 2539858083840*s^8*v[1]^3*v[2]^7 - 
  766402560000*s^9*v[1]^3*v[2]^7 - 91968307200*s^10*v[1]^3*v[2]^7 + 
  1556755200*s^3*v[2]^8 + 1556755200*mMtilde^2*s^3*v[2]^8 + 
  9456480000*s^4*v[2]^8 + 9456480000*mMtilde^2*s^4*v[2]^8 + 
  21491205120*s^5*v[2]^8 + 21491205120*mMtilde^2*s^5*v[2]^8 + 
  18700070400*s^6*v[2]^8 + 18700070400*mMtilde^2*s^6*v[2]^8 - 
  6706022400*s^7*v[2]^8 - 6706022400*mMtilde^2*s^7*v[2]^8 - 
  22687948800*s^8*v[2]^8 - 22687948800*mMtilde^2*s^8*v[2]^8 - 
  16062520320*s^9*v[2]^8 - 16062520320*mMtilde^2*s^9*v[2]^8 - 
  5109350400*s^10*v[2]^8 - 5109350400*mMtilde^2*s^10*v[2]^8 - 
  638668800*s^11*v[2]^8 - 638668800*mMtilde^2*s^11*v[2]^8 - 
  37649525760*s^3*v[1]^2*v[2]^8 - 311715993600*s^4*v[1]^2*v[2]^8 - 
  1093327994880*s^5*v[1]^2*v[2]^8 - 2071275909120*s^6*v[1]^2*v[2]^8 - 
  2195524362240*s^7*v[1]^2*v[2]^8 - 1280658677760*s^8*v[1]^2*v[2]^8 - 
  383201280000*s^9*v[1]^2*v[2]^8 - 45984153600*s^10*v[1]^2*v[2]^8 - 
  16413788160*s^3*v[1]*v[2]^9 - 127516815360*s^4*v[1]*v[2]^9 - 
  417999605760*s^5*v[1]*v[2]^9 - 743852482560*s^6*v[1]*v[2]^9 - 
  755028172800*s^7*v[1]*v[2]^9 - 430462771200*s^8*v[1]*v[2]^9 - 
  127733760000*s^9*v[1]*v[2]^9 - 15328051200*s^10*v[1]*v[2]^9 - 
  3282757632*s^3*v[2]^10 - 25503363072*s^4*v[2]^10 - 
  83599921152*s^5*v[2]^10 - 148770496512*s^6*v[2]^10 - 
  151005634560*s^7*v[2]^10 - 86092554240*s^8*v[2]^10 - 
  25546752000*s^9*v[2]^10 - 3065610240*s^10*v[2]^10 + 149688*s^3*v[1]*v[3] - 
  2993760*mMtilde^2*s^3*v[1]*v[3] + 2095632*mMtilde^4*s^3*v[1]*v[3] + 
  4191264*mMtilde^6*s^3*v[1]*v[3] - 1047816*mMtilde^8*s^3*v[1]*v[3] + 
  136225584*s^4*v[1]*v[3] + 97377984*mMtilde^2*s^4*v[1]*v[3] - 
  9646560*mMtilde^4*s^4*v[1]*v[3] + 26212032*mMtilde^6*s^4*v[1]*v[3] - 
  2989008*mMtilde^8*s^4*v[1]*v[3] + 288750528*s^5*v[1]*v[3] + 
  89004960*mMtilde^2*s^5*v[1]*v[3] - 141657120*mMtilde^4*s^5*v[1]*v[3] + 
  60892128*mMtilde^6*s^5*v[1]*v[3] + 2803680*mMtilde^8*s^5*v[1]*v[3] + 
  283195440*s^6*v[1]*v[3] + 84987936*mMtilde^2*s^6*v[1]*v[3] - 
  204152256*mMtilde^4*s^6*v[1]*v[3] + 11192544*mMtilde^6*s^6*v[1]*v[3] + 
  17137296*mMtilde^8*s^6*v[1]*v[3] + 57349512*s^7*v[1]*v[3] + 
  315489504*mMtilde^2*s^7*v[1]*v[3] + 8130672*mMtilde^4*s^7*v[1]*v[3] - 
  240967584*mMtilde^6*s^7*v[1]*v[3] + 9041736*mMtilde^8*s^7*v[1]*v[3] - 
  197497872*s^8*v[1]*v[3] + 135989568*mMtilde^2*s^8*v[1]*v[3] + 
  364887072*mMtilde^4*s^8*v[1]*v[3] - 9561024*mMtilde^6*s^8*v[1]*v[3] - 
  40960656*mMtilde^8*s^8*v[1]*v[3] - 271747872*s^9*v[1]*v[3] - 
  188388288*mMtilde^2*s^9*v[1]*v[3] + 207782784*mMtilde^4*s^9*v[1]*v[3] + 
  123659712*mMtilde^6*s^9*v[1]*v[3] - 763488*mMtilde^8*s^9*v[1]*v[3] - 
  187901208*s^10*v[1]*v[3] - 277576992*mMtilde^2*s^10*v[1]*v[3] - 
  39408336*mMtilde^4*s^10*v[1]*v[3] + 65568096*mMtilde^6*s^10*v[1]*v[3] + 
  15300648*mMtilde^8*s^10*v[1]*v[3] - 81568080*s^11*v[1]*v[3] - 
  175551552*mMtilde^2*s^11*v[1]*v[3] - 108310752*mMtilde^4*s^11*v[1]*v[3] - 
  8940096*mMtilde^6*s^11*v[1]*v[3] + 5387184*mMtilde^8*s^11*v[1]*v[3] - 
  22814352*s^12*v[1]*v[3] - 63949248*mMtilde^2*s^12*v[1]*v[3] - 
  61399008*mMtilde^4*s^12*v[1]*v[3] - 22207680*mMtilde^6*s^12*v[1]*v[3] - 
  1943568*mMtilde^8*s^12*v[1]*v[3] - 3839616*s^13*v[1]*v[3] - 
  13183104*mMtilde^2*s^13*v[1]*v[3] - 16511616*mMtilde^4*s^13*v[1]*v[3] - 
  8832384*mMtilde^6*s^13*v[1]*v[3] - 1664256*mMtilde^8*s^13*v[1]*v[3] - 
  301752*s^14*v[1]*v[3] - 1207008*mMtilde^2*s^14*v[1]*v[3] - 
  1810512*mMtilde^4*s^14*v[1]*v[3] - 1207008*mMtilde^6*s^14*v[1]*v[3] - 
  301752*mMtilde^8*s^14*v[1]*v[3] + 9979200*s^3*v[1]^3*v[3] - 
  89812800*mMtilde^2*s^3*v[1]^3*v[3] - 49896000*mMtilde^4*s^3*v[1]^3*v[3] + 
  49896000*mMtilde^6*s^3*v[1]^3*v[3] + 408640320*s^4*v[1]^3*v[3] - 
  281413440*mMtilde^2*s^4*v[1]^3*v[3] - 505834560*mMtilde^4*s^4*v[1]^3*v[3] + 
  184219200*mMtilde^6*s^4*v[1]^3*v[3] + 2222494560*s^5*v[1]^3*v[3] + 
  439068960*mMtilde^2*s^5*v[1]^3*v[3] - 1730250720*mMtilde^4*s^5*v[1]^3*
   v[3] + 53174880*mMtilde^6*s^5*v[1]^3*v[3] + 3401497440*s^6*v[1]^3*v[3] + 
  2153463840*mMtilde^2*s^6*v[1]^3*v[3] - 1849620960*mMtilde^4*s^6*v[1]^3*
   v[3] - 601587360*mMtilde^6*s^6*v[1]^3*v[3] + 952522560*s^7*v[1]^3*v[3] + 
  4430458560*mMtilde^2*s^7*v[1]^3*v[3] + 2726877120*mMtilde^4*s^7*v[1]^3*
   v[3] - 751058880*mMtilde^6*s^7*v[1]^3*v[3] - 2047795200*s^8*v[1]^3*v[3] + 
  635120640*mMtilde^2*s^8*v[1]^3*v[3] + 3472128000*mMtilde^4*s^8*v[1]^3*
   v[3] + 789212160*mMtilde^6*s^8*v[1]^3*v[3] - 2633716800*s^9*v[1]^3*v[3] - 
  2847641280*mMtilde^2*s^9*v[1]^3*v[3] + 377044800*mMtilde^4*s^9*v[1]^3*
   v[3] + 590969280*mMtilde^6*s^9*v[1]^3*v[3] - 1598984640*s^10*v[1]^3*v[3] - 
  2779064640*mMtilde^2*s^10*v[1]^3*v[3] - 1215339840*mMtilde^4*s^10*v[1]^3*
   v[3] - 35259840*mMtilde^6*s^10*v[1]^3*v[3] - 580124160*s^11*v[1]^3*v[3] - 
  1298204160*mMtilde^2*s^11*v[1]^3*v[3] - 904696320*mMtilde^4*s^11*v[1]^3*
   v[3] - 186616320*mMtilde^6*s^11*v[1]^3*v[3] - 122728320*s^12*v[1]^3*v[3] - 
  326620800*mMtilde^2*s^12*v[1]^3*v[3] - 285056640*mMtilde^4*s^12*v[1]^3*
   v[3] - 81164160*mMtilde^6*s^12*v[1]^3*v[3] - 11784960*s^13*v[1]^3*v[3] - 
  35354880*mMtilde^2*s^13*v[1]^3*v[3] - 35354880*mMtilde^4*s^13*v[1]^3*v[3] - 
  11784960*mMtilde^6*s^13*v[1]^3*v[3] + 285005952*s^3*v[1]^5*v[3] - 
  570011904*mMtilde^2*s^3*v[1]^5*v[3] - 855017856*mMtilde^4*s^3*v[1]^5*v[3] + 
  3217826304*s^4*v[1]^5*v[3] - 831333888*mMtilde^2*s^4*v[1]^5*v[3] - 
  4049160192*mMtilde^4*s^4*v[1]^5*v[3] + 12140827776*s^5*v[1]^5*v[3] + 
  6875801856*mMtilde^2*s^5*v[1]^5*v[3] - 5265025920*mMtilde^4*s^5*v[1]^5*
   v[3] + 18695432448*s^6*v[1]^5*v[3] + 22290605568*mMtilde^2*s^6*v[1]^5*
   v[3] + 3595173120*mMtilde^4*s^6*v[1]^5*v[3] + 3612204288*s^7*v[1]^5*v[3] + 
  17766701568*mMtilde^2*s^7*v[1]^5*v[3] + 14154497280*mMtilde^4*s^7*v[1]^5*
   v[3] - 13686672384*s^8*v[1]^5*v[3] - 9205346304*mMtilde^2*s^8*v[1]^5*
   v[3] + 4481326080*mMtilde^4*s^8*v[1]^5*v[3] - 
  14720783616*s^9*v[1]^5*v[3] - 19921144320*mMtilde^2*s^9*v[1]^5*v[3] - 
  5200360704*mMtilde^4*s^9*v[1]^5*v[3] - 7356400128*s^10*v[1]^5*v[3] - 
  12285858816*mMtilde^2*s^10*v[1]^5*v[3] - 4929458688*mMtilde^4*s^10*v[1]^5*
   v[3] - 1963906560*s^11*v[1]^5*v[3] - 3672345600*mMtilde^2*s^11*v[1]^5*
   v[3] - 1708439040*mMtilde^4*s^11*v[1]^5*v[3] - 
  223534080*s^12*v[1]^5*v[3] - 447068160*mMtilde^2*s^12*v[1]^5*v[3] - 
  223534080*mMtilde^4*s^12*v[1]^5*v[3] + 6227020800*s^3*v[1]^7*v[3] + 
  6227020800*mMtilde^2*s^3*v[1]^7*v[3] + 37825920000*s^4*v[1]^7*v[3] + 
  37825920000*mMtilde^2*s^4*v[1]^7*v[3] + 85964820480*s^5*v[1]^7*v[3] + 
  85964820480*mMtilde^2*s^5*v[1]^7*v[3] + 74800281600*s^6*v[1]^7*v[3] + 
  74800281600*mMtilde^2*s^6*v[1]^7*v[3] - 26824089600*s^7*v[1]^7*v[3] - 
  26824089600*mMtilde^2*s^7*v[1]^7*v[3] - 90751795200*s^8*v[1]^7*v[3] - 
  90751795200*mMtilde^2*s^8*v[1]^7*v[3] - 64250081280*s^9*v[1]^7*v[3] - 
  64250081280*mMtilde^2*s^9*v[1]^7*v[3] - 20437401600*s^10*v[1]^7*v[3] - 
  20437401600*mMtilde^2*s^10*v[1]^7*v[3] - 2554675200*s^11*v[1]^7*v[3] - 
  2554675200*mMtilde^2*s^11*v[1]^7*v[3] - 16413788160*s^3*v[1]^9*v[3] - 
  127516815360*s^4*v[1]^9*v[3] - 417999605760*s^5*v[1]^9*v[3] - 
  743852482560*s^6*v[1]^9*v[3] - 755028172800*s^7*v[1]^9*v[3] - 
  430462771200*s^8*v[1]^9*v[3] - 127733760000*s^9*v[1]^9*v[3] - 
  15328051200*s^10*v[1]^9*v[3] + 149688*s^3*v[2]*v[3] - 
  2993760*mMtilde^2*s^3*v[2]*v[3] + 2095632*mMtilde^4*s^3*v[2]*v[3] + 
  4191264*mMtilde^6*s^3*v[2]*v[3] - 1047816*mMtilde^8*s^3*v[2]*v[3] + 
  136225584*s^4*v[2]*v[3] + 97377984*mMtilde^2*s^4*v[2]*v[3] - 
  9646560*mMtilde^4*s^4*v[2]*v[3] + 26212032*mMtilde^6*s^4*v[2]*v[3] - 
  2989008*mMtilde^8*s^4*v[2]*v[3] + 288750528*s^5*v[2]*v[3] + 
  89004960*mMtilde^2*s^5*v[2]*v[3] - 141657120*mMtilde^4*s^5*v[2]*v[3] + 
  60892128*mMtilde^6*s^5*v[2]*v[3] + 2803680*mMtilde^8*s^5*v[2]*v[3] + 
  283195440*s^6*v[2]*v[3] + 84987936*mMtilde^2*s^6*v[2]*v[3] - 
  204152256*mMtilde^4*s^6*v[2]*v[3] + 11192544*mMtilde^6*s^6*v[2]*v[3] + 
  17137296*mMtilde^8*s^6*v[2]*v[3] + 57349512*s^7*v[2]*v[3] + 
  315489504*mMtilde^2*s^7*v[2]*v[3] + 8130672*mMtilde^4*s^7*v[2]*v[3] - 
  240967584*mMtilde^6*s^7*v[2]*v[3] + 9041736*mMtilde^8*s^7*v[2]*v[3] - 
  197497872*s^8*v[2]*v[3] + 135989568*mMtilde^2*s^8*v[2]*v[3] + 
  364887072*mMtilde^4*s^8*v[2]*v[3] - 9561024*mMtilde^6*s^8*v[2]*v[3] - 
  40960656*mMtilde^8*s^8*v[2]*v[3] - 271747872*s^9*v[2]*v[3] - 
  188388288*mMtilde^2*s^9*v[2]*v[3] + 207782784*mMtilde^4*s^9*v[2]*v[3] + 
  123659712*mMtilde^6*s^9*v[2]*v[3] - 763488*mMtilde^8*s^9*v[2]*v[3] - 
  187901208*s^10*v[2]*v[3] - 277576992*mMtilde^2*s^10*v[2]*v[3] - 
  39408336*mMtilde^4*s^10*v[2]*v[3] + 65568096*mMtilde^6*s^10*v[2]*v[3] + 
  15300648*mMtilde^8*s^10*v[2]*v[3] - 81568080*s^11*v[2]*v[3] - 
  175551552*mMtilde^2*s^11*v[2]*v[3] - 108310752*mMtilde^4*s^11*v[2]*v[3] - 
  8940096*mMtilde^6*s^11*v[2]*v[3] + 5387184*mMtilde^8*s^11*v[2]*v[3] - 
  22814352*s^12*v[2]*v[3] - 63949248*mMtilde^2*s^12*v[2]*v[3] - 
  61399008*mMtilde^4*s^12*v[2]*v[3] - 22207680*mMtilde^6*s^12*v[2]*v[3] - 
  1943568*mMtilde^8*s^12*v[2]*v[3] - 3839616*s^13*v[2]*v[3] - 
  13183104*mMtilde^2*s^13*v[2]*v[3] - 16511616*mMtilde^4*s^13*v[2]*v[3] - 
  8832384*mMtilde^6*s^13*v[2]*v[3] - 1664256*mMtilde^8*s^13*v[2]*v[3] - 
  301752*s^14*v[2]*v[3] - 1207008*mMtilde^2*s^14*v[2]*v[3] - 
  1810512*mMtilde^4*s^14*v[2]*v[3] - 1207008*mMtilde^6*s^14*v[2]*v[3] - 
  301752*mMtilde^8*s^14*v[2]*v[3] + 23950080*s^3*v[1]^2*v[2]*v[3] - 
  215550720*mMtilde^2*s^3*v[1]^2*v[2]*v[3] - 119750400*mMtilde^4*s^3*v[1]^2*
   v[2]*v[3] + 119750400*mMtilde^6*s^3*v[1]^2*v[2]*v[3] + 
  805559040*s^4*v[1]^2*v[2]*v[3] - 762981120*mMtilde^2*s^4*v[1]^2*v[2]*v[3] - 
  1126414080*mMtilde^4*s^4*v[1]^2*v[2]*v[3] + 442126080*mMtilde^6*s^4*v[1]^2*
   v[2]*v[3] + 5003095680*s^5*v[1]^2*v[2]*v[3] + 
  917516160*mMtilde^2*s^5*v[1]^2*v[2]*v[3] - 3953093760*mMtilde^4*s^5*v[1]^2*
   v[2]*v[3] + 132485760*mMtilde^6*s^5*v[1]^2*v[2]*v[3] + 
  7969864320*s^6*v[1]^2*v[2]*v[3] + 4813395840*mMtilde^2*s^6*v[1]^2*v[2]*
   v[3] - 4611530880*mMtilde^4*s^6*v[1]^2*v[2]*v[3] - 
  1455062400*mMtilde^6*s^6*v[1]^2*v[2]*v[3] + 2038037760*s^7*v[1]^2*v[2]*
   v[3] + 10727228160*mMtilde^2*s^7*v[1]^2*v[2]*v[3] + 
  6849089280*mMtilde^4*s^7*v[1]^2*v[2]*v[3] - 1840101120*mMtilde^6*s^7*v[1]^2*
   v[2]*v[3] - 4932195840*s^8*v[1]^2*v[2]*v[3] + 
  1016040960*mMtilde^2*s^8*v[1]^2*v[2]*v[3] + 8094113280*mMtilde^4*s^8*v[1]^2*
   v[2]*v[3] + 2145876480*mMtilde^6*s^8*v[1]^2*v[2]*v[3] - 
  5965850880*s^9*v[1]^2*v[2]*v[3] - 6862775040*mMtilde^2*s^9*v[1]^2*v[2]*
   v[3] + 327824640*mMtilde^4*s^9*v[1]^2*v[2]*v[3] + 
  1224748800*mMtilde^6*s^9*v[1]^2*v[2]*v[3] - 3459836160*s^10*v[1]^2*v[2]*
   v[3] - 6166321920*mMtilde^2*s^10*v[1]^2*v[2]*v[3] - 
  2877684480*mMtilde^4*s^10*v[1]^2*v[2]*v[3] - 171198720*mMtilde^6*s^10*
   v[1]^2*v[2]*v[3] - 1209669120*s^11*v[1]^2*v[2]*v[3] - 
  2730816000*mMtilde^2*s^11*v[1]^2*v[2]*v[3] - 1929945600*mMtilde^4*s^11*
   v[1]^2*v[2]*v[3] - 408798720*mMtilde^6*s^11*v[1]^2*v[2]*v[3] - 
  249384960*s^12*v[1]^2*v[2]*v[3] - 665026560*mMtilde^2*s^12*v[1]^2*v[2]*
   v[3] - 581898240*mMtilde^4*s^12*v[1]^2*v[2]*v[3] - 
  166256640*mMtilde^6*s^12*v[1]^2*v[2]*v[3] - 23569920*s^13*v[1]^2*v[2]*
   v[3] - 70709760*mMtilde^2*s^13*v[1]^2*v[2]*v[3] - 
  70709760*mMtilde^4*s^13*v[1]^2*v[2]*v[3] - 23569920*mMtilde^6*s^13*v[1]^2*
   v[2]*v[3] + 838252800*s^3*v[1]^4*v[2]*v[3] - 
  1676505600*mMtilde^2*s^3*v[1]^4*v[2]*v[3] - 2514758400*mMtilde^4*s^3*v[1]^4*
   v[2]*v[3] + 9202152960*s^4*v[1]^4*v[2]*v[3] - 
  3746856960*mMtilde^2*s^4*v[1]^4*v[2]*v[3] - 12949009920*mMtilde^4*s^4*
   v[1]^4*v[2]*v[3] + 38027404800*s^5*v[1]^4*v[2]*v[3] + 
  18883307520*mMtilde^2*s^5*v[1]^4*v[2]*v[3] - 19144097280*mMtilde^4*s^5*
   v[1]^4*v[2]*v[3] + 65532741120*s^6*v[1]^4*v[2]*v[3] + 
  75724830720*mMtilde^2*s^6*v[1]^4*v[2]*v[3] + 10192089600*mMtilde^4*s^6*
   v[1]^4*v[2]*v[3] + 12972960000*s^7*v[1]^4*v[2]*v[3] + 
  64372492800*mMtilde^2*s^7*v[1]^4*v[2]*v[3] + 51399532800*mMtilde^4*s^7*
   v[1]^4*v[2]*v[3] - 47410513920*s^8*v[1]^4*v[2]*v[3] - 
  33721712640*mMtilde^2*s^8*v[1]^4*v[2]*v[3] + 13688801280*mMtilde^4*s^8*
   v[1]^4*v[2]*v[3] - 48991219200*s^9*v[1]^4*v[2]*v[3] - 
  67709537280*mMtilde^2*s^9*v[1]^4*v[2]*v[3] - 18718318080*mMtilde^4*s^9*
   v[1]^4*v[2]*v[3] - 23460433920*s^10*v[1]^4*v[2]*v[3] - 
  39469731840*mMtilde^2*s^10*v[1]^4*v[2]*v[3] - 
  16009297920*mMtilde^4*s^10*v[1]^4*v[2]*v[3] - 
  6040742400*s^11*v[1]^4*v[2]*v[3] - 11315082240*mMtilde^2*s^11*v[1]^4*v[2]*
   v[3] - 5274339840*mMtilde^4*s^11*v[1]^4*v[2]*v[3] - 
  670602240*s^12*v[1]^4*v[2]*v[3] - 1341204480*mMtilde^2*s^12*v[1]^4*v[2]*
   v[3] - 670602240*mMtilde^4*s^12*v[1]^4*v[2]*v[3] + 
  22800476160*s^3*v[1]^6*v[2]*v[3] + 22800476160*mMtilde^2*s^3*v[1]^6*v[2]*
   v[3] + 148022138880*s^4*v[1]^6*v[2]*v[3] + 148022138880*mMtilde^2*s^4*
   v[1]^6*v[2]*v[3] + 363977349120*s^5*v[1]^6*v[2]*v[3] + 
  363977349120*mMtilde^2*s^5*v[1]^6*v[2]*v[3] + 
  346179778560*s^6*v[1]^6*v[2]*v[3] + 346179778560*mMtilde^2*s^6*v[1]^6*v[2]*
   v[3] - 112065085440*s^7*v[1]^6*v[2]*v[3] - 112065085440*mMtilde^2*s^7*
   v[1]^6*v[2]*v[3] - 399678935040*s^8*v[1]^6*v[2]*v[3] - 
  399678935040*mMtilde^2*s^8*v[1]^6*v[2]*v[3] - 
  274712739840*s^9*v[1]^6*v[2]*v[3] - 274712739840*mMtilde^2*s^9*v[1]^6*v[2]*
   v[3] - 84304281600*s^10*v[1]^6*v[2]*v[3] - 84304281600*mMtilde^2*s^10*
   v[1]^6*v[2]*v[3] - 10218700800*s^11*v[1]^6*v[2]*v[3] - 
  10218700800*mMtilde^2*s^11*v[1]^6*v[2]*v[3] - 
  74724249600*s^3*v[1]^8*v[2]*v[3] - 604509143040*s^4*v[1]^8*v[2]*v[3] - 
  2073319649280*s^5*v[1]^8*v[2]*v[3] - 3846537953280*s^6*v[1]^8*v[2]*v[3] - 
  3988322426880*s^7*v[1]^8*v[2]*v[3] - 2267785175040*s^8*v[1]^8*v[2]*v[3] - 
  659106201600*s^9*v[1]^8*v[2]*v[3] - 76640256000*s^10*v[1]^8*v[2]*v[3] + 
  23950080*s^3*v[1]*v[2]^2*v[3] - 215550720*mMtilde^2*s^3*v[1]*v[2]^2*v[3] - 
  119750400*mMtilde^4*s^3*v[1]*v[2]^2*v[3] + 119750400*mMtilde^6*s^3*v[1]*
   v[2]^2*v[3] + 805559040*s^4*v[1]*v[2]^2*v[3] - 
  762981120*mMtilde^2*s^4*v[1]*v[2]^2*v[3] - 1126414080*mMtilde^4*s^4*v[1]*
   v[2]^2*v[3] + 442126080*mMtilde^6*s^4*v[1]*v[2]^2*v[3] + 
  5003095680*s^5*v[1]*v[2]^2*v[3] + 917516160*mMtilde^2*s^5*v[1]*v[2]^2*
   v[3] - 3953093760*mMtilde^4*s^5*v[1]*v[2]^2*v[3] + 
  132485760*mMtilde^6*s^5*v[1]*v[2]^2*v[3] + 7969864320*s^6*v[1]*v[2]^2*
   v[3] + 4813395840*mMtilde^2*s^6*v[1]*v[2]^2*v[3] - 
  4611530880*mMtilde^4*s^6*v[1]*v[2]^2*v[3] - 1455062400*mMtilde^6*s^6*v[1]*
   v[2]^2*v[3] + 2038037760*s^7*v[1]*v[2]^2*v[3] + 
  10727228160*mMtilde^2*s^7*v[1]*v[2]^2*v[3] + 6849089280*mMtilde^4*s^7*v[1]*
   v[2]^2*v[3] - 1840101120*mMtilde^6*s^7*v[1]*v[2]^2*v[3] - 
  4932195840*s^8*v[1]*v[2]^2*v[3] + 1016040960*mMtilde^2*s^8*v[1]*v[2]^2*
   v[3] + 8094113280*mMtilde^4*s^8*v[1]*v[2]^2*v[3] + 
  2145876480*mMtilde^6*s^8*v[1]*v[2]^2*v[3] - 5965850880*s^9*v[1]*v[2]^2*
   v[3] - 6862775040*mMtilde^2*s^9*v[1]*v[2]^2*v[3] + 
  327824640*mMtilde^4*s^9*v[1]*v[2]^2*v[3] + 1224748800*mMtilde^6*s^9*v[1]*
   v[2]^2*v[3] - 3459836160*s^10*v[1]*v[2]^2*v[3] - 
  6166321920*mMtilde^2*s^10*v[1]*v[2]^2*v[3] - 2877684480*mMtilde^4*s^10*v[1]*
   v[2]^2*v[3] - 171198720*mMtilde^6*s^10*v[1]*v[2]^2*v[3] - 
  1209669120*s^11*v[1]*v[2]^2*v[3] - 2730816000*mMtilde^2*s^11*v[1]*v[2]^2*
   v[3] - 1929945600*mMtilde^4*s^11*v[1]*v[2]^2*v[3] - 
  408798720*mMtilde^6*s^11*v[1]*v[2]^2*v[3] - 249384960*s^12*v[1]*v[2]^2*
   v[3] - 665026560*mMtilde^2*s^12*v[1]*v[2]^2*v[3] - 
  581898240*mMtilde^4*s^12*v[1]*v[2]^2*v[3] - 166256640*mMtilde^6*s^12*v[1]*
   v[2]^2*v[3] - 23569920*s^13*v[1]*v[2]^2*v[3] - 
  70709760*mMtilde^2*s^13*v[1]*v[2]^2*v[3] - 70709760*mMtilde^4*s^13*v[1]*
   v[2]^2*v[3] - 23569920*mMtilde^6*s^13*v[1]*v[2]^2*v[3] + 
  1173553920*s^3*v[1]^3*v[2]^2*v[3] - 2347107840*mMtilde^2*s^3*v[1]^3*v[2]^2*
   v[3] - 3520661760*mMtilde^4*s^3*v[1]^3*v[2]^2*v[3] + 
  12959654400*s^4*v[1]^3*v[2]^2*v[3] - 7238246400*mMtilde^2*s^4*v[1]^3*v[2]^2*
   v[3] - 20197900800*mMtilde^4*s^4*v[1]^3*v[2]^2*v[3] + 
  59561187840*s^5*v[1]^3*v[2]^2*v[3] + 25440307200*mMtilde^2*s^5*v[1]^3*
   v[2]^2*v[3] - 34120880640*mMtilde^4*s^5*v[1]^3*v[2]^2*v[3] + 
  113358389760*s^6*v[1]^3*v[2]^2*v[3] + 126094510080*mMtilde^2*s^6*v[1]^3*
   v[2]^2*v[3] + 12736120320*mMtilde^4*s^6*v[1]^3*v[2]^2*v[3] + 
  25762302720*s^7*v[1]^3*v[2]^2*v[3] + 115540508160*mMtilde^2*s^7*v[1]^3*
   v[2]^2*v[3] + 89778205440*mMtilde^4*s^7*v[1]^3*v[2]^2*v[3] - 
  79301376000*s^8*v[1]^3*v[2]^2*v[3] - 55180984320*mMtilde^2*s^8*v[1]^3*
   v[2]^2*v[3] + 24120391680*mMtilde^4*s^8*v[1]^3*v[2]^2*v[3] - 
  82766154240*s^9*v[1]^3*v[2]^2*v[3] - 114566538240*mMtilde^2*s^9*v[1]^3*
   v[2]^2*v[3] - 31800384000*mMtilde^4*s^9*v[1]^3*v[2]^2*v[3] - 
  39512309760*s^10*v[1]^3*v[2]^2*v[3] - 66549288960*mMtilde^2*s^10*v[1]^3*
   v[2]^2*v[3] - 27036979200*mMtilde^4*s^10*v[1]^3*v[2]^2*v[3] - 
  10117578240*s^11*v[1]^3*v[2]^2*v[3] - 18957818880*mMtilde^2*s^11*v[1]^3*
   v[2]^2*v[3] - 8840240640*mMtilde^4*s^11*v[1]^3*v[2]^2*v[3] - 
  1117670400*s^12*v[1]^3*v[2]^2*v[3] - 2235340800*mMtilde^2*s^12*v[1]^3*
   v[2]^2*v[3] - 1117670400*mMtilde^4*s^12*v[1]^3*v[2]^2*v[3] + 
  38224327680*s^3*v[1]^5*v[2]^2*v[3] + 38224327680*mMtilde^2*s^3*v[1]^5*
   v[2]^2*v[3] + 282642877440*s^4*v[1]^5*v[2]^2*v[3] + 
  282642877440*mMtilde^2*s^4*v[1]^5*v[2]^2*v[3] + 
  786808028160*s^5*v[1]^5*v[2]^2*v[3] + 786808028160*mMtilde^2*s^5*v[1]^5*
   v[2]^2*v[3] + 846459694080*s^6*v[1]^5*v[2]^2*v[3] + 
  846459694080*mMtilde^2*s^6*v[1]^5*v[2]^2*v[3] - 
  203990814720*s^7*v[1]^5*v[2]^2*v[3] - 203990814720*mMtilde^2*s^7*v[1]^5*
   v[2]^2*v[3] - 906845829120*s^8*v[1]^5*v[2]^2*v[3] - 
  906845829120*mMtilde^2*s^8*v[1]^5*v[2]^2*v[3] - 
  628705566720*s^9*v[1]^5*v[2]^2*v[3] - 628705566720*mMtilde^2*s^9*v[1]^5*
   v[2]^2*v[3] - 191600640000*s^10*v[1]^5*v[2]^2*v[3] - 
  191600640000*mMtilde^2*s^10*v[1]^5*v[2]^2*v[3] - 
  22992076800*s^11*v[1]^5*v[2]^2*v[3] - 22992076800*mMtilde^2*s^11*v[1]^5*
   v[2]^2*v[3] - 154046914560*s^3*v[1]^7*v[2]^2*v[3] - 
  1369597870080*s^4*v[1]^7*v[2]^2*v[3] - 5142597672960*s^5*v[1]^7*v[2]^2*
   v[3] - 10281910763520*s^6*v[1]^7*v[2]^2*v[3] - 
  11144880046080*s^7*v[1]^7*v[2]^2*v[3] - 6445445529600*s^8*v[1]^7*v[2]^2*
   v[3] - 1870022246400*s^9*v[1]^7*v[2]^2*v[3] - 
  214592716800*s^10*v[1]^7*v[2]^2*v[3] + 9979200*s^3*v[2]^3*v[3] - 
  89812800*mMtilde^2*s^3*v[2]^3*v[3] - 49896000*mMtilde^4*s^3*v[2]^3*v[3] + 
  49896000*mMtilde^6*s^3*v[2]^3*v[3] + 408640320*s^4*v[2]^3*v[3] - 
  281413440*mMtilde^2*s^4*v[2]^3*v[3] - 505834560*mMtilde^4*s^4*v[2]^3*v[3] + 
  184219200*mMtilde^6*s^4*v[2]^3*v[3] + 2222494560*s^5*v[2]^3*v[3] + 
  439068960*mMtilde^2*s^5*v[2]^3*v[3] - 1730250720*mMtilde^4*s^5*v[2]^3*
   v[3] + 53174880*mMtilde^6*s^5*v[2]^3*v[3] + 3401497440*s^6*v[2]^3*v[3] + 
  2153463840*mMtilde^2*s^6*v[2]^3*v[3] - 1849620960*mMtilde^4*s^6*v[2]^3*
   v[3] - 601587360*mMtilde^6*s^6*v[2]^3*v[3] + 952522560*s^7*v[2]^3*v[3] + 
  4430458560*mMtilde^2*s^7*v[2]^3*v[3] + 2726877120*mMtilde^4*s^7*v[2]^3*
   v[3] - 751058880*mMtilde^6*s^7*v[2]^3*v[3] - 2047795200*s^8*v[2]^3*v[3] + 
  635120640*mMtilde^2*s^8*v[2]^3*v[3] + 3472128000*mMtilde^4*s^8*v[2]^3*
   v[3] + 789212160*mMtilde^6*s^8*v[2]^3*v[3] - 2633716800*s^9*v[2]^3*v[3] - 
  2847641280*mMtilde^2*s^9*v[2]^3*v[3] + 377044800*mMtilde^4*s^9*v[2]^3*
   v[3] + 590969280*mMtilde^6*s^9*v[2]^3*v[3] - 1598984640*s^10*v[2]^3*v[3] - 
  2779064640*mMtilde^2*s^10*v[2]^3*v[3] - 1215339840*mMtilde^4*s^10*v[2]^3*
   v[3] - 35259840*mMtilde^6*s^10*v[2]^3*v[3] - 580124160*s^11*v[2]^3*v[3] - 
  1298204160*mMtilde^2*s^11*v[2]^3*v[3] - 904696320*mMtilde^4*s^11*v[2]^3*
   v[3] - 186616320*mMtilde^6*s^11*v[2]^3*v[3] - 122728320*s^12*v[2]^3*v[3] - 
  326620800*mMtilde^2*s^12*v[2]^3*v[3] - 285056640*mMtilde^4*s^12*v[2]^3*
   v[3] - 81164160*mMtilde^6*s^12*v[2]^3*v[3] - 11784960*s^13*v[2]^3*v[3] - 
  35354880*mMtilde^2*s^13*v[2]^3*v[3] - 35354880*mMtilde^4*s^13*v[2]^3*v[3] - 
  11784960*mMtilde^6*s^13*v[2]^3*v[3] + 1173553920*s^3*v[1]^2*v[2]^3*v[3] - 
  2347107840*mMtilde^2*s^3*v[1]^2*v[2]^3*v[3] - 
  3520661760*mMtilde^4*s^3*v[1]^2*v[2]^3*v[3] + 
  12959654400*s^4*v[1]^2*v[2]^3*v[3] - 7238246400*mMtilde^2*s^4*v[1]^2*v[2]^3*
   v[3] - 20197900800*mMtilde^4*s^4*v[1]^2*v[2]^3*v[3] + 
  59561187840*s^5*v[1]^2*v[2]^3*v[3] + 25440307200*mMtilde^2*s^5*v[1]^2*
   v[2]^3*v[3] - 34120880640*mMtilde^4*s^5*v[1]^2*v[2]^3*v[3] + 
  113358389760*s^6*v[1]^2*v[2]^3*v[3] + 126094510080*mMtilde^2*s^6*v[1]^2*
   v[2]^3*v[3] + 12736120320*mMtilde^4*s^6*v[1]^2*v[2]^3*v[3] + 
  25762302720*s^7*v[1]^2*v[2]^3*v[3] + 115540508160*mMtilde^2*s^7*v[1]^2*
   v[2]^3*v[3] + 89778205440*mMtilde^4*s^7*v[1]^2*v[2]^3*v[3] - 
  79301376000*s^8*v[1]^2*v[2]^3*v[3] - 55180984320*mMtilde^2*s^8*v[1]^2*
   v[2]^3*v[3] + 24120391680*mMtilde^4*s^8*v[1]^2*v[2]^3*v[3] - 
  82766154240*s^9*v[1]^2*v[2]^3*v[3] - 114566538240*mMtilde^2*s^9*v[1]^2*
   v[2]^3*v[3] - 31800384000*mMtilde^4*s^9*v[1]^2*v[2]^3*v[3] - 
  39512309760*s^10*v[1]^2*v[2]^3*v[3] - 66549288960*mMtilde^2*s^10*v[1]^2*
   v[2]^3*v[3] - 27036979200*mMtilde^4*s^10*v[1]^2*v[2]^3*v[3] - 
  10117578240*s^11*v[1]^2*v[2]^3*v[3] - 18957818880*mMtilde^2*s^11*v[1]^2*
   v[2]^3*v[3] - 8840240640*mMtilde^4*s^11*v[1]^2*v[2]^3*v[3] - 
  1117670400*s^12*v[1]^2*v[2]^3*v[3] - 2235340800*mMtilde^2*s^12*v[1]^2*
   v[2]^3*v[3] - 1117670400*mMtilde^4*s^12*v[1]^2*v[2]^3*v[3] + 
  43589145600*s^3*v[1]^4*v[2]^3*v[3] + 43589145600*mMtilde^2*s^3*v[1]^4*
   v[2]^3*v[3] + 363455769600*s^4*v[1]^4*v[2]^3*v[3] + 
  363455769600*mMtilde^2*s^4*v[1]^4*v[2]^3*v[3] + 
  1107930700800*s^5*v[1]^4*v[2]^3*v[3] + 1107930700800*mMtilde^2*s^5*v[1]^4*
   v[2]^3*v[3] + 1282713062400*s^6*v[1]^4*v[2]^3*v[3] + 
  1282713062400*mMtilde^2*s^6*v[1]^4*v[2]^3*v[3] - 
  251848396800*s^7*v[1]^4*v[2]^3*v[3] - 251848396800*mMtilde^2*s^7*v[1]^4*
   v[2]^3*v[3] - 1316615731200*s^8*v[1]^4*v[2]^3*v[3] - 
  1316615731200*mMtilde^2*s^8*v[1]^4*v[2]^3*v[3] - 
  917554176000*s^9*v[1]^4*v[2]^3*v[3] - 917554176000*mMtilde^2*s^9*v[1]^4*
   v[2]^3*v[3] - 278459596800*s^10*v[1]^4*v[2]^3*v[3] - 
  278459596800*mMtilde^2*s^10*v[1]^4*v[2]^3*v[3] - 
  33210777600*s^11*v[1]^4*v[2]^3*v[3] - 33210777600*mMtilde^2*s^11*v[1]^4*
   v[2]^3*v[3] - 198498263040*s^3*v[1]^6*v[2]^3*v[3] - 
  2020577771520*s^4*v[1]^6*v[2]^3*v[3] - 8445841367040*s^5*v[1]^6*v[2]^3*
   v[3] - 18217559162880*s^6*v[1]^6*v[2]^3*v[3] - 
  20568371281920*s^7*v[1]^6*v[2]^3*v[3] - 12081059020800*s^8*v[1]^6*v[2]^3*
   v[3] - 3505014374400*s^9*v[1]^6*v[2]^3*v[3] - 
  398529331200*s^10*v[1]^6*v[2]^3*v[3] + 838252800*s^3*v[1]*v[2]^4*v[3] - 
  1676505600*mMtilde^2*s^3*v[1]*v[2]^4*v[3] - 2514758400*mMtilde^4*s^3*v[1]*
   v[2]^4*v[3] + 9202152960*s^4*v[1]*v[2]^4*v[3] - 
  3746856960*mMtilde^2*s^4*v[1]*v[2]^4*v[3] - 12949009920*mMtilde^4*s^4*v[1]*
   v[2]^4*v[3] + 38027404800*s^5*v[1]*v[2]^4*v[3] + 
  18883307520*mMtilde^2*s^5*v[1]*v[2]^4*v[3] - 19144097280*mMtilde^4*s^5*v[1]*
   v[2]^4*v[3] + 65532741120*s^6*v[1]*v[2]^4*v[3] + 
  75724830720*mMtilde^2*s^6*v[1]*v[2]^4*v[3] + 10192089600*mMtilde^4*s^6*v[1]*
   v[2]^4*v[3] + 12972960000*s^7*v[1]*v[2]^4*v[3] + 
  64372492800*mMtilde^2*s^7*v[1]*v[2]^4*v[3] + 51399532800*mMtilde^4*s^7*v[1]*
   v[2]^4*v[3] - 47410513920*s^8*v[1]*v[2]^4*v[3] - 
  33721712640*mMtilde^2*s^8*v[1]*v[2]^4*v[3] + 13688801280*mMtilde^4*s^8*v[1]*
   v[2]^4*v[3] - 48991219200*s^9*v[1]*v[2]^4*v[3] - 
  67709537280*mMtilde^2*s^9*v[1]*v[2]^4*v[3] - 18718318080*mMtilde^4*s^9*v[1]*
   v[2]^4*v[3] - 23460433920*s^10*v[1]*v[2]^4*v[3] - 
  39469731840*mMtilde^2*s^10*v[1]*v[2]^4*v[3] - 
  16009297920*mMtilde^4*s^10*v[1]*v[2]^4*v[3] - 
  6040742400*s^11*v[1]*v[2]^4*v[3] - 11315082240*mMtilde^2*s^11*v[1]*v[2]^4*
   v[3] - 5274339840*mMtilde^4*s^11*v[1]*v[2]^4*v[3] - 
  670602240*s^12*v[1]*v[2]^4*v[3] - 1341204480*mMtilde^2*s^12*v[1]*v[2]^4*
   v[3] - 670602240*mMtilde^4*s^12*v[1]*v[2]^4*v[3] + 
  43589145600*s^3*v[1]^3*v[2]^4*v[3] + 43589145600*mMtilde^2*s^3*v[1]^3*
   v[2]^4*v[3] + 363455769600*s^4*v[1]^3*v[2]^4*v[3] + 
  363455769600*mMtilde^2*s^4*v[1]^3*v[2]^4*v[3] + 
  1107930700800*s^5*v[1]^3*v[2]^4*v[3] + 1107930700800*mMtilde^2*s^5*v[1]^3*
   v[2]^4*v[3] + 1282713062400*s^6*v[1]^3*v[2]^4*v[3] + 
  1282713062400*mMtilde^2*s^6*v[1]^3*v[2]^4*v[3] - 
  251848396800*s^7*v[1]^3*v[2]^4*v[3] - 251848396800*mMtilde^2*s^7*v[1]^3*
   v[2]^4*v[3] - 1316615731200*s^8*v[1]^3*v[2]^4*v[3] - 
  1316615731200*mMtilde^2*s^8*v[1]^3*v[2]^4*v[3] - 
  917554176000*s^9*v[1]^3*v[2]^4*v[3] - 917554176000*mMtilde^2*s^9*v[1]^3*
   v[2]^4*v[3] - 278459596800*s^10*v[1]^3*v[2]^4*v[3] - 
  278459596800*mMtilde^2*s^10*v[1]^3*v[2]^4*v[3] - 
  33210777600*s^11*v[1]^3*v[2]^4*v[3] - 33210777600*mMtilde^2*s^11*v[1]^3*
   v[2]^4*v[3] - 201180672000*s^3*v[1]^5*v[2]^4*v[3] - 
  2316579471360*s^4*v[1]^5*v[2]^4*v[3] - 10489113169920*s^5*v[1]^5*v[2]^4*
   v[3] - 23770230865920*s^6*v[1]^5*v[2]^4*v[3] - 
  27506443345920*s^7*v[1]^5*v[2]^4*v[3] - 16309812879360*s^8*v[1]^5*v[2]^4*
   v[3] - 4736367820800*s^9*v[1]^5*v[2]^4*v[3] - 
  536481792000*s^10*v[1]^5*v[2]^4*v[3] + 285005952*s^3*v[2]^5*v[3] - 
  570011904*mMtilde^2*s^3*v[2]^5*v[3] - 855017856*mMtilde^4*s^3*v[2]^5*v[3] + 
  3217826304*s^4*v[2]^5*v[3] - 831333888*mMtilde^2*s^4*v[2]^5*v[3] - 
  4049160192*mMtilde^4*s^4*v[2]^5*v[3] + 12140827776*s^5*v[2]^5*v[3] + 
  6875801856*mMtilde^2*s^5*v[2]^5*v[3] - 5265025920*mMtilde^4*s^5*v[2]^5*
   v[3] + 18695432448*s^6*v[2]^5*v[3] + 22290605568*mMtilde^2*s^6*v[2]^5*
   v[3] + 3595173120*mMtilde^4*s^6*v[2]^5*v[3] + 3612204288*s^7*v[2]^5*v[3] + 
  17766701568*mMtilde^2*s^7*v[2]^5*v[3] + 14154497280*mMtilde^4*s^7*v[2]^5*
   v[3] - 13686672384*s^8*v[2]^5*v[3] - 9205346304*mMtilde^2*s^8*v[2]^5*
   v[3] + 4481326080*mMtilde^4*s^8*v[2]^5*v[3] - 
  14720783616*s^9*v[2]^5*v[3] - 19921144320*mMtilde^2*s^9*v[2]^5*v[3] - 
  5200360704*mMtilde^4*s^9*v[2]^5*v[3] - 7356400128*s^10*v[2]^5*v[3] - 
  12285858816*mMtilde^2*s^10*v[2]^5*v[3] - 4929458688*mMtilde^4*s^10*v[2]^5*
   v[3] - 1963906560*s^11*v[2]^5*v[3] - 3672345600*mMtilde^2*s^11*v[2]^5*
   v[3] - 1708439040*mMtilde^4*s^11*v[2]^5*v[3] - 
  223534080*s^12*v[2]^5*v[3] - 447068160*mMtilde^2*s^12*v[2]^5*v[3] - 
  223534080*mMtilde^4*s^12*v[2]^5*v[3] + 38224327680*s^3*v[1]^2*v[2]^5*v[3] + 
  38224327680*mMtilde^2*s^3*v[1]^2*v[2]^5*v[3] + 
  282642877440*s^4*v[1]^2*v[2]^5*v[3] + 282642877440*mMtilde^2*s^4*v[1]^2*
   v[2]^5*v[3] + 786808028160*s^5*v[1]^2*v[2]^5*v[3] + 
  786808028160*mMtilde^2*s^5*v[1]^2*v[2]^5*v[3] + 
  846459694080*s^6*v[1]^2*v[2]^5*v[3] + 846459694080*mMtilde^2*s^6*v[1]^2*
   v[2]^5*v[3] - 203990814720*s^7*v[1]^2*v[2]^5*v[3] - 
  203990814720*mMtilde^2*s^7*v[1]^2*v[2]^5*v[3] - 
  906845829120*s^8*v[1]^2*v[2]^5*v[3] - 906845829120*mMtilde^2*s^8*v[1]^2*
   v[2]^5*v[3] - 628705566720*s^9*v[1]^2*v[2]^5*v[3] - 
  628705566720*mMtilde^2*s^9*v[1]^2*v[2]^5*v[3] - 
  191600640000*s^10*v[1]^2*v[2]^5*v[3] - 191600640000*mMtilde^2*s^10*v[1]^2*
   v[2]^5*v[3] - 22992076800*s^11*v[1]^2*v[2]^5*v[3] - 
  22992076800*mMtilde^2*s^11*v[1]^2*v[2]^5*v[3] - 
  201180672000*s^3*v[1]^4*v[2]^5*v[3] - 2316579471360*s^4*v[1]^4*v[2]^5*
   v[3] - 10489113169920*s^5*v[1]^4*v[2]^5*v[3] - 
  23770230865920*s^6*v[1]^4*v[2]^5*v[3] - 27506443345920*s^7*v[1]^4*v[2]^5*
   v[3] - 16309812879360*s^8*v[1]^4*v[2]^5*v[3] - 
  4736367820800*s^9*v[1]^4*v[2]^5*v[3] - 536481792000*s^10*v[1]^4*v[2]^5*
   v[3] + 22800476160*s^3*v[1]*v[2]^6*v[3] + 22800476160*mMtilde^2*s^3*v[1]*
   v[2]^6*v[3] + 148022138880*s^4*v[1]*v[2]^6*v[3] + 
  148022138880*mMtilde^2*s^4*v[1]*v[2]^6*v[3] + 
  363977349120*s^5*v[1]*v[2]^6*v[3] + 363977349120*mMtilde^2*s^5*v[1]*v[2]^6*
   v[3] + 346179778560*s^6*v[1]*v[2]^6*v[3] + 346179778560*mMtilde^2*s^6*v[1]*
   v[2]^6*v[3] - 112065085440*s^7*v[1]*v[2]^6*v[3] - 
  112065085440*mMtilde^2*s^7*v[1]*v[2]^6*v[3] - 
  399678935040*s^8*v[1]*v[2]^6*v[3] - 399678935040*mMtilde^2*s^8*v[1]*v[2]^6*
   v[3] - 274712739840*s^9*v[1]*v[2]^6*v[3] - 274712739840*mMtilde^2*s^9*v[1]*
   v[2]^6*v[3] - 84304281600*s^10*v[1]*v[2]^6*v[3] - 
  84304281600*mMtilde^2*s^10*v[1]*v[2]^6*v[3] - 
  10218700800*s^11*v[1]*v[2]^6*v[3] - 10218700800*mMtilde^2*s^11*v[1]*v[2]^6*
   v[3] - 198498263040*s^3*v[1]^3*v[2]^6*v[3] - 
  2020577771520*s^4*v[1]^3*v[2]^6*v[3] - 8445841367040*s^5*v[1]^3*v[2]^6*
   v[3] - 18217559162880*s^6*v[1]^3*v[2]^6*v[3] - 
  20568371281920*s^7*v[1]^3*v[2]^6*v[3] - 12081059020800*s^8*v[1]^3*v[2]^6*
   v[3] - 3505014374400*s^9*v[1]^3*v[2]^6*v[3] - 
  398529331200*s^10*v[1]^3*v[2]^6*v[3] + 6227020800*s^3*v[2]^7*v[3] + 
  6227020800*mMtilde^2*s^3*v[2]^7*v[3] + 37825920000*s^4*v[2]^7*v[3] + 
  37825920000*mMtilde^2*s^4*v[2]^7*v[3] + 85964820480*s^5*v[2]^7*v[3] + 
  85964820480*mMtilde^2*s^5*v[2]^7*v[3] + 74800281600*s^6*v[2]^7*v[3] + 
  74800281600*mMtilde^2*s^6*v[2]^7*v[3] - 26824089600*s^7*v[2]^7*v[3] - 
  26824089600*mMtilde^2*s^7*v[2]^7*v[3] - 90751795200*s^8*v[2]^7*v[3] - 
  90751795200*mMtilde^2*s^8*v[2]^7*v[3] - 64250081280*s^9*v[2]^7*v[3] - 
  64250081280*mMtilde^2*s^9*v[2]^7*v[3] - 20437401600*s^10*v[2]^7*v[3] - 
  20437401600*mMtilde^2*s^10*v[2]^7*v[3] - 2554675200*s^11*v[2]^7*v[3] - 
  2554675200*mMtilde^2*s^11*v[2]^7*v[3] - 154046914560*s^3*v[1]^2*v[2]^7*
   v[3] - 1369597870080*s^4*v[1]^2*v[2]^7*v[3] - 
  5142597672960*s^5*v[1]^2*v[2]^7*v[3] - 10281910763520*s^6*v[1]^2*v[2]^7*
   v[3] - 11144880046080*s^7*v[1]^2*v[2]^7*v[3] - 
  6445445529600*s^8*v[1]^2*v[2]^7*v[3] - 1870022246400*s^9*v[1]^2*v[2]^7*
   v[3] - 214592716800*s^10*v[1]^2*v[2]^7*v[3] - 
  74724249600*s^3*v[1]*v[2]^8*v[3] - 604509143040*s^4*v[1]*v[2]^8*v[3] - 
  2073319649280*s^5*v[1]*v[2]^8*v[3] - 3846537953280*s^6*v[1]*v[2]^8*v[3] - 
  3988322426880*s^7*v[1]*v[2]^8*v[3] - 2267785175040*s^8*v[1]*v[2]^8*v[3] - 
  659106201600*s^9*v[1]*v[2]^8*v[3] - 76640256000*s^10*v[1]*v[2]^8*v[3] - 
  16413788160*s^3*v[2]^9*v[3] - 127516815360*s^4*v[2]^9*v[3] - 
  417999605760*s^5*v[2]^9*v[3] - 743852482560*s^6*v[2]^9*v[3] - 
  755028172800*s^7*v[2]^9*v[3] - 430462771200*s^8*v[2]^9*v[3] - 
  127733760000*s^9*v[2]^9*v[3] - 15328051200*s^10*v[2]^9*v[3] + 
  149688*s^3*v[3]^2 - 2993760*mMtilde^2*s^3*v[3]^2 + 
  2095632*mMtilde^4*s^3*v[3]^2 + 4191264*mMtilde^6*s^3*v[3]^2 - 
  1047816*mMtilde^8*s^3*v[3]^2 + 136225584*s^4*v[3]^2 + 
  97377984*mMtilde^2*s^4*v[3]^2 - 9646560*mMtilde^4*s^4*v[3]^2 + 
  26212032*mMtilde^6*s^4*v[3]^2 - 2989008*mMtilde^8*s^4*v[3]^2 + 
  288750528*s^5*v[3]^2 + 89004960*mMtilde^2*s^5*v[3]^2 - 
  141657120*mMtilde^4*s^5*v[3]^2 + 60892128*mMtilde^6*s^5*v[3]^2 + 
  2803680*mMtilde^8*s^5*v[3]^2 + 283195440*s^6*v[3]^2 + 
  84987936*mMtilde^2*s^6*v[3]^2 - 204152256*mMtilde^4*s^6*v[3]^2 + 
  11192544*mMtilde^6*s^6*v[3]^2 + 17137296*mMtilde^8*s^6*v[3]^2 + 
  57349512*s^7*v[3]^2 + 315489504*mMtilde^2*s^7*v[3]^2 + 
  8130672*mMtilde^4*s^7*v[3]^2 - 240967584*mMtilde^6*s^7*v[3]^2 + 
  9041736*mMtilde^8*s^7*v[3]^2 - 197497872*s^8*v[3]^2 + 
  135989568*mMtilde^2*s^8*v[3]^2 + 364887072*mMtilde^4*s^8*v[3]^2 - 
  9561024*mMtilde^6*s^8*v[3]^2 - 40960656*mMtilde^8*s^8*v[3]^2 - 
  271747872*s^9*v[3]^2 - 188388288*mMtilde^2*s^9*v[3]^2 + 
  207782784*mMtilde^4*s^9*v[3]^2 + 123659712*mMtilde^6*s^9*v[3]^2 - 
  763488*mMtilde^8*s^9*v[3]^2 - 187901208*s^10*v[3]^2 - 
  277576992*mMtilde^2*s^10*v[3]^2 - 39408336*mMtilde^4*s^10*v[3]^2 + 
  65568096*mMtilde^6*s^10*v[3]^2 + 15300648*mMtilde^8*s^10*v[3]^2 - 
  81568080*s^11*v[3]^2 - 175551552*mMtilde^2*s^11*v[3]^2 - 
  108310752*mMtilde^4*s^11*v[3]^2 - 8940096*mMtilde^6*s^11*v[3]^2 + 
  5387184*mMtilde^8*s^11*v[3]^2 - 22814352*s^12*v[3]^2 - 
  63949248*mMtilde^2*s^12*v[3]^2 - 61399008*mMtilde^4*s^12*v[3]^2 - 
  22207680*mMtilde^6*s^12*v[3]^2 - 1943568*mMtilde^8*s^12*v[3]^2 - 
  3839616*s^13*v[3]^2 - 13183104*mMtilde^2*s^13*v[3]^2 - 
  16511616*mMtilde^4*s^13*v[3]^2 - 8832384*mMtilde^6*s^13*v[3]^2 - 
  1664256*mMtilde^8*s^13*v[3]^2 - 301752*s^14*v[3]^2 - 
  1207008*mMtilde^2*s^14*v[3]^2 - 1810512*mMtilde^4*s^14*v[3]^2 - 
  1207008*mMtilde^6*s^14*v[3]^2 - 301752*mMtilde^8*s^14*v[3]^2 + 
  14968800*s^3*v[1]^2*v[3]^2 - 134719200*mMtilde^2*s^3*v[1]^2*v[3]^2 - 
  74844000*mMtilde^4*s^3*v[1]^2*v[3]^2 + 74844000*mMtilde^6*s^3*v[1]^2*
   v[3]^2 + 612960480*s^4*v[1]^2*v[3]^2 - 422120160*mMtilde^2*s^4*v[1]^2*
   v[3]^2 - 758751840*mMtilde^4*s^4*v[1]^2*v[3]^2 + 
  276328800*mMtilde^6*s^4*v[1]^2*v[3]^2 + 3333741840*s^5*v[1]^2*v[3]^2 + 
  658603440*mMtilde^2*s^5*v[1]^2*v[3]^2 - 2595376080*mMtilde^4*s^5*v[1]^2*
   v[3]^2 + 79762320*mMtilde^6*s^5*v[1]^2*v[3]^2 + 
  5102246160*s^6*v[1]^2*v[3]^2 + 3230195760*mMtilde^2*s^6*v[1]^2*v[3]^2 - 
  2774431440*mMtilde^4*s^6*v[1]^2*v[3]^2 - 902381040*mMtilde^6*s^6*v[1]^2*
   v[3]^2 + 1428783840*s^7*v[1]^2*v[3]^2 + 6645687840*mMtilde^2*s^7*v[1]^2*
   v[3]^2 + 4090315680*mMtilde^4*s^7*v[1]^2*v[3]^2 - 
  1126588320*mMtilde^6*s^7*v[1]^2*v[3]^2 - 3071692800*s^8*v[1]^2*v[3]^2 + 
  952680960*mMtilde^2*s^8*v[1]^2*v[3]^2 + 5208192000*mMtilde^4*s^8*v[1]^2*
   v[3]^2 + 1183818240*mMtilde^6*s^8*v[1]^2*v[3]^2 - 
  3950575200*s^9*v[1]^2*v[3]^2 - 4271461920*mMtilde^2*s^9*v[1]^2*v[3]^2 + 
  565567200*mMtilde^4*s^9*v[1]^2*v[3]^2 + 886453920*mMtilde^6*s^9*v[1]^2*
   v[3]^2 - 2398476960*s^10*v[1]^2*v[3]^2 - 4168596960*mMtilde^2*s^10*v[1]^2*
   v[3]^2 - 1823009760*mMtilde^4*s^10*v[1]^2*v[3]^2 - 
  52889760*mMtilde^6*s^10*v[1]^2*v[3]^2 - 870186240*s^11*v[1]^2*v[3]^2 - 
  1947306240*mMtilde^2*s^11*v[1]^2*v[3]^2 - 1357044480*mMtilde^4*s^11*v[1]^2*
   v[3]^2 - 279924480*mMtilde^6*s^11*v[1]^2*v[3]^2 - 
  184092480*s^12*v[1]^2*v[3]^2 - 489931200*mMtilde^2*s^12*v[1]^2*v[3]^2 - 
  427584960*mMtilde^4*s^12*v[1]^2*v[3]^2 - 121746240*mMtilde^6*s^12*v[1]^2*
   v[3]^2 - 17677440*s^13*v[1]^2*v[3]^2 - 53032320*mMtilde^2*s^13*v[1]^2*
   v[3]^2 - 53032320*mMtilde^4*s^13*v[1]^2*v[3]^2 - 
  17677440*mMtilde^6*s^13*v[1]^2*v[3]^2 + 461039040*s^3*v[1]^4*v[3]^2 - 
  922078080*mMtilde^2*s^3*v[1]^4*v[3]^2 - 1383117120*mMtilde^4*s^3*v[1]^4*
   v[3]^2 + 5322240000*s^4*v[1]^4*v[3]^2 - 1950600960*mMtilde^2*s^4*v[1]^4*
   v[3]^2 - 7272840960*mMtilde^4*s^4*v[1]^4*v[3]^2 + 
  22105258560*s^5*v[1]^4*v[3]^2 + 11026350720*mMtilde^2*s^5*v[1]^4*v[3]^2 - 
  11078907840*mMtilde^4*s^5*v[1]^4*v[3]^2 + 37885034880*s^6*v[1]^4*v[3]^2 + 
  43048938240*mMtilde^2*s^6*v[1]^4*v[3]^2 + 5163903360*mMtilde^4*s^6*v[1]^4*
   v[3]^2 + 8938702080*s^7*v[1]^4*v[3]^2 + 37814515200*mMtilde^2*s^7*v[1]^4*
   v[3]^2 + 28875813120*mMtilde^4*s^7*v[1]^4*v[3]^2 - 
  26456855040*s^8*v[1]^4*v[3]^2 - 16882145280*mMtilde^2*s^8*v[1]^4*v[3]^2 + 
  9574709760*mMtilde^4*s^8*v[1]^4*v[3]^2 - 29193816960*s^9*v[1]^4*v[3]^2 - 
  39376592640*mMtilde^2*s^9*v[1]^4*v[3]^2 - 10182775680*mMtilde^4*s^9*v[1]^4*
   v[3]^2 - 14686721280*s^10*v[1]^4*v[3]^2 - 24519559680*mMtilde^2*s^10*
   v[1]^4*v[3]^2 - 9832838400*mMtilde^4*s^10*v[1]^4*v[3]^2 - 
  3927813120*s^11*v[1]^4*v[3]^2 - 7344691200*mMtilde^2*s^11*v[1]^4*v[3]^2 - 
  3416878080*mMtilde^4*s^11*v[1]^4*v[3]^2 - 447068160*s^12*v[1]^4*v[3]^2 - 
  894136320*mMtilde^2*s^12*v[1]^4*v[3]^2 - 447068160*mMtilde^4*s^12*v[1]^4*
   v[3]^2 + 11735539200*s^3*v[1]^6*v[3]^2 + 11735539200*mMtilde^2*s^3*v[1]^6*
   v[3]^2 + 78582873600*s^4*v[1]^6*v[3]^2 + 78582873600*mMtilde^2*s^4*v[1]^6*
   v[3]^2 + 199168865280*s^5*v[1]^6*v[3]^2 + 199168865280*mMtilde^2*s^5*
   v[1]^6*v[3]^2 + 197774438400*s^6*v[1]^6*v[3]^2 + 
  197774438400*mMtilde^2*s^6*v[1]^6*v[3]^2 - 49816166400*s^7*v[1]^6*v[3]^2 - 
  49816166400*mMtilde^2*s^7*v[1]^6*v[3]^2 - 220234291200*s^8*v[1]^6*v[3]^2 - 
  220234291200*mMtilde^2*s^8*v[1]^6*v[3]^2 - 159731066880*s^9*v[1]^6*v[3]^2 - 
  159731066880*mMtilde^2*s^9*v[1]^6*v[3]^2 - 51093504000*s^10*v[1]^6*v[3]^2 - 
  51093504000*mMtilde^2*s^10*v[1]^6*v[3]^2 - 6386688000*s^11*v[1]^6*v[3]^2 - 
  6386688000*mMtilde^2*s^11*v[1]^6*v[3]^2 - 37649525760*s^3*v[1]^8*v[3]^2 - 
  311715993600*s^4*v[1]^8*v[3]^2 - 1093327994880*s^5*v[1]^8*v[3]^2 - 
  2071275909120*s^6*v[1]^8*v[3]^2 - 2195524362240*s^7*v[1]^8*v[3]^2 - 
  1280658677760*s^8*v[1]^8*v[3]^2 - 383201280000*s^9*v[1]^8*v[3]^2 - 
  45984153600*s^10*v[1]^8*v[3]^2 + 23950080*s^3*v[1]*v[2]*v[3]^2 - 
  215550720*mMtilde^2*s^3*v[1]*v[2]*v[3]^2 - 119750400*mMtilde^4*s^3*v[1]*
   v[2]*v[3]^2 + 119750400*mMtilde^6*s^3*v[1]*v[2]*v[3]^2 + 
  805559040*s^4*v[1]*v[2]*v[3]^2 - 762981120*mMtilde^2*s^4*v[1]*v[2]*v[3]^2 - 
  1126414080*mMtilde^4*s^4*v[1]*v[2]*v[3]^2 + 442126080*mMtilde^6*s^4*v[1]*
   v[2]*v[3]^2 + 5003095680*s^5*v[1]*v[2]*v[3]^2 + 
  917516160*mMtilde^2*s^5*v[1]*v[2]*v[3]^2 - 3953093760*mMtilde^4*s^5*v[1]*
   v[2]*v[3]^2 + 132485760*mMtilde^6*s^5*v[1]*v[2]*v[3]^2 + 
  7969864320*s^6*v[1]*v[2]*v[3]^2 + 4813395840*mMtilde^2*s^6*v[1]*v[2]*
   v[3]^2 - 4611530880*mMtilde^4*s^6*v[1]*v[2]*v[3]^2 - 
  1455062400*mMtilde^6*s^6*v[1]*v[2]*v[3]^2 + 2038037760*s^7*v[1]*v[2]*
   v[3]^2 + 10727228160*mMtilde^2*s^7*v[1]*v[2]*v[3]^2 + 
  6849089280*mMtilde^4*s^7*v[1]*v[2]*v[3]^2 - 1840101120*mMtilde^6*s^7*v[1]*
   v[2]*v[3]^2 - 4932195840*s^8*v[1]*v[2]*v[3]^2 + 
  1016040960*mMtilde^2*s^8*v[1]*v[2]*v[3]^2 + 8094113280*mMtilde^4*s^8*v[1]*
   v[2]*v[3]^2 + 2145876480*mMtilde^6*s^8*v[1]*v[2]*v[3]^2 - 
  5965850880*s^9*v[1]*v[2]*v[3]^2 - 6862775040*mMtilde^2*s^9*v[1]*v[2]*
   v[3]^2 + 327824640*mMtilde^4*s^9*v[1]*v[2]*v[3]^2 + 
  1224748800*mMtilde^6*s^9*v[1]*v[2]*v[3]^2 - 3459836160*s^10*v[1]*v[2]*
   v[3]^2 - 6166321920*mMtilde^2*s^10*v[1]*v[2]*v[3]^2 - 
  2877684480*mMtilde^4*s^10*v[1]*v[2]*v[3]^2 - 171198720*mMtilde^6*s^10*v[1]*
   v[2]*v[3]^2 - 1209669120*s^11*v[1]*v[2]*v[3]^2 - 
  2730816000*mMtilde^2*s^11*v[1]*v[2]*v[3]^2 - 1929945600*mMtilde^4*s^11*v[1]*
   v[2]*v[3]^2 - 408798720*mMtilde^6*s^11*v[1]*v[2]*v[3]^2 - 
  249384960*s^12*v[1]*v[2]*v[3]^2 - 665026560*mMtilde^2*s^12*v[1]*v[2]*
   v[3]^2 - 581898240*mMtilde^4*s^12*v[1]*v[2]*v[3]^2 - 
  166256640*mMtilde^6*s^12*v[1]*v[2]*v[3]^2 - 23569920*s^13*v[1]*v[2]*
   v[3]^2 - 70709760*mMtilde^2*s^13*v[1]*v[2]*v[3]^2 - 
  70709760*mMtilde^4*s^13*v[1]*v[2]*v[3]^2 - 23569920*mMtilde^6*s^13*v[1]*
   v[2]*v[3]^2 + 1173553920*s^3*v[1]^3*v[2]*v[3]^2 - 
  2347107840*mMtilde^2*s^3*v[1]^3*v[2]*v[3]^2 - 
  3520661760*mMtilde^4*s^3*v[1]^3*v[2]*v[3]^2 + 
  12959654400*s^4*v[1]^3*v[2]*v[3]^2 - 7238246400*mMtilde^2*s^4*v[1]^3*v[2]*
   v[3]^2 - 20197900800*mMtilde^4*s^4*v[1]^3*v[2]*v[3]^2 + 
  59561187840*s^5*v[1]^3*v[2]*v[3]^2 + 25440307200*mMtilde^2*s^5*v[1]^3*v[2]*
   v[3]^2 - 34120880640*mMtilde^4*s^5*v[1]^3*v[2]*v[3]^2 + 
  113358389760*s^6*v[1]^3*v[2]*v[3]^2 + 126094510080*mMtilde^2*s^6*v[1]^3*
   v[2]*v[3]^2 + 12736120320*mMtilde^4*s^6*v[1]^3*v[2]*v[3]^2 + 
  25762302720*s^7*v[1]^3*v[2]*v[3]^2 + 115540508160*mMtilde^2*s^7*v[1]^3*v[2]*
   v[3]^2 + 89778205440*mMtilde^4*s^7*v[1]^3*v[2]*v[3]^2 - 
  79301376000*s^8*v[1]^3*v[2]*v[3]^2 - 55180984320*mMtilde^2*s^8*v[1]^3*v[2]*
   v[3]^2 + 24120391680*mMtilde^4*s^8*v[1]^3*v[2]*v[3]^2 - 
  82766154240*s^9*v[1]^3*v[2]*v[3]^2 - 114566538240*mMtilde^2*s^9*v[1]^3*v[2]*
   v[3]^2 - 31800384000*mMtilde^4*s^9*v[1]^3*v[2]*v[3]^2 - 
  39512309760*s^10*v[1]^3*v[2]*v[3]^2 - 66549288960*mMtilde^2*s^10*v[1]^3*
   v[2]*v[3]^2 - 27036979200*mMtilde^4*s^10*v[1]^3*v[2]*v[3]^2 - 
  10117578240*s^11*v[1]^3*v[2]*v[3]^2 - 18957818880*mMtilde^2*s^11*v[1]^3*
   v[2]*v[3]^2 - 8840240640*mMtilde^4*s^11*v[1]^3*v[2]*v[3]^2 - 
  1117670400*s^12*v[1]^3*v[2]*v[3]^2 - 2235340800*mMtilde^2*s^12*v[1]^3*v[2]*
   v[3]^2 - 1117670400*mMtilde^4*s^12*v[1]^3*v[2]*v[3]^2 + 
  38224327680*s^3*v[1]^5*v[2]*v[3]^2 + 38224327680*mMtilde^2*s^3*v[1]^5*v[2]*
   v[3]^2 + 282642877440*s^4*v[1]^5*v[2]*v[3]^2 + 
  282642877440*mMtilde^2*s^4*v[1]^5*v[2]*v[3]^2 + 
  786808028160*s^5*v[1]^5*v[2]*v[3]^2 + 786808028160*mMtilde^2*s^5*v[1]^5*
   v[2]*v[3]^2 + 846459694080*s^6*v[1]^5*v[2]*v[3]^2 + 
  846459694080*mMtilde^2*s^6*v[1]^5*v[2]*v[3]^2 - 
  203990814720*s^7*v[1]^5*v[2]*v[3]^2 - 203990814720*mMtilde^2*s^7*v[1]^5*
   v[2]*v[3]^2 - 906845829120*s^8*v[1]^5*v[2]*v[3]^2 - 
  906845829120*mMtilde^2*s^8*v[1]^5*v[2]*v[3]^2 - 
  628705566720*s^9*v[1]^5*v[2]*v[3]^2 - 628705566720*mMtilde^2*s^9*v[1]^5*
   v[2]*v[3]^2 - 191600640000*s^10*v[1]^5*v[2]*v[3]^2 - 
  191600640000*mMtilde^2*s^10*v[1]^5*v[2]*v[3]^2 - 
  22992076800*s^11*v[1]^5*v[2]*v[3]^2 - 22992076800*mMtilde^2*s^11*v[1]^5*
   v[2]*v[3]^2 - 154046914560*s^3*v[1]^7*v[2]*v[3]^2 - 
  1369597870080*s^4*v[1]^7*v[2]*v[3]^2 - 5142597672960*s^5*v[1]^7*v[2]*
   v[3]^2 - 10281910763520*s^6*v[1]^7*v[2]*v[3]^2 - 
  11144880046080*s^7*v[1]^7*v[2]*v[3]^2 - 6445445529600*s^8*v[1]^7*v[2]*
   v[3]^2 - 1870022246400*s^9*v[1]^7*v[2]*v[3]^2 - 
  214592716800*s^10*v[1]^7*v[2]*v[3]^2 + 14968800*s^3*v[2]^2*v[3]^2 - 
  134719200*mMtilde^2*s^3*v[2]^2*v[3]^2 - 74844000*mMtilde^4*s^3*v[2]^2*
   v[3]^2 + 74844000*mMtilde^6*s^3*v[2]^2*v[3]^2 + 
  612960480*s^4*v[2]^2*v[3]^2 - 422120160*mMtilde^2*s^4*v[2]^2*v[3]^2 - 
  758751840*mMtilde^4*s^4*v[2]^2*v[3]^2 + 276328800*mMtilde^6*s^4*v[2]^2*
   v[3]^2 + 3333741840*s^5*v[2]^2*v[3]^2 + 658603440*mMtilde^2*s^5*v[2]^2*
   v[3]^2 - 2595376080*mMtilde^4*s^5*v[2]^2*v[3]^2 + 
  79762320*mMtilde^6*s^5*v[2]^2*v[3]^2 + 5102246160*s^6*v[2]^2*v[3]^2 + 
  3230195760*mMtilde^2*s^6*v[2]^2*v[3]^2 - 2774431440*mMtilde^4*s^6*v[2]^2*
   v[3]^2 - 902381040*mMtilde^6*s^6*v[2]^2*v[3]^2 + 
  1428783840*s^7*v[2]^2*v[3]^2 + 6645687840*mMtilde^2*s^7*v[2]^2*v[3]^2 + 
  4090315680*mMtilde^4*s^7*v[2]^2*v[3]^2 - 1126588320*mMtilde^6*s^7*v[2]^2*
   v[3]^2 - 3071692800*s^8*v[2]^2*v[3]^2 + 952680960*mMtilde^2*s^8*v[2]^2*
   v[3]^2 + 5208192000*mMtilde^4*s^8*v[2]^2*v[3]^2 + 
  1183818240*mMtilde^6*s^8*v[2]^2*v[3]^2 - 3950575200*s^9*v[2]^2*v[3]^2 - 
  4271461920*mMtilde^2*s^9*v[2]^2*v[3]^2 + 565567200*mMtilde^4*s^9*v[2]^2*
   v[3]^2 + 886453920*mMtilde^6*s^9*v[2]^2*v[3]^2 - 
  2398476960*s^10*v[2]^2*v[3]^2 - 4168596960*mMtilde^2*s^10*v[2]^2*v[3]^2 - 
  1823009760*mMtilde^4*s^10*v[2]^2*v[3]^2 - 52889760*mMtilde^6*s^10*v[2]^2*
   v[3]^2 - 870186240*s^11*v[2]^2*v[3]^2 - 1947306240*mMtilde^2*s^11*v[2]^2*
   v[3]^2 - 1357044480*mMtilde^4*s^11*v[2]^2*v[3]^2 - 
  279924480*mMtilde^6*s^11*v[2]^2*v[3]^2 - 184092480*s^12*v[2]^2*v[3]^2 - 
  489931200*mMtilde^2*s^12*v[2]^2*v[3]^2 - 427584960*mMtilde^4*s^12*v[2]^2*
   v[3]^2 - 121746240*mMtilde^6*s^12*v[2]^2*v[3]^2 - 
  17677440*s^13*v[2]^2*v[3]^2 - 53032320*mMtilde^2*s^13*v[2]^2*v[3]^2 - 
  53032320*mMtilde^4*s^13*v[2]^2*v[3]^2 - 17677440*mMtilde^6*s^13*v[2]^2*
   v[3]^2 + 1508855040*s^3*v[1]^2*v[2]^2*v[3]^2 - 
  3017710080*mMtilde^2*s^3*v[1]^2*v[2]^2*v[3]^2 - 
  4526565120*mMtilde^4*s^3*v[1]^2*v[2]^2*v[3]^2 + 
  16717155840*s^4*v[1]^2*v[2]^2*v[3]^2 - 10729635840*mMtilde^2*s^4*v[1]^2*
   v[2]^2*v[3]^2 - 27446791680*mMtilde^4*s^4*v[1]^2*v[2]^2*v[3]^2 + 
  81094970880*s^5*v[1]^2*v[2]^2*v[3]^2 + 31997306880*mMtilde^2*s^5*v[1]^2*
   v[2]^2*v[3]^2 - 49097664000*mMtilde^4*s^5*v[1]^2*v[2]^2*v[3]^2 + 
  161184038400*s^6*v[1]^2*v[2]^2*v[3]^2 + 176464189440*mMtilde^2*s^6*v[1]^2*
   v[2]^2*v[3]^2 + 15280151040*mMtilde^4*s^6*v[1]^2*v[2]^2*v[3]^2 + 
  38551645440*s^7*v[1]^2*v[2]^2*v[3]^2 + 166708523520*mMtilde^2*s^7*v[1]^2*
   v[2]^2*v[3]^2 + 128156878080*mMtilde^4*s^7*v[1]^2*v[2]^2*v[3]^2 - 
  111192238080*s^8*v[1]^2*v[2]^2*v[3]^2 - 76640256000*mMtilde^2*s^8*v[1]^2*
   v[2]^2*v[3]^2 + 34551982080*mMtilde^4*s^8*v[1]^2*v[2]^2*v[3]^2 - 
  116541089280*s^9*v[1]^2*v[2]^2*v[3]^2 - 161423539200*mMtilde^2*s^9*v[1]^2*
   v[2]^2*v[3]^2 - 44882449920*mMtilde^4*s^9*v[1]^2*v[2]^2*v[3]^2 - 
  55564185600*s^10*v[1]^2*v[2]^2*v[3]^2 - 93628846080*mMtilde^2*s^10*v[1]^2*
   v[2]^2*v[3]^2 - 38064660480*mMtilde^4*s^10*v[1]^2*v[2]^2*v[3]^2 - 
  14194414080*s^11*v[1]^2*v[2]^2*v[3]^2 - 26600555520*mMtilde^2*s^11*v[1]^2*
   v[2]^2*v[3]^2 - 12406141440*mMtilde^4*s^11*v[1]^2*v[2]^2*v[3]^2 - 
  1564738560*s^12*v[1]^2*v[2]^2*v[3]^2 - 3129477120*mMtilde^2*s^12*v[1]^2*
   v[2]^2*v[3]^2 - 1564738560*mMtilde^4*s^12*v[1]^2*v[2]^2*v[3]^2 + 
  60354201600*s^3*v[1]^4*v[2]^2*v[3]^2 + 60354201600*mMtilde^2*s^3*v[1]^4*
   v[2]^2*v[3]^2 + 506783692800*s^4*v[1]^4*v[2]^2*v[3]^2 + 
  506783692800*mMtilde^2*s^4*v[1]^4*v[2]^2*v[3]^2 + 
  1560587212800*s^5*v[1]^4*v[2]^2*v[3]^2 + 1560587212800*mMtilde^2*s^5*v[1]^4*
   v[2]^2*v[3]^2 + 1824996096000*s^6*v[1]^4*v[2]^2*v[3]^2 + 
  1824996096000*mMtilde^2*s^6*v[1]^4*v[2]^2*v[3]^2 - 
  361486540800*s^7*v[1]^4*v[2]^2*v[3]^2 - 361486540800*mMtilde^2*s^7*v[1]^4*
   v[2]^2*v[3]^2 - 1866828902400*s^8*v[1]^4*v[2]^2*v[3]^2 - 
  1866828902400*mMtilde^2*s^8*v[1]^4*v[2]^2*v[3]^2 - 
  1290110976000*s^9*v[1]^4*v[2]^2*v[3]^2 - 1290110976000*mMtilde^2*s^9*v[1]^4*
   v[2]^2*v[3]^2 - 388310630400*s^10*v[1]^4*v[2]^2*v[3]^2 - 
  388310630400*mMtilde^2*s^10*v[1]^4*v[2]^2*v[3]^2 - 
  45984153600*s^11*v[1]^4*v[2]^2*v[3]^2 - 45984153600*mMtilde^2*s^11*v[1]^4*
   v[2]^2*v[3]^2 - 289700167680*s^3*v[1]^6*v[2]^2*v[3]^2 - 
  2906198507520*s^4*v[1]^6*v[2]^2*v[3]^2 - 12068796579840*s^5*v[1]^6*v[2]^2*
   v[3]^2 - 25969806213120*s^6*v[1]^6*v[2]^2*v[3]^2 - 
  29220374937600*s^7*v[1]^6*v[2]^2*v[3]^2 - 17056033505280*s^8*v[1]^6*v[2]^2*
   v[3]^2 - 4904976384000*s^9*v[1]^6*v[2]^2*v[3]^2 - 
  551809843200*s^10*v[1]^6*v[2]^2*v[3]^2 + 1173553920*s^3*v[1]*v[2]^3*
   v[3]^2 - 2347107840*mMtilde^2*s^3*v[1]*v[2]^3*v[3]^2 - 
  3520661760*mMtilde^4*s^3*v[1]*v[2]^3*v[3]^2 + 
  12959654400*s^4*v[1]*v[2]^3*v[3]^2 - 7238246400*mMtilde^2*s^4*v[1]*v[2]^3*
   v[3]^2 - 20197900800*mMtilde^4*s^4*v[1]*v[2]^3*v[3]^2 + 
  59561187840*s^5*v[1]*v[2]^3*v[3]^2 + 25440307200*mMtilde^2*s^5*v[1]*v[2]^3*
   v[3]^2 - 34120880640*mMtilde^4*s^5*v[1]*v[2]^3*v[3]^2 + 
  113358389760*s^6*v[1]*v[2]^3*v[3]^2 + 126094510080*mMtilde^2*s^6*v[1]*
   v[2]^3*v[3]^2 + 12736120320*mMtilde^4*s^6*v[1]*v[2]^3*v[3]^2 + 
  25762302720*s^7*v[1]*v[2]^3*v[3]^2 + 115540508160*mMtilde^2*s^7*v[1]*v[2]^3*
   v[3]^2 + 89778205440*mMtilde^4*s^7*v[1]*v[2]^3*v[3]^2 - 
  79301376000*s^8*v[1]*v[2]^3*v[3]^2 - 55180984320*mMtilde^2*s^8*v[1]*v[2]^3*
   v[3]^2 + 24120391680*mMtilde^4*s^8*v[1]*v[2]^3*v[3]^2 - 
  82766154240*s^9*v[1]*v[2]^3*v[3]^2 - 114566538240*mMtilde^2*s^9*v[1]*v[2]^3*
   v[3]^2 - 31800384000*mMtilde^4*s^9*v[1]*v[2]^3*v[3]^2 - 
  39512309760*s^10*v[1]*v[2]^3*v[3]^2 - 66549288960*mMtilde^2*s^10*v[1]*
   v[2]^3*v[3]^2 - 27036979200*mMtilde^4*s^10*v[1]*v[2]^3*v[3]^2 - 
  10117578240*s^11*v[1]*v[2]^3*v[3]^2 - 18957818880*mMtilde^2*s^11*v[1]*
   v[2]^3*v[3]^2 - 8840240640*mMtilde^4*s^11*v[1]*v[2]^3*v[3]^2 - 
  1117670400*s^12*v[1]*v[2]^3*v[3]^2 - 2235340800*mMtilde^2*s^12*v[1]*v[2]^3*
   v[3]^2 - 1117670400*mMtilde^4*s^12*v[1]*v[2]^3*v[3]^2 + 
  67060224000*s^3*v[1]^3*v[2]^3*v[3]^2 + 67060224000*mMtilde^2*s^3*v[1]^3*
   v[2]^3*v[3]^2 + 596303769600*s^4*v[1]^3*v[2]^3*v[3]^2 + 
  596303769600*mMtilde^2*s^4*v[1]^3*v[2]^3*v[3]^2 + 
  1911535718400*s^5*v[1]^3*v[2]^3*v[3]^2 + 1911535718400*mMtilde^2*s^5*v[1]^3*
   v[2]^3*v[3]^2 + 2303252582400*s^6*v[1]^3*v[2]^3*v[3]^2 + 
  2303252582400*mMtilde^2*s^6*v[1]^3*v[2]^3*v[3]^2 - 
  427056537600*s^7*v[1]^3*v[2]^3*v[3]^2 - 427056537600*mMtilde^2*s^7*v[1]^3*
   v[2]^3*v[3]^2 - 2319645081600*s^8*v[1]^3*v[2]^3*v[3]^2 - 
  2319645081600*mMtilde^2*s^8*v[1]^3*v[2]^3*v[3]^2 - 
  1597523558400*s^9*v[1]^3*v[2]^3*v[3]^2 - 1597523558400*mMtilde^2*s^9*v[1]^3*
   v[2]^3*v[3]^2 - 477724262400*s^10*v[1]^3*v[2]^3*v[3]^2 - 
  477724262400*mMtilde^2*s^10*v[1]^3*v[2]^3*v[3]^2 - 
  56202854400*s^11*v[1]^3*v[2]^3*v[3]^2 - 56202854400*mMtilde^2*s^11*v[1]^3*
   v[2]^3*v[3]^2 - 354077982720*s^3*v[1]^5*v[2]^3*v[3]^2 - 
  4069086658560*s^4*v[1]^5*v[2]^3*v[3]^2 - 18574021509120*s^5*v[1]^5*v[2]^3*
   v[3]^2 - 42466876784640*s^6*v[1]^5*v[2]^3*v[3]^2 - 
  49174431989760*s^7*v[1]^5*v[2]^3*v[3]^2 - 28924032614400*s^8*v[1]^5*v[2]^3*
   v[3]^2 - 8277147648000*s^9*v[1]^5*v[2]^3*v[3]^2 - 
  919683072000*s^10*v[1]^5*v[2]^3*v[3]^2 + 461039040*s^3*v[2]^4*v[3]^2 - 
  922078080*mMtilde^2*s^3*v[2]^4*v[3]^2 - 1383117120*mMtilde^4*s^3*v[2]^4*
   v[3]^2 + 5322240000*s^4*v[2]^4*v[3]^2 - 1950600960*mMtilde^2*s^4*v[2]^4*
   v[3]^2 - 7272840960*mMtilde^4*s^4*v[2]^4*v[3]^2 + 
  22105258560*s^5*v[2]^4*v[3]^2 + 11026350720*mMtilde^2*s^5*v[2]^4*v[3]^2 - 
  11078907840*mMtilde^4*s^5*v[2]^4*v[3]^2 + 37885034880*s^6*v[2]^4*v[3]^2 + 
  43048938240*mMtilde^2*s^6*v[2]^4*v[3]^2 + 5163903360*mMtilde^4*s^6*v[2]^4*
   v[3]^2 + 8938702080*s^7*v[2]^4*v[3]^2 + 37814515200*mMtilde^2*s^7*v[2]^4*
   v[3]^2 + 28875813120*mMtilde^4*s^7*v[2]^4*v[3]^2 - 
  26456855040*s^8*v[2]^4*v[3]^2 - 16882145280*mMtilde^2*s^8*v[2]^4*v[3]^2 + 
  9574709760*mMtilde^4*s^8*v[2]^4*v[3]^2 - 29193816960*s^9*v[2]^4*v[3]^2 - 
  39376592640*mMtilde^2*s^9*v[2]^4*v[3]^2 - 10182775680*mMtilde^4*s^9*v[2]^4*
   v[3]^2 - 14686721280*s^10*v[2]^4*v[3]^2 - 24519559680*mMtilde^2*s^10*
   v[2]^4*v[3]^2 - 9832838400*mMtilde^4*s^10*v[2]^4*v[3]^2 - 
  3927813120*s^11*v[2]^4*v[3]^2 - 7344691200*mMtilde^2*s^11*v[2]^4*v[3]^2 - 
  3416878080*mMtilde^4*s^11*v[2]^4*v[3]^2 - 447068160*s^12*v[2]^4*v[3]^2 - 
  894136320*mMtilde^2*s^12*v[2]^4*v[3]^2 - 447068160*mMtilde^4*s^12*v[2]^4*
   v[3]^2 + 60354201600*s^3*v[1]^2*v[2]^4*v[3]^2 + 
  60354201600*mMtilde^2*s^3*v[1]^2*v[2]^4*v[3]^2 + 
  506783692800*s^4*v[1]^2*v[2]^4*v[3]^2 + 506783692800*mMtilde^2*s^4*v[1]^2*
   v[2]^4*v[3]^2 + 1560587212800*s^5*v[1]^2*v[2]^4*v[3]^2 + 
  1560587212800*mMtilde^2*s^5*v[1]^2*v[2]^4*v[3]^2 + 
  1824996096000*s^6*v[1]^2*v[2]^4*v[3]^2 + 1824996096000*mMtilde^2*s^6*v[1]^2*
   v[2]^4*v[3]^2 - 361486540800*s^7*v[1]^2*v[2]^4*v[3]^2 - 
  361486540800*mMtilde^2*s^7*v[1]^2*v[2]^4*v[3]^2 - 
  1866828902400*s^8*v[1]^2*v[2]^4*v[3]^2 - 1866828902400*mMtilde^2*s^8*v[1]^2*
   v[2]^4*v[3]^2 - 1290110976000*s^9*v[1]^2*v[2]^4*v[3]^2 - 
  1290110976000*mMtilde^2*s^9*v[1]^2*v[2]^4*v[3]^2 - 
  388310630400*s^10*v[1]^2*v[2]^4*v[3]^2 - 388310630400*mMtilde^2*s^10*v[1]^2*
   v[2]^4*v[3]^2 - 45984153600*s^11*v[1]^2*v[2]^4*v[3]^2 - 
  45984153600*mMtilde^2*s^11*v[1]^2*v[2]^4*v[3]^2 - 
  362125209600*s^3*v[1]^4*v[2]^4*v[3]^2 - 4460462899200*s^4*v[1]^4*v[2]^4*
   v[3]^2 - 21222325555200*s^5*v[1]^4*v[2]^4*v[3]^2 - 
  49711424716800*s^6*v[1]^4*v[2]^4*v[3]^2 - 58209551769600*s^7*v[1]^4*v[2]^4*
   v[3]^2 - 34359104102400*s^8*v[1]^4*v[2]^4*v[3]^2 - 
  9825280819200*s^9*v[1]^4*v[2]^4*v[3]^2 - 1088291635200*s^10*v[1]^4*v[2]^4*
   v[3]^2 + 38224327680*s^3*v[1]*v[2]^5*v[3]^2 + 
  38224327680*mMtilde^2*s^3*v[1]*v[2]^5*v[3]^2 + 
  282642877440*s^4*v[1]*v[2]^5*v[3]^2 + 282642877440*mMtilde^2*s^4*v[1]*
   v[2]^5*v[3]^2 + 786808028160*s^5*v[1]*v[2]^5*v[3]^2 + 
  786808028160*mMtilde^2*s^5*v[1]*v[2]^5*v[3]^2 + 
  846459694080*s^6*v[1]*v[2]^5*v[3]^2 + 846459694080*mMtilde^2*s^6*v[1]*
   v[2]^5*v[3]^2 - 203990814720*s^7*v[1]*v[2]^5*v[3]^2 - 
  203990814720*mMtilde^2*s^7*v[1]*v[2]^5*v[3]^2 - 
  906845829120*s^8*v[1]*v[2]^5*v[3]^2 - 906845829120*mMtilde^2*s^8*v[1]*
   v[2]^5*v[3]^2 - 628705566720*s^9*v[1]*v[2]^5*v[3]^2 - 
  628705566720*mMtilde^2*s^9*v[1]*v[2]^5*v[3]^2 - 
  191600640000*s^10*v[1]*v[2]^5*v[3]^2 - 191600640000*mMtilde^2*s^10*v[1]*
   v[2]^5*v[3]^2 - 22992076800*s^11*v[1]*v[2]^5*v[3]^2 - 
  22992076800*mMtilde^2*s^11*v[1]*v[2]^5*v[3]^2 - 
  354077982720*s^3*v[1]^3*v[2]^5*v[3]^2 - 4069086658560*s^4*v[1]^3*v[2]^5*
   v[3]^2 - 18574021509120*s^5*v[1]^3*v[2]^5*v[3]^2 - 
  42466876784640*s^6*v[1]^3*v[2]^5*v[3]^2 - 49174431989760*s^7*v[1]^3*v[2]^5*
   v[3]^2 - 28924032614400*s^8*v[1]^3*v[2]^5*v[3]^2 - 
  8277147648000*s^9*v[1]^3*v[2]^5*v[3]^2 - 919683072000*s^10*v[1]^3*v[2]^5*
   v[3]^2 + 11735539200*s^3*v[2]^6*v[3]^2 + 11735539200*mMtilde^2*s^3*v[2]^6*
   v[3]^2 + 78582873600*s^4*v[2]^6*v[3]^2 + 78582873600*mMtilde^2*s^4*v[2]^6*
   v[3]^2 + 199168865280*s^5*v[2]^6*v[3]^2 + 199168865280*mMtilde^2*s^5*
   v[2]^6*v[3]^2 + 197774438400*s^6*v[2]^6*v[3]^2 + 
  197774438400*mMtilde^2*s^6*v[2]^6*v[3]^2 - 49816166400*s^7*v[2]^6*v[3]^2 - 
  49816166400*mMtilde^2*s^7*v[2]^6*v[3]^2 - 220234291200*s^8*v[2]^6*v[3]^2 - 
  220234291200*mMtilde^2*s^8*v[2]^6*v[3]^2 - 159731066880*s^9*v[2]^6*v[3]^2 - 
  159731066880*mMtilde^2*s^9*v[2]^6*v[3]^2 - 51093504000*s^10*v[2]^6*v[3]^2 - 
  51093504000*mMtilde^2*s^10*v[2]^6*v[3]^2 - 6386688000*s^11*v[2]^6*v[3]^2 - 
  6386688000*mMtilde^2*s^11*v[2]^6*v[3]^2 - 289700167680*s^3*v[1]^2*v[2]^6*
   v[3]^2 - 2906198507520*s^4*v[1]^2*v[2]^6*v[3]^2 - 
  12068796579840*s^5*v[1]^2*v[2]^6*v[3]^2 - 25969806213120*s^6*v[1]^2*v[2]^6*
   v[3]^2 - 29220374937600*s^7*v[1]^2*v[2]^6*v[3]^2 - 
  17056033505280*s^8*v[1]^2*v[2]^6*v[3]^2 - 4904976384000*s^9*v[1]^2*v[2]^6*
   v[3]^2 - 551809843200*s^10*v[1]^2*v[2]^6*v[3]^2 - 
  154046914560*s^3*v[1]*v[2]^7*v[3]^2 - 1369597870080*s^4*v[1]*v[2]^7*
   v[3]^2 - 5142597672960*s^5*v[1]*v[2]^7*v[3]^2 - 
  10281910763520*s^6*v[1]*v[2]^7*v[3]^2 - 11144880046080*s^7*v[1]*v[2]^7*
   v[3]^2 - 6445445529600*s^8*v[1]*v[2]^7*v[3]^2 - 
  1870022246400*s^9*v[1]*v[2]^7*v[3]^2 - 214592716800*s^10*v[1]*v[2]^7*
   v[3]^2 - 37649525760*s^3*v[2]^8*v[3]^2 - 311715993600*s^4*v[2]^8*v[3]^2 - 
  1093327994880*s^5*v[2]^8*v[3]^2 - 2071275909120*s^6*v[2]^8*v[3]^2 - 
  2195524362240*s^7*v[2]^8*v[3]^2 - 1280658677760*s^8*v[2]^8*v[3]^2 - 
  383201280000*s^9*v[2]^8*v[3]^2 - 45984153600*s^10*v[2]^8*v[3]^2 + 
  9979200*s^3*v[1]*v[3]^3 - 89812800*mMtilde^2*s^3*v[1]*v[3]^3 - 
  49896000*mMtilde^4*s^3*v[1]*v[3]^3 + 49896000*mMtilde^6*s^3*v[1]*v[3]^3 + 
  408640320*s^4*v[1]*v[3]^3 - 281413440*mMtilde^2*s^4*v[1]*v[3]^3 - 
  505834560*mMtilde^4*s^4*v[1]*v[3]^3 + 184219200*mMtilde^6*s^4*v[1]*v[3]^3 + 
  2222494560*s^5*v[1]*v[3]^3 + 439068960*mMtilde^2*s^5*v[1]*v[3]^3 - 
  1730250720*mMtilde^4*s^5*v[1]*v[3]^3 + 53174880*mMtilde^6*s^5*v[1]*v[3]^3 + 
  3401497440*s^6*v[1]*v[3]^3 + 2153463840*mMtilde^2*s^6*v[1]*v[3]^3 - 
  1849620960*mMtilde^4*s^6*v[1]*v[3]^3 - 601587360*mMtilde^6*s^6*v[1]*
   v[3]^3 + 952522560*s^7*v[1]*v[3]^3 + 4430458560*mMtilde^2*s^7*v[1]*
   v[3]^3 + 2726877120*mMtilde^4*s^7*v[1]*v[3]^3 - 
  751058880*mMtilde^6*s^7*v[1]*v[3]^3 - 2047795200*s^8*v[1]*v[3]^3 + 
  635120640*mMtilde^2*s^8*v[1]*v[3]^3 + 3472128000*mMtilde^4*s^8*v[1]*
   v[3]^3 + 789212160*mMtilde^6*s^8*v[1]*v[3]^3 - 
  2633716800*s^9*v[1]*v[3]^3 - 2847641280*mMtilde^2*s^9*v[1]*v[3]^3 + 
  377044800*mMtilde^4*s^9*v[1]*v[3]^3 + 590969280*mMtilde^6*s^9*v[1]*v[3]^3 - 
  1598984640*s^10*v[1]*v[3]^3 - 2779064640*mMtilde^2*s^10*v[1]*v[3]^3 - 
  1215339840*mMtilde^4*s^10*v[1]*v[3]^3 - 35259840*mMtilde^6*s^10*v[1]*
   v[3]^3 - 580124160*s^11*v[1]*v[3]^3 - 1298204160*mMtilde^2*s^11*v[1]*
   v[3]^3 - 904696320*mMtilde^4*s^11*v[1]*v[3]^3 - 
  186616320*mMtilde^6*s^11*v[1]*v[3]^3 - 122728320*s^12*v[1]*v[3]^3 - 
  326620800*mMtilde^2*s^12*v[1]*v[3]^3 - 285056640*mMtilde^4*s^12*v[1]*
   v[3]^3 - 81164160*mMtilde^6*s^12*v[1]*v[3]^3 - 11784960*s^13*v[1]*v[3]^3 - 
  35354880*mMtilde^2*s^13*v[1]*v[3]^3 - 35354880*mMtilde^4*s^13*v[1]*v[3]^3 - 
  11784960*mMtilde^6*s^13*v[1]*v[3]^3 + 447068160*s^3*v[1]^3*v[3]^3 - 
  894136320*mMtilde^2*s^3*v[1]^3*v[3]^3 - 1341204480*mMtilde^4*s^3*v[1]^3*
   v[3]^3 + 5281436160*s^4*v[1]^3*v[3]^3 - 2515645440*mMtilde^2*s^4*v[1]^3*
   v[3]^3 - 7797081600*mMtilde^4*s^4*v[1]^3*v[3]^3 + 
  23975804160*s^5*v[1]^3*v[3]^3 + 10593031680*mMtilde^2*s^5*v[1]^3*v[3]^3 - 
  13382772480*mMtilde^4*s^5*v[1]^3*v[3]^3 + 44611015680*s^6*v[1]^3*v[3]^3 + 
  48946867200*mMtilde^2*s^6*v[1]^3*v[3]^3 + 4335851520*mMtilde^4*s^6*v[1]^3*
   v[3]^3 + 11857063680*s^7*v[1]^3*v[3]^3 + 46017861120*mMtilde^2*s^7*v[1]^3*
   v[3]^3 + 34160797440*mMtilde^4*s^7*v[1]^3*v[3]^3 - 
  30102589440*s^8*v[1]^3*v[3]^3 - 18422046720*mMtilde^2*s^8*v[1]^3*v[3]^3 + 
  11680542720*mMtilde^4*s^8*v[1]^3*v[3]^3 - 33852994560*s^9*v[1]^3*v[3]^3 - 
  45551278080*mMtilde^2*s^9*v[1]^3*v[3]^3 - 11698283520*mMtilde^4*s^9*v[1]^3*
   v[3]^3 - 17112775680*s^10*v[1]^3*v[3]^3 - 28562688000*mMtilde^2*s^10*
   v[1]^3*v[3]^3 - 11449912320*mMtilde^4*s^10*v[1]^3*v[3]^3 - 
  4582448640*s^11*v[1]^3*v[3]^3 - 8568806400*mMtilde^2*s^11*v[1]^3*v[3]^3 - 
  3986357760*mMtilde^4*s^11*v[1]^3*v[3]^3 - 521579520*s^12*v[1]^3*v[3]^3 - 
  1043159040*mMtilde^2*s^12*v[1]^3*v[3]^3 - 521579520*mMtilde^4*s^12*v[1]^3*
   v[3]^3 + 13412044800*s^3*v[1]^5*v[3]^3 + 13412044800*mMtilde^2*s^3*v[1]^5*
   v[3]^3 + 103357900800*s^4*v[1]^5*v[3]^3 + 103357900800*mMtilde^2*s^4*
   v[1]^5*v[3]^3 + 296629724160*s^5*v[1]^5*v[3]^3 + 
  296629724160*mMtilde^2*s^5*v[1]^5*v[3]^3 + 331522329600*s^6*v[1]^5*v[3]^3 + 
  331522329600*mMtilde^2*s^6*v[1]^5*v[3]^3 - 55564185600*s^7*v[1]^5*v[3]^3 - 
  55564185600*mMtilde^2*s^7*v[1]^5*v[3]^3 - 343071590400*s^8*v[1]^5*v[3]^3 - 
  343071590400*mMtilde^2*s^8*v[1]^5*v[3]^3 - 254317916160*s^9*v[1]^5*v[3]^3 - 
  254317916160*mMtilde^2*s^9*v[1]^5*v[3]^3 - 81749606400*s^10*v[1]^5*v[3]^3 - 
  81749606400*mMtilde^2*s^10*v[1]^5*v[3]^3 - 10218700800*s^11*v[1]^5*v[3]^3 - 
  10218700800*mMtilde^2*s^11*v[1]^5*v[3]^3 - 52115374080*s^3*v[1]^7*v[3]^3 - 
  481763082240*s^4*v[1]^7*v[3]^3 - 1865314344960*s^5*v[1]^7*v[3]^3 - 
  3821988741120*s^6*v[1]^7*v[3]^3 - 4251928412160*s^7*v[1]^7*v[3]^3 - 
  2539858083840*s^8*v[1]^7*v[3]^3 - 766402560000*s^9*v[1]^7*v[3]^3 - 
  91968307200*s^10*v[1]^7*v[3]^3 + 9979200*s^3*v[2]*v[3]^3 - 
  89812800*mMtilde^2*s^3*v[2]*v[3]^3 - 49896000*mMtilde^4*s^3*v[2]*v[3]^3 + 
  49896000*mMtilde^6*s^3*v[2]*v[3]^3 + 408640320*s^4*v[2]*v[3]^3 - 
  281413440*mMtilde^2*s^4*v[2]*v[3]^3 - 505834560*mMtilde^4*s^4*v[2]*v[3]^3 + 
  184219200*mMtilde^6*s^4*v[2]*v[3]^3 + 2222494560*s^5*v[2]*v[3]^3 + 
  439068960*mMtilde^2*s^5*v[2]*v[3]^3 - 1730250720*mMtilde^4*s^5*v[2]*
   v[3]^3 + 53174880*mMtilde^6*s^5*v[2]*v[3]^3 + 3401497440*s^6*v[2]*v[3]^3 + 
  2153463840*mMtilde^2*s^6*v[2]*v[3]^3 - 1849620960*mMtilde^4*s^6*v[2]*
   v[3]^3 - 601587360*mMtilde^6*s^6*v[2]*v[3]^3 + 952522560*s^7*v[2]*v[3]^3 + 
  4430458560*mMtilde^2*s^7*v[2]*v[3]^3 + 2726877120*mMtilde^4*s^7*v[2]*
   v[3]^3 - 751058880*mMtilde^6*s^7*v[2]*v[3]^3 - 
  2047795200*s^8*v[2]*v[3]^3 + 635120640*mMtilde^2*s^8*v[2]*v[3]^3 + 
  3472128000*mMtilde^4*s^8*v[2]*v[3]^3 + 789212160*mMtilde^6*s^8*v[2]*
   v[3]^3 - 2633716800*s^9*v[2]*v[3]^3 - 2847641280*mMtilde^2*s^9*v[2]*
   v[3]^3 + 377044800*mMtilde^4*s^9*v[2]*v[3]^3 + 
  590969280*mMtilde^6*s^9*v[2]*v[3]^3 - 1598984640*s^10*v[2]*v[3]^3 - 
  2779064640*mMtilde^2*s^10*v[2]*v[3]^3 - 1215339840*mMtilde^4*s^10*v[2]*
   v[3]^3 - 35259840*mMtilde^6*s^10*v[2]*v[3]^3 - 
  580124160*s^11*v[2]*v[3]^3 - 1298204160*mMtilde^2*s^11*v[2]*v[3]^3 - 
  904696320*mMtilde^4*s^11*v[2]*v[3]^3 - 186616320*mMtilde^6*s^11*v[2]*
   v[3]^3 - 122728320*s^12*v[2]*v[3]^3 - 326620800*mMtilde^2*s^12*v[2]*
   v[3]^3 - 285056640*mMtilde^4*s^12*v[2]*v[3]^3 - 
  81164160*mMtilde^6*s^12*v[2]*v[3]^3 - 11784960*s^13*v[2]*v[3]^3 - 
  35354880*mMtilde^2*s^13*v[2]*v[3]^3 - 35354880*mMtilde^4*s^13*v[2]*v[3]^3 - 
  11784960*mMtilde^6*s^13*v[2]*v[3]^3 + 1173553920*s^3*v[1]^2*v[2]*v[3]^3 - 
  2347107840*mMtilde^2*s^3*v[1]^2*v[2]*v[3]^3 - 
  3520661760*mMtilde^4*s^3*v[1]^2*v[2]*v[3]^3 + 
  12959654400*s^4*v[1]^2*v[2]*v[3]^3 - 7238246400*mMtilde^2*s^4*v[1]^2*v[2]*
   v[3]^3 - 20197900800*mMtilde^4*s^4*v[1]^2*v[2]*v[3]^3 + 
  59561187840*s^5*v[1]^2*v[2]*v[3]^3 + 25440307200*mMtilde^2*s^5*v[1]^2*v[2]*
   v[3]^3 - 34120880640*mMtilde^4*s^5*v[1]^2*v[2]*v[3]^3 + 
  113358389760*s^6*v[1]^2*v[2]*v[3]^3 + 126094510080*mMtilde^2*s^6*v[1]^2*
   v[2]*v[3]^3 + 12736120320*mMtilde^4*s^6*v[1]^2*v[2]*v[3]^3 + 
  25762302720*s^7*v[1]^2*v[2]*v[3]^3 + 115540508160*mMtilde^2*s^7*v[1]^2*v[2]*
   v[3]^3 + 89778205440*mMtilde^4*s^7*v[1]^2*v[2]*v[3]^3 - 
  79301376000*s^8*v[1]^2*v[2]*v[3]^3 - 55180984320*mMtilde^2*s^8*v[1]^2*v[2]*
   v[3]^3 + 24120391680*mMtilde^4*s^8*v[1]^2*v[2]*v[3]^3 - 
  82766154240*s^9*v[1]^2*v[2]*v[3]^3 - 114566538240*mMtilde^2*s^9*v[1]^2*v[2]*
   v[3]^3 - 31800384000*mMtilde^4*s^9*v[1]^2*v[2]*v[3]^3 - 
  39512309760*s^10*v[1]^2*v[2]*v[3]^3 - 66549288960*mMtilde^2*s^10*v[1]^2*
   v[2]*v[3]^3 - 27036979200*mMtilde^4*s^10*v[1]^2*v[2]*v[3]^3 - 
  10117578240*s^11*v[1]^2*v[2]*v[3]^3 - 18957818880*mMtilde^2*s^11*v[1]^2*
   v[2]*v[3]^3 - 8840240640*mMtilde^4*s^11*v[1]^2*v[2]*v[3]^3 - 
  1117670400*s^12*v[1]^2*v[2]*v[3]^3 - 2235340800*mMtilde^2*s^12*v[1]^2*v[2]*
   v[3]^3 - 1117670400*mMtilde^4*s^12*v[1]^2*v[2]*v[3]^3 + 
  43589145600*s^3*v[1]^4*v[2]*v[3]^3 + 43589145600*mMtilde^2*s^3*v[1]^4*v[2]*
   v[3]^3 + 363455769600*s^4*v[1]^4*v[2]*v[3]^3 + 
  363455769600*mMtilde^2*s^4*v[1]^4*v[2]*v[3]^3 + 
  1107930700800*s^5*v[1]^4*v[2]*v[3]^3 + 1107930700800*mMtilde^2*s^5*v[1]^4*
   v[2]*v[3]^3 + 1282713062400*s^6*v[1]^4*v[2]*v[3]^3 + 
  1282713062400*mMtilde^2*s^6*v[1]^4*v[2]*v[3]^3 - 
  251848396800*s^7*v[1]^4*v[2]*v[3]^3 - 251848396800*mMtilde^2*s^7*v[1]^4*
   v[2]*v[3]^3 - 1316615731200*s^8*v[1]^4*v[2]*v[3]^3 - 
  1316615731200*mMtilde^2*s^8*v[1]^4*v[2]*v[3]^3 - 
  917554176000*s^9*v[1]^4*v[2]*v[3]^3 - 917554176000*mMtilde^2*s^9*v[1]^4*
   v[2]*v[3]^3 - 278459596800*s^10*v[1]^4*v[2]*v[3]^3 - 
  278459596800*mMtilde^2*s^10*v[1]^4*v[2]*v[3]^3 - 
  33210777600*s^11*v[1]^4*v[2]*v[3]^3 - 33210777600*mMtilde^2*s^11*v[1]^4*
   v[2]*v[3]^3 - 198498263040*s^3*v[1]^6*v[2]*v[3]^3 - 
  2020577771520*s^4*v[1]^6*v[2]*v[3]^3 - 8445841367040*s^5*v[1]^6*v[2]*
   v[3]^3 - 18217559162880*s^6*v[1]^6*v[2]*v[3]^3 - 
  20568371281920*s^7*v[1]^6*v[2]*v[3]^3 - 12081059020800*s^8*v[1]^6*v[2]*
   v[3]^3 - 3505014374400*s^9*v[1]^6*v[2]*v[3]^3 - 
  398529331200*s^10*v[1]^6*v[2]*v[3]^3 + 1173553920*s^3*v[1]*v[2]^2*v[3]^3 - 
  2347107840*mMtilde^2*s^3*v[1]*v[2]^2*v[3]^3 - 
  3520661760*mMtilde^4*s^3*v[1]*v[2]^2*v[3]^3 + 
  12959654400*s^4*v[1]*v[2]^2*v[3]^3 - 7238246400*mMtilde^2*s^4*v[1]*v[2]^2*
   v[3]^3 - 20197900800*mMtilde^4*s^4*v[1]*v[2]^2*v[3]^3 + 
  59561187840*s^5*v[1]*v[2]^2*v[3]^3 + 25440307200*mMtilde^2*s^5*v[1]*v[2]^2*
   v[3]^3 - 34120880640*mMtilde^4*s^5*v[1]*v[2]^2*v[3]^3 + 
  113358389760*s^6*v[1]*v[2]^2*v[3]^3 + 126094510080*mMtilde^2*s^6*v[1]*
   v[2]^2*v[3]^3 + 12736120320*mMtilde^4*s^6*v[1]*v[2]^2*v[3]^3 + 
  25762302720*s^7*v[1]*v[2]^2*v[3]^3 + 115540508160*mMtilde^2*s^7*v[1]*v[2]^2*
   v[3]^3 + 89778205440*mMtilde^4*s^7*v[1]*v[2]^2*v[3]^3 - 
  79301376000*s^8*v[1]*v[2]^2*v[3]^3 - 55180984320*mMtilde^2*s^8*v[1]*v[2]^2*
   v[3]^3 + 24120391680*mMtilde^4*s^8*v[1]*v[2]^2*v[3]^3 - 
  82766154240*s^9*v[1]*v[2]^2*v[3]^3 - 114566538240*mMtilde^2*s^9*v[1]*v[2]^2*
   v[3]^3 - 31800384000*mMtilde^4*s^9*v[1]*v[2]^2*v[3]^3 - 
  39512309760*s^10*v[1]*v[2]^2*v[3]^3 - 66549288960*mMtilde^2*s^10*v[1]*
   v[2]^2*v[3]^3 - 27036979200*mMtilde^4*s^10*v[1]*v[2]^2*v[3]^3 - 
  10117578240*s^11*v[1]*v[2]^2*v[3]^3 - 18957818880*mMtilde^2*s^11*v[1]*
   v[2]^2*v[3]^3 - 8840240640*mMtilde^4*s^11*v[1]*v[2]^2*v[3]^3 - 
  1117670400*s^12*v[1]*v[2]^2*v[3]^3 - 2235340800*mMtilde^2*s^12*v[1]*v[2]^2*
   v[3]^3 - 1117670400*mMtilde^4*s^12*v[1]*v[2]^2*v[3]^3 + 
  67060224000*s^3*v[1]^3*v[2]^2*v[3]^3 + 67060224000*mMtilde^2*s^3*v[1]^3*
   v[2]^2*v[3]^3 + 596303769600*s^4*v[1]^3*v[2]^2*v[3]^3 + 
  596303769600*mMtilde^2*s^4*v[1]^3*v[2]^2*v[3]^3 + 
  1911535718400*s^5*v[1]^3*v[2]^2*v[3]^3 + 1911535718400*mMtilde^2*s^5*v[1]^3*
   v[2]^2*v[3]^3 + 2303252582400*s^6*v[1]^3*v[2]^2*v[3]^3 + 
  2303252582400*mMtilde^2*s^6*v[1]^3*v[2]^2*v[3]^3 - 
  427056537600*s^7*v[1]^3*v[2]^2*v[3]^3 - 427056537600*mMtilde^2*s^7*v[1]^3*
   v[2]^2*v[3]^3 - 2319645081600*s^8*v[1]^3*v[2]^2*v[3]^3 - 
  2319645081600*mMtilde^2*s^8*v[1]^3*v[2]^2*v[3]^3 - 
  1597523558400*s^9*v[1]^3*v[2]^2*v[3]^3 - 1597523558400*mMtilde^2*s^9*v[1]^3*
   v[2]^2*v[3]^3 - 477724262400*s^10*v[1]^3*v[2]^2*v[3]^3 - 
  477724262400*mMtilde^2*s^10*v[1]^3*v[2]^2*v[3]^3 - 
  56202854400*s^11*v[1]^3*v[2]^2*v[3]^3 - 56202854400*mMtilde^2*s^11*v[1]^3*
   v[2]^2*v[3]^3 - 354077982720*s^3*v[1]^5*v[2]^2*v[3]^3 - 
  4069086658560*s^4*v[1]^5*v[2]^2*v[3]^3 - 18574021509120*s^5*v[1]^5*v[2]^2*
   v[3]^3 - 42466876784640*s^6*v[1]^5*v[2]^2*v[3]^3 - 
  49174431989760*s^7*v[1]^5*v[2]^2*v[3]^3 - 28924032614400*s^8*v[1]^5*v[2]^2*
   v[3]^3 - 8277147648000*s^9*v[1]^5*v[2]^2*v[3]^3 - 
  919683072000*s^10*v[1]^5*v[2]^2*v[3]^3 + 447068160*s^3*v[2]^3*v[3]^3 - 
  894136320*mMtilde^2*s^3*v[2]^3*v[3]^3 - 1341204480*mMtilde^4*s^3*v[2]^3*
   v[3]^3 + 5281436160*s^4*v[2]^3*v[3]^3 - 2515645440*mMtilde^2*s^4*v[2]^3*
   v[3]^3 - 7797081600*mMtilde^4*s^4*v[2]^3*v[3]^3 + 
  23975804160*s^5*v[2]^3*v[3]^3 + 10593031680*mMtilde^2*s^5*v[2]^3*v[3]^3 - 
  13382772480*mMtilde^4*s^5*v[2]^3*v[3]^3 + 44611015680*s^6*v[2]^3*v[3]^3 + 
  48946867200*mMtilde^2*s^6*v[2]^3*v[3]^3 + 4335851520*mMtilde^4*s^6*v[2]^3*
   v[3]^3 + 11857063680*s^7*v[2]^3*v[3]^3 + 46017861120*mMtilde^2*s^7*v[2]^3*
   v[3]^3 + 34160797440*mMtilde^4*s^7*v[2]^3*v[3]^3 - 
  30102589440*s^8*v[2]^3*v[3]^3 - 18422046720*mMtilde^2*s^8*v[2]^3*v[3]^3 + 
  11680542720*mMtilde^4*s^8*v[2]^3*v[3]^3 - 33852994560*s^9*v[2]^3*v[3]^3 - 
  45551278080*mMtilde^2*s^9*v[2]^3*v[3]^3 - 11698283520*mMtilde^4*s^9*v[2]^3*
   v[3]^3 - 17112775680*s^10*v[2]^3*v[3]^3 - 28562688000*mMtilde^2*s^10*
   v[2]^3*v[3]^3 - 11449912320*mMtilde^4*s^10*v[2]^3*v[3]^3 - 
  4582448640*s^11*v[2]^3*v[3]^3 - 8568806400*mMtilde^2*s^11*v[2]^3*v[3]^3 - 
  3986357760*mMtilde^4*s^11*v[2]^3*v[3]^3 - 521579520*s^12*v[2]^3*v[3]^3 - 
  1043159040*mMtilde^2*s^12*v[2]^3*v[3]^3 - 521579520*mMtilde^4*s^12*v[2]^3*
   v[3]^3 + 67060224000*s^3*v[1]^2*v[2]^3*v[3]^3 + 
  67060224000*mMtilde^2*s^3*v[1]^2*v[2]^3*v[3]^3 + 
  596303769600*s^4*v[1]^2*v[2]^3*v[3]^3 + 596303769600*mMtilde^2*s^4*v[1]^2*
   v[2]^3*v[3]^3 + 1911535718400*s^5*v[1]^2*v[2]^3*v[3]^3 + 
  1911535718400*mMtilde^2*s^5*v[1]^2*v[2]^3*v[3]^3 + 
  2303252582400*s^6*v[1]^2*v[2]^3*v[3]^3 + 2303252582400*mMtilde^2*s^6*v[1]^2*
   v[2]^3*v[3]^3 - 427056537600*s^7*v[1]^2*v[2]^3*v[3]^3 - 
  427056537600*mMtilde^2*s^7*v[1]^2*v[2]^3*v[3]^3 - 
  2319645081600*s^8*v[1]^2*v[2]^3*v[3]^3 - 2319645081600*mMtilde^2*s^8*v[1]^2*
   v[2]^3*v[3]^3 - 1597523558400*s^9*v[1]^2*v[2]^3*v[3]^3 - 
  1597523558400*mMtilde^2*s^9*v[1]^2*v[2]^3*v[3]^3 - 
  477724262400*s^10*v[1]^2*v[2]^3*v[3]^3 - 477724262400*mMtilde^2*s^10*v[1]^2*
   v[2]^3*v[3]^3 - 56202854400*s^11*v[1]^2*v[2]^3*v[3]^3 - 
  56202854400*mMtilde^2*s^11*v[1]^2*v[2]^3*v[3]^3 - 
  429185433600*s^3*v[1]^4*v[2]^3*v[3]^3 - 5422723891200*s^4*v[1]^4*v[2]^3*
   v[3]^3 - 26289310924800*s^5*v[1]^4*v[2]^3*v[3]^3 - 
  62347699814400*s^6*v[1]^4*v[2]^3*v[3]^3 - 73322584473600*s^7*v[1]^4*v[2]^3*
   v[3]^3 - 43204666982400*s^8*v[1]^4*v[2]^3*v[3]^3 - 
  12282878361600*s^9*v[1]^4*v[2]^3*v[3]^3 - 1348868505600*s^10*v[1]^4*v[2]^3*
   v[3]^3 + 43589145600*s^3*v[1]*v[2]^4*v[3]^3 + 
  43589145600*mMtilde^2*s^3*v[1]*v[2]^4*v[3]^3 + 
  363455769600*s^4*v[1]*v[2]^4*v[3]^3 + 363455769600*mMtilde^2*s^4*v[1]*
   v[2]^4*v[3]^3 + 1107930700800*s^5*v[1]*v[2]^4*v[3]^3 + 
  1107930700800*mMtilde^2*s^5*v[1]*v[2]^4*v[3]^3 + 
  1282713062400*s^6*v[1]*v[2]^4*v[3]^3 + 1282713062400*mMtilde^2*s^6*v[1]*
   v[2]^4*v[3]^3 - 251848396800*s^7*v[1]*v[2]^4*v[3]^3 - 
  251848396800*mMtilde^2*s^7*v[1]*v[2]^4*v[3]^3 - 
  1316615731200*s^8*v[1]*v[2]^4*v[3]^3 - 1316615731200*mMtilde^2*s^8*v[1]*
   v[2]^4*v[3]^3 - 917554176000*s^9*v[1]*v[2]^4*v[3]^3 - 
  917554176000*mMtilde^2*s^9*v[1]*v[2]^4*v[3]^3 - 
  278459596800*s^10*v[1]*v[2]^4*v[3]^3 - 278459596800*mMtilde^2*s^10*v[1]*
   v[2]^4*v[3]^3 - 33210777600*s^11*v[1]*v[2]^4*v[3]^3 - 
  33210777600*mMtilde^2*s^11*v[1]*v[2]^4*v[3]^3 - 
  429185433600*s^3*v[1]^3*v[2]^4*v[3]^3 - 5422723891200*s^4*v[1]^3*v[2]^4*
   v[3]^3 - 26289310924800*s^5*v[1]^3*v[2]^4*v[3]^3 - 
  62347699814400*s^6*v[1]^3*v[2]^4*v[3]^3 - 73322584473600*s^7*v[1]^3*v[2]^4*
   v[3]^3 - 43204666982400*s^8*v[1]^3*v[2]^4*v[3]^3 - 
  12282878361600*s^9*v[1]^3*v[2]^4*v[3]^3 - 1348868505600*s^10*v[1]^3*v[2]^4*
   v[3]^3 + 13412044800*s^3*v[2]^5*v[3]^3 + 13412044800*mMtilde^2*s^3*v[2]^5*
   v[3]^3 + 103357900800*s^4*v[2]^5*v[3]^3 + 103357900800*mMtilde^2*s^4*
   v[2]^5*v[3]^3 + 296629724160*s^5*v[2]^5*v[3]^3 + 
  296629724160*mMtilde^2*s^5*v[2]^5*v[3]^3 + 331522329600*s^6*v[2]^5*v[3]^3 + 
  331522329600*mMtilde^2*s^6*v[2]^5*v[3]^3 - 55564185600*s^7*v[2]^5*v[3]^3 - 
  55564185600*mMtilde^2*s^7*v[2]^5*v[3]^3 - 343071590400*s^8*v[2]^5*v[3]^3 - 
  343071590400*mMtilde^2*s^8*v[2]^5*v[3]^3 - 254317916160*s^9*v[2]^5*v[3]^3 - 
  254317916160*mMtilde^2*s^9*v[2]^5*v[3]^3 - 81749606400*s^10*v[2]^5*v[3]^3 - 
  81749606400*mMtilde^2*s^10*v[2]^5*v[3]^3 - 10218700800*s^11*v[2]^5*v[3]^3 - 
  10218700800*mMtilde^2*s^11*v[2]^5*v[3]^3 - 354077982720*s^3*v[1]^2*v[2]^5*
   v[3]^3 - 4069086658560*s^4*v[1]^2*v[2]^5*v[3]^3 - 
  18574021509120*s^5*v[1]^2*v[2]^5*v[3]^3 - 42466876784640*s^6*v[1]^2*v[2]^5*
   v[3]^3 - 49174431989760*s^7*v[1]^2*v[2]^5*v[3]^3 - 
  28924032614400*s^8*v[1]^2*v[2]^5*v[3]^3 - 8277147648000*s^9*v[1]^2*v[2]^5*
   v[3]^3 - 919683072000*s^10*v[1]^2*v[2]^5*v[3]^3 - 
  198498263040*s^3*v[1]*v[2]^6*v[3]^3 - 2020577771520*s^4*v[1]*v[2]^6*
   v[3]^3 - 8445841367040*s^5*v[1]*v[2]^6*v[3]^3 - 
  18217559162880*s^6*v[1]*v[2]^6*v[3]^3 - 20568371281920*s^7*v[1]*v[2]^6*
   v[3]^3 - 12081059020800*s^8*v[1]*v[2]^6*v[3]^3 - 
  3505014374400*s^9*v[1]*v[2]^6*v[3]^3 - 398529331200*s^10*v[1]*v[2]^6*
   v[3]^3 - 52115374080*s^3*v[2]^7*v[3]^3 - 481763082240*s^4*v[2]^7*v[3]^3 - 
  1865314344960*s^5*v[2]^7*v[3]^3 - 3821988741120*s^6*v[2]^7*v[3]^3 - 
  4251928412160*s^7*v[2]^7*v[3]^3 - 2539858083840*s^8*v[2]^7*v[3]^3 - 
  766402560000*s^9*v[2]^7*v[3]^3 - 91968307200*s^10*v[2]^7*v[3]^3 + 
  4989600*s^3*v[3]^4 - 44906400*mMtilde^2*s^3*v[3]^4 - 
  24948000*mMtilde^4*s^3*v[3]^4 + 24948000*mMtilde^6*s^3*v[3]^4 + 
  204320160*s^4*v[3]^4 - 140706720*mMtilde^2*s^4*v[3]^4 - 
  252917280*mMtilde^4*s^4*v[3]^4 + 92109600*mMtilde^6*s^4*v[3]^4 + 
  1111247280*s^5*v[3]^4 + 219534480*mMtilde^2*s^5*v[3]^4 - 
  865125360*mMtilde^4*s^5*v[3]^4 + 26587440*mMtilde^6*s^5*v[3]^4 + 
  1700748720*s^6*v[3]^4 + 1076731920*mMtilde^2*s^6*v[3]^4 - 
  924810480*mMtilde^4*s^6*v[3]^4 - 300793680*mMtilde^6*s^6*v[3]^4 + 
  476261280*s^7*v[3]^4 + 2215229280*mMtilde^2*s^7*v[3]^4 + 
  1363438560*mMtilde^4*s^7*v[3]^4 - 375529440*mMtilde^6*s^7*v[3]^4 - 
  1023897600*s^8*v[3]^4 + 317560320*mMtilde^2*s^8*v[3]^4 + 
  1736064000*mMtilde^4*s^8*v[3]^4 + 394606080*mMtilde^6*s^8*v[3]^4 - 
  1316858400*s^9*v[3]^4 - 1423820640*mMtilde^2*s^9*v[3]^4 + 
  188522400*mMtilde^4*s^9*v[3]^4 + 295484640*mMtilde^6*s^9*v[3]^4 - 
  799492320*s^10*v[3]^4 - 1389532320*mMtilde^2*s^10*v[3]^4 - 
  607669920*mMtilde^4*s^10*v[3]^4 - 17629920*mMtilde^6*s^10*v[3]^4 - 
  290062080*s^11*v[3]^4 - 649102080*mMtilde^2*s^11*v[3]^4 - 
  452348160*mMtilde^4*s^11*v[3]^4 - 93308160*mMtilde^6*s^11*v[3]^4 - 
  61364160*s^12*v[3]^4 - 163310400*mMtilde^2*s^12*v[3]^4 - 
  142528320*mMtilde^4*s^12*v[3]^4 - 40582080*mMtilde^6*s^12*v[3]^4 - 
  5892480*s^13*v[3]^4 - 17677440*mMtilde^2*s^13*v[3]^4 - 
  17677440*mMtilde^4*s^13*v[3]^4 - 5892480*mMtilde^6*s^13*v[3]^4 + 
  461039040*s^3*v[1]^2*v[3]^4 - 922078080*mMtilde^2*s^3*v[1]^2*v[3]^4 - 
  1383117120*mMtilde^4*s^3*v[1]^2*v[3]^4 + 5322240000*s^4*v[1]^2*v[3]^4 - 
  1950600960*mMtilde^2*s^4*v[1]^2*v[3]^4 - 7272840960*mMtilde^4*s^4*v[1]^2*
   v[3]^4 + 22105258560*s^5*v[1]^2*v[3]^4 + 11026350720*mMtilde^2*s^5*v[1]^2*
   v[3]^4 - 11078907840*mMtilde^4*s^5*v[1]^2*v[3]^4 + 
  37885034880*s^6*v[1]^2*v[3]^4 + 43048938240*mMtilde^2*s^6*v[1]^2*v[3]^4 + 
  5163903360*mMtilde^4*s^6*v[1]^2*v[3]^4 + 8938702080*s^7*v[1]^2*v[3]^4 + 
  37814515200*mMtilde^2*s^7*v[1]^2*v[3]^4 + 28875813120*mMtilde^4*s^7*v[1]^2*
   v[3]^4 - 26456855040*s^8*v[1]^2*v[3]^4 - 16882145280*mMtilde^2*s^8*v[1]^2*
   v[3]^4 + 9574709760*mMtilde^4*s^8*v[1]^2*v[3]^4 - 
  29193816960*s^9*v[1]^2*v[3]^4 - 39376592640*mMtilde^2*s^9*v[1]^2*v[3]^4 - 
  10182775680*mMtilde^4*s^9*v[1]^2*v[3]^4 - 14686721280*s^10*v[1]^2*v[3]^4 - 
  24519559680*mMtilde^2*s^10*v[1]^2*v[3]^4 - 9832838400*mMtilde^4*s^10*v[1]^2*
   v[3]^4 - 3927813120*s^11*v[1]^2*v[3]^4 - 7344691200*mMtilde^2*s^11*v[1]^2*
   v[3]^4 - 3416878080*mMtilde^4*s^11*v[1]^2*v[3]^4 - 
  447068160*s^12*v[1]^2*v[3]^4 - 894136320*mMtilde^2*s^12*v[1]^2*v[3]^4 - 
  447068160*mMtilde^4*s^12*v[1]^2*v[3]^4 + 14250297600*s^3*v[1]^4*v[3]^4 + 
  14250297600*mMtilde^2*s^3*v[1]^4*v[3]^4 + 115745414400*s^4*v[1]^4*v[3]^4 + 
  115745414400*mMtilde^2*s^4*v[1]^4*v[3]^4 + 345360153600*s^5*v[1]^4*v[3]^4 + 
  345360153600*mMtilde^2*s^5*v[1]^4*v[3]^4 + 398396275200*s^6*v[1]^4*v[3]^4 + 
  398396275200*mMtilde^2*s^6*v[1]^4*v[3]^4 - 58438195200*s^7*v[1]^4*v[3]^4 - 
  58438195200*mMtilde^2*s^7*v[1]^4*v[3]^4 - 404490240000*s^8*v[1]^4*v[3]^4 - 
  404490240000*mMtilde^2*s^8*v[1]^4*v[3]^4 - 301611340800*s^9*v[1]^4*v[3]^4 - 
  301611340800*mMtilde^2*s^9*v[1]^4*v[3]^4 - 97077657600*s^10*v[1]^4*v[3]^4 - 
  97077657600*mMtilde^2*s^10*v[1]^4*v[3]^4 - 12134707200*s^11*v[1]^4*v[3]^4 - 
  12134707200*mMtilde^2*s^11*v[1]^4*v[3]^4 - 54989383680*s^3*v[1]^6*v[3]^4 - 
  580975718400*s^4*v[1]^6*v[3]^4 - 2476629872640*s^5*v[1]^6*v[3]^4 - 
  5412420034560*s^6*v[1]^6*v[3]^4 - 6238772305920*s^7*v[1]^6*v[3]^4 - 
  3788327854080*s^8*v[1]^6*v[3]^4 - 1149603840000*s^9*v[1]^6*v[3]^4 - 
  137952460800*s^10*v[1]^6*v[3]^4 + 838252800*s^3*v[1]*v[2]*v[3]^4 - 
  1676505600*mMtilde^2*s^3*v[1]*v[2]*v[3]^4 - 2514758400*mMtilde^4*s^3*v[1]*
   v[2]*v[3]^4 + 9202152960*s^4*v[1]*v[2]*v[3]^4 - 
  3746856960*mMtilde^2*s^4*v[1]*v[2]*v[3]^4 - 12949009920*mMtilde^4*s^4*v[1]*
   v[2]*v[3]^4 + 38027404800*s^5*v[1]*v[2]*v[3]^4 + 
  18883307520*mMtilde^2*s^5*v[1]*v[2]*v[3]^4 - 19144097280*mMtilde^4*s^5*v[1]*
   v[2]*v[3]^4 + 65532741120*s^6*v[1]*v[2]*v[3]^4 + 
  75724830720*mMtilde^2*s^6*v[1]*v[2]*v[3]^4 + 10192089600*mMtilde^4*s^6*v[1]*
   v[2]*v[3]^4 + 12972960000*s^7*v[1]*v[2]*v[3]^4 + 
  64372492800*mMtilde^2*s^7*v[1]*v[2]*v[3]^4 + 51399532800*mMtilde^4*s^7*v[1]*
   v[2]*v[3]^4 - 47410513920*s^8*v[1]*v[2]*v[3]^4 - 
  33721712640*mMtilde^2*s^8*v[1]*v[2]*v[3]^4 + 13688801280*mMtilde^4*s^8*v[1]*
   v[2]*v[3]^4 - 48991219200*s^9*v[1]*v[2]*v[3]^4 - 
  67709537280*mMtilde^2*s^9*v[1]*v[2]*v[3]^4 - 18718318080*mMtilde^4*s^9*v[1]*
   v[2]*v[3]^4 - 23460433920*s^10*v[1]*v[2]*v[3]^4 - 
  39469731840*mMtilde^2*s^10*v[1]*v[2]*v[3]^4 - 
  16009297920*mMtilde^4*s^10*v[1]*v[2]*v[3]^4 - 
  6040742400*s^11*v[1]*v[2]*v[3]^4 - 11315082240*mMtilde^2*s^11*v[1]*v[2]*
   v[3]^4 - 5274339840*mMtilde^4*s^11*v[1]*v[2]*v[3]^4 - 
  670602240*s^12*v[1]*v[2]*v[3]^4 - 1341204480*mMtilde^2*s^12*v[1]*v[2]*
   v[3]^4 - 670602240*mMtilde^4*s^12*v[1]*v[2]*v[3]^4 + 
  43589145600*s^3*v[1]^3*v[2]*v[3]^4 + 43589145600*mMtilde^2*s^3*v[1]^3*v[2]*
   v[3]^4 + 363455769600*s^4*v[1]^3*v[2]*v[3]^4 + 
  363455769600*mMtilde^2*s^4*v[1]^3*v[2]*v[3]^4 + 
  1107930700800*s^5*v[1]^3*v[2]*v[3]^4 + 1107930700800*mMtilde^2*s^5*v[1]^3*
   v[2]*v[3]^4 + 1282713062400*s^6*v[1]^3*v[2]*v[3]^4 + 
  1282713062400*mMtilde^2*s^6*v[1]^3*v[2]*v[3]^4 - 
  251848396800*s^7*v[1]^3*v[2]*v[3]^4 - 251848396800*mMtilde^2*s^7*v[1]^3*
   v[2]*v[3]^4 - 1316615731200*s^8*v[1]^3*v[2]*v[3]^4 - 
  1316615731200*mMtilde^2*s^8*v[1]^3*v[2]*v[3]^4 - 
  917554176000*s^9*v[1]^3*v[2]*v[3]^4 - 917554176000*mMtilde^2*s^9*v[1]^3*
   v[2]*v[3]^4 - 278459596800*s^10*v[1]^3*v[2]*v[3]^4 - 
  278459596800*mMtilde^2*s^10*v[1]^3*v[2]*v[3]^4 - 
  33210777600*s^11*v[1]^3*v[2]*v[3]^4 - 33210777600*mMtilde^2*s^11*v[1]^3*
   v[2]*v[3]^4 - 201180672000*s^3*v[1]^5*v[2]*v[3]^4 - 
  2316579471360*s^4*v[1]^5*v[2]*v[3]^4 - 10489113169920*s^5*v[1]^5*v[2]*
   v[3]^4 - 23770230865920*s^6*v[1]^5*v[2]*v[3]^4 - 
  27506443345920*s^7*v[1]^5*v[2]*v[3]^4 - 16309812879360*s^8*v[1]^5*v[2]*
   v[3]^4 - 4736367820800*s^9*v[1]^5*v[2]*v[3]^4 - 
  536481792000*s^10*v[1]^5*v[2]*v[3]^4 + 461039040*s^3*v[2]^2*v[3]^4 - 
  922078080*mMtilde^2*s^3*v[2]^2*v[3]^4 - 1383117120*mMtilde^4*s^3*v[2]^2*
   v[3]^4 + 5322240000*s^4*v[2]^2*v[3]^4 - 1950600960*mMtilde^2*s^4*v[2]^2*
   v[3]^4 - 7272840960*mMtilde^4*s^4*v[2]^2*v[3]^4 + 
  22105258560*s^5*v[2]^2*v[3]^4 + 11026350720*mMtilde^2*s^5*v[2]^2*v[3]^4 - 
  11078907840*mMtilde^4*s^5*v[2]^2*v[3]^4 + 37885034880*s^6*v[2]^2*v[3]^4 + 
  43048938240*mMtilde^2*s^6*v[2]^2*v[3]^4 + 5163903360*mMtilde^4*s^6*v[2]^2*
   v[3]^4 + 8938702080*s^7*v[2]^2*v[3]^4 + 37814515200*mMtilde^2*s^7*v[2]^2*
   v[3]^4 + 28875813120*mMtilde^4*s^7*v[2]^2*v[3]^4 - 
  26456855040*s^8*v[2]^2*v[3]^4 - 16882145280*mMtilde^2*s^8*v[2]^2*v[3]^4 + 
  9574709760*mMtilde^4*s^8*v[2]^2*v[3]^4 - 29193816960*s^9*v[2]^2*v[3]^4 - 
  39376592640*mMtilde^2*s^9*v[2]^2*v[3]^4 - 10182775680*mMtilde^4*s^9*v[2]^2*
   v[3]^4 - 14686721280*s^10*v[2]^2*v[3]^4 - 24519559680*mMtilde^2*s^10*
   v[2]^2*v[3]^4 - 9832838400*mMtilde^4*s^10*v[2]^2*v[3]^4 - 
  3927813120*s^11*v[2]^2*v[3]^4 - 7344691200*mMtilde^2*s^11*v[2]^2*v[3]^4 - 
  3416878080*mMtilde^4*s^11*v[2]^2*v[3]^4 - 447068160*s^12*v[2]^2*v[3]^4 - 
  894136320*mMtilde^2*s^12*v[2]^2*v[3]^4 - 447068160*mMtilde^4*s^12*v[2]^2*
   v[3]^4 + 60354201600*s^3*v[1]^2*v[2]^2*v[3]^4 + 
  60354201600*mMtilde^2*s^3*v[1]^2*v[2]^2*v[3]^4 + 
  506783692800*s^4*v[1]^2*v[2]^2*v[3]^4 + 506783692800*mMtilde^2*s^4*v[1]^2*
   v[2]^2*v[3]^4 + 1560587212800*s^5*v[1]^2*v[2]^2*v[3]^4 + 
  1560587212800*mMtilde^2*s^5*v[1]^2*v[2]^2*v[3]^4 + 
  1824996096000*s^6*v[1]^2*v[2]^2*v[3]^4 + 1824996096000*mMtilde^2*s^6*v[1]^2*
   v[2]^2*v[3]^4 - 361486540800*s^7*v[1]^2*v[2]^2*v[3]^4 - 
  361486540800*mMtilde^2*s^7*v[1]^2*v[2]^2*v[3]^4 - 
  1866828902400*s^8*v[1]^2*v[2]^2*v[3]^4 - 1866828902400*mMtilde^2*s^8*v[1]^2*
   v[2]^2*v[3]^4 - 1290110976000*s^9*v[1]^2*v[2]^2*v[3]^4 - 
  1290110976000*mMtilde^2*s^9*v[1]^2*v[2]^2*v[3]^4 - 
  388310630400*s^10*v[1]^2*v[2]^2*v[3]^4 - 388310630400*mMtilde^2*s^10*v[1]^2*
   v[2]^2*v[3]^4 - 45984153600*s^11*v[1]^2*v[2]^2*v[3]^4 - 
  45984153600*mMtilde^2*s^11*v[1]^2*v[2]^2*v[3]^4 - 
  362125209600*s^3*v[1]^4*v[2]^2*v[3]^4 - 4460462899200*s^4*v[1]^4*v[2]^2*
   v[3]^4 - 21222325555200*s^5*v[1]^4*v[2]^2*v[3]^4 - 
  49711424716800*s^6*v[1]^4*v[2]^2*v[3]^4 - 58209551769600*s^7*v[1]^4*v[2]^2*
   v[3]^4 - 34359104102400*s^8*v[1]^4*v[2]^2*v[3]^4 - 
  9825280819200*s^9*v[1]^4*v[2]^2*v[3]^4 - 1088291635200*s^10*v[1]^4*v[2]^2*
   v[3]^4 + 43589145600*s^3*v[1]*v[2]^3*v[3]^4 + 
  43589145600*mMtilde^2*s^3*v[1]*v[2]^3*v[3]^4 + 
  363455769600*s^4*v[1]*v[2]^3*v[3]^4 + 363455769600*mMtilde^2*s^4*v[1]*
   v[2]^3*v[3]^4 + 1107930700800*s^5*v[1]*v[2]^3*v[3]^4 + 
  1107930700800*mMtilde^2*s^5*v[1]*v[2]^3*v[3]^4 + 
  1282713062400*s^6*v[1]*v[2]^3*v[3]^4 + 1282713062400*mMtilde^2*s^6*v[1]*
   v[2]^3*v[3]^4 - 251848396800*s^7*v[1]*v[2]^3*v[3]^4 - 
  251848396800*mMtilde^2*s^7*v[1]*v[2]^3*v[3]^4 - 
  1316615731200*s^8*v[1]*v[2]^3*v[3]^4 - 1316615731200*mMtilde^2*s^8*v[1]*
   v[2]^3*v[3]^4 - 917554176000*s^9*v[1]*v[2]^3*v[3]^4 - 
  917554176000*mMtilde^2*s^9*v[1]*v[2]^3*v[3]^4 - 
  278459596800*s^10*v[1]*v[2]^3*v[3]^4 - 278459596800*mMtilde^2*s^10*v[1]*
   v[2]^3*v[3]^4 - 33210777600*s^11*v[1]*v[2]^3*v[3]^4 - 
  33210777600*mMtilde^2*s^11*v[1]*v[2]^3*v[3]^4 - 
  429185433600*s^3*v[1]^3*v[2]^3*v[3]^4 - 5422723891200*s^4*v[1]^3*v[2]^3*
   v[3]^4 - 26289310924800*s^5*v[1]^3*v[2]^3*v[3]^4 - 
  62347699814400*s^6*v[1]^3*v[2]^3*v[3]^4 - 73322584473600*s^7*v[1]^3*v[2]^3*
   v[3]^4 - 43204666982400*s^8*v[1]^3*v[2]^3*v[3]^4 - 
  12282878361600*s^9*v[1]^3*v[2]^3*v[3]^4 - 1348868505600*s^10*v[1]^3*v[2]^3*
   v[3]^4 + 14250297600*s^3*v[2]^4*v[3]^4 + 14250297600*mMtilde^2*s^3*v[2]^4*
   v[3]^4 + 115745414400*s^4*v[2]^4*v[3]^4 + 115745414400*mMtilde^2*s^4*
   v[2]^4*v[3]^4 + 345360153600*s^5*v[2]^4*v[3]^4 + 
  345360153600*mMtilde^2*s^5*v[2]^4*v[3]^4 + 398396275200*s^6*v[2]^4*v[3]^4 + 
  398396275200*mMtilde^2*s^6*v[2]^4*v[3]^4 - 58438195200*s^7*v[2]^4*v[3]^4 - 
  58438195200*mMtilde^2*s^7*v[2]^4*v[3]^4 - 404490240000*s^8*v[2]^4*v[3]^4 - 
  404490240000*mMtilde^2*s^8*v[2]^4*v[3]^4 - 301611340800*s^9*v[2]^4*v[3]^4 - 
  301611340800*mMtilde^2*s^9*v[2]^4*v[3]^4 - 97077657600*s^10*v[2]^4*v[3]^4 - 
  97077657600*mMtilde^2*s^10*v[2]^4*v[3]^4 - 12134707200*s^11*v[2]^4*v[3]^4 - 
  12134707200*mMtilde^2*s^11*v[2]^4*v[3]^4 - 362125209600*s^3*v[1]^2*v[2]^4*
   v[3]^4 - 4460462899200*s^4*v[1]^2*v[2]^4*v[3]^4 - 
  21222325555200*s^5*v[1]^2*v[2]^4*v[3]^4 - 49711424716800*s^6*v[1]^2*v[2]^4*
   v[3]^4 - 58209551769600*s^7*v[1]^2*v[2]^4*v[3]^4 - 
  34359104102400*s^8*v[1]^2*v[2]^4*v[3]^4 - 9825280819200*s^9*v[1]^2*v[2]^4*
   v[3]^4 - 1088291635200*s^10*v[1]^2*v[2]^4*v[3]^4 - 
  201180672000*s^3*v[1]*v[2]^5*v[3]^4 - 2316579471360*s^4*v[1]*v[2]^5*
   v[3]^4 - 10489113169920*s^5*v[1]*v[2]^5*v[3]^4 - 
  23770230865920*s^6*v[1]*v[2]^5*v[3]^4 - 27506443345920*s^7*v[1]*v[2]^5*
   v[3]^4 - 16309812879360*s^8*v[1]*v[2]^5*v[3]^4 - 
  4736367820800*s^9*v[1]*v[2]^5*v[3]^4 - 536481792000*s^10*v[1]*v[2]^5*
   v[3]^4 - 54989383680*s^3*v[2]^6*v[3]^4 - 580975718400*s^4*v[2]^6*v[3]^4 - 
  2476629872640*s^5*v[2]^6*v[3]^4 - 5412420034560*s^6*v[2]^6*v[3]^4 - 
  6238772305920*s^7*v[2]^6*v[3]^4 - 3788327854080*s^8*v[2]^6*v[3]^4 - 
  1149603840000*s^9*v[2]^6*v[3]^4 - 137952460800*s^10*v[2]^6*v[3]^4 + 
  285005952*s^3*v[1]*v[3]^5 - 570011904*mMtilde^2*s^3*v[1]*v[3]^5 - 
  855017856*mMtilde^4*s^3*v[1]*v[3]^5 + 3217826304*s^4*v[1]*v[3]^5 - 
  831333888*mMtilde^2*s^4*v[1]*v[3]^5 - 4049160192*mMtilde^4*s^4*v[1]*
   v[3]^5 + 12140827776*s^5*v[1]*v[3]^5 + 6875801856*mMtilde^2*s^5*v[1]*
   v[3]^5 - 5265025920*mMtilde^4*s^5*v[1]*v[3]^5 + 
  18695432448*s^6*v[1]*v[3]^5 + 22290605568*mMtilde^2*s^6*v[1]*v[3]^5 + 
  3595173120*mMtilde^4*s^6*v[1]*v[3]^5 + 3612204288*s^7*v[1]*v[3]^5 + 
  17766701568*mMtilde^2*s^7*v[1]*v[3]^5 + 14154497280*mMtilde^4*s^7*v[1]*
   v[3]^5 - 13686672384*s^8*v[1]*v[3]^5 - 9205346304*mMtilde^2*s^8*v[1]*
   v[3]^5 + 4481326080*mMtilde^4*s^8*v[1]*v[3]^5 - 
  14720783616*s^9*v[1]*v[3]^5 - 19921144320*mMtilde^2*s^9*v[1]*v[3]^5 - 
  5200360704*mMtilde^4*s^9*v[1]*v[3]^5 - 7356400128*s^10*v[1]*v[3]^5 - 
  12285858816*mMtilde^2*s^10*v[1]*v[3]^5 - 4929458688*mMtilde^4*s^10*v[1]*
   v[3]^5 - 1963906560*s^11*v[1]*v[3]^5 - 3672345600*mMtilde^2*s^11*v[1]*
   v[3]^5 - 1708439040*mMtilde^4*s^11*v[1]*v[3]^5 - 
  223534080*s^12*v[1]*v[3]^5 - 447068160*mMtilde^2*s^12*v[1]*v[3]^5 - 
  223534080*mMtilde^4*s^12*v[1]*v[3]^5 + 13412044800*s^3*v[1]^3*v[3]^5 + 
  13412044800*mMtilde^2*s^3*v[1]^3*v[3]^5 + 103357900800*s^4*v[1]^3*v[3]^5 + 
  103357900800*mMtilde^2*s^4*v[1]^3*v[3]^5 + 296629724160*s^5*v[1]^3*v[3]^5 + 
  296629724160*mMtilde^2*s^5*v[1]^3*v[3]^5 + 331522329600*s^6*v[1]^3*v[3]^5 + 
  331522329600*mMtilde^2*s^6*v[1]^3*v[3]^5 - 55564185600*s^7*v[1]^3*v[3]^5 - 
  55564185600*mMtilde^2*s^7*v[1]^3*v[3]^5 - 343071590400*s^8*v[1]^3*v[3]^5 - 
  343071590400*mMtilde^2*s^8*v[1]^3*v[3]^5 - 254317916160*s^9*v[1]^3*v[3]^5 - 
  254317916160*mMtilde^2*s^9*v[1]^3*v[3]^5 - 81749606400*s^10*v[1]^3*v[3]^5 - 
  81749606400*mMtilde^2*s^10*v[1]^3*v[3]^5 - 10218700800*s^11*v[1]^3*v[3]^5 - 
  10218700800*mMtilde^2*s^11*v[1]^3*v[3]^5 - 51502252032*s^3*v[1]^5*v[3]^5 - 
  592326991872*s^4*v[1]^5*v[3]^5 - 2656887754752*s^5*v[1]^5*v[3]^5 - 
  5984479936512*s^6*v[1]^5*v[3]^5 - 7005685800960*s^7*v[1]^5*v[3]^5 - 
  4283423907840*s^8*v[1]^5*v[3]^5 - 1302884352000*s^9*v[1]^5*v[3]^5 - 
  156346122240*s^10*v[1]^5*v[3]^5 + 285005952*s^3*v[2]*v[3]^5 - 
  570011904*mMtilde^2*s^3*v[2]*v[3]^5 - 855017856*mMtilde^4*s^3*v[2]*v[3]^5 + 
  3217826304*s^4*v[2]*v[3]^5 - 831333888*mMtilde^2*s^4*v[2]*v[3]^5 - 
  4049160192*mMtilde^4*s^4*v[2]*v[3]^5 + 12140827776*s^5*v[2]*v[3]^5 + 
  6875801856*mMtilde^2*s^5*v[2]*v[3]^5 - 5265025920*mMtilde^4*s^5*v[2]*
   v[3]^5 + 18695432448*s^6*v[2]*v[3]^5 + 22290605568*mMtilde^2*s^6*v[2]*
   v[3]^5 + 3595173120*mMtilde^4*s^6*v[2]*v[3]^5 + 
  3612204288*s^7*v[2]*v[3]^5 + 17766701568*mMtilde^2*s^7*v[2]*v[3]^5 + 
  14154497280*mMtilde^4*s^7*v[2]*v[3]^5 - 13686672384*s^8*v[2]*v[3]^5 - 
  9205346304*mMtilde^2*s^8*v[2]*v[3]^5 + 4481326080*mMtilde^4*s^8*v[2]*
   v[3]^5 - 14720783616*s^9*v[2]*v[3]^5 - 19921144320*mMtilde^2*s^9*v[2]*
   v[3]^5 - 5200360704*mMtilde^4*s^9*v[2]*v[3]^5 - 
  7356400128*s^10*v[2]*v[3]^5 - 12285858816*mMtilde^2*s^10*v[2]*v[3]^5 - 
  4929458688*mMtilde^4*s^10*v[2]*v[3]^5 - 1963906560*s^11*v[2]*v[3]^5 - 
  3672345600*mMtilde^2*s^11*v[2]*v[3]^5 - 1708439040*mMtilde^4*s^11*v[2]*
   v[3]^5 - 223534080*s^12*v[2]*v[3]^5 - 447068160*mMtilde^2*s^12*v[2]*
   v[3]^5 - 223534080*mMtilde^4*s^12*v[2]*v[3]^5 + 
  38224327680*s^3*v[1]^2*v[2]*v[3]^5 + 38224327680*mMtilde^2*s^3*v[1]^2*v[2]*
   v[3]^5 + 282642877440*s^4*v[1]^2*v[2]*v[3]^5 + 
  282642877440*mMtilde^2*s^4*v[1]^2*v[2]*v[3]^5 + 
  786808028160*s^5*v[1]^2*v[2]*v[3]^5 + 786808028160*mMtilde^2*s^5*v[1]^2*
   v[2]*v[3]^5 + 846459694080*s^6*v[1]^2*v[2]*v[3]^5 + 
  846459694080*mMtilde^2*s^6*v[1]^2*v[2]*v[3]^5 - 
  203990814720*s^7*v[1]^2*v[2]*v[3]^5 - 203990814720*mMtilde^2*s^7*v[1]^2*
   v[2]*v[3]^5 - 906845829120*s^8*v[1]^2*v[2]*v[3]^5 - 
  906845829120*mMtilde^2*s^8*v[1]^2*v[2]*v[3]^5 - 
  628705566720*s^9*v[1]^2*v[2]*v[3]^5 - 628705566720*mMtilde^2*s^9*v[1]^2*
   v[2]*v[3]^5 - 191600640000*s^10*v[1]^2*v[2]*v[3]^5 - 
  191600640000*mMtilde^2*s^10*v[1]^2*v[2]*v[3]^5 - 
  22992076800*s^11*v[1]^2*v[2]*v[3]^5 - 22992076800*mMtilde^2*s^11*v[1]^2*
   v[2]*v[3]^5 - 201180672000*s^3*v[1]^4*v[2]*v[3]^5 - 
  2316579471360*s^4*v[1]^4*v[2]*v[3]^5 - 10489113169920*s^5*v[1]^4*v[2]*
   v[3]^5 - 23770230865920*s^6*v[1]^4*v[2]*v[3]^5 - 
  27506443345920*s^7*v[1]^4*v[2]*v[3]^5 - 16309812879360*s^8*v[1]^4*v[2]*
   v[3]^5 - 4736367820800*s^9*v[1]^4*v[2]*v[3]^5 - 
  536481792000*s^10*v[1]^4*v[2]*v[3]^5 + 38224327680*s^3*v[1]*v[2]^2*v[3]^5 + 
  38224327680*mMtilde^2*s^3*v[1]*v[2]^2*v[3]^5 + 
  282642877440*s^4*v[1]*v[2]^2*v[3]^5 + 282642877440*mMtilde^2*s^4*v[1]*
   v[2]^2*v[3]^5 + 786808028160*s^5*v[1]*v[2]^2*v[3]^5 + 
  786808028160*mMtilde^2*s^5*v[1]*v[2]^2*v[3]^5 + 
  846459694080*s^6*v[1]*v[2]^2*v[3]^5 + 846459694080*mMtilde^2*s^6*v[1]*
   v[2]^2*v[3]^5 - 203990814720*s^7*v[1]*v[2]^2*v[3]^5 - 
  203990814720*mMtilde^2*s^7*v[1]*v[2]^2*v[3]^5 - 
  906845829120*s^8*v[1]*v[2]^2*v[3]^5 - 906845829120*mMtilde^2*s^8*v[1]*
   v[2]^2*v[3]^5 - 628705566720*s^9*v[1]*v[2]^2*v[3]^5 - 
  628705566720*mMtilde^2*s^9*v[1]*v[2]^2*v[3]^5 - 
  191600640000*s^10*v[1]*v[2]^2*v[3]^5 - 191600640000*mMtilde^2*s^10*v[1]*
   v[2]^2*v[3]^5 - 22992076800*s^11*v[1]*v[2]^2*v[3]^5 - 
  22992076800*mMtilde^2*s^11*v[1]*v[2]^2*v[3]^5 - 
  354077982720*s^3*v[1]^3*v[2]^2*v[3]^5 - 4069086658560*s^4*v[1]^3*v[2]^2*
   v[3]^5 - 18574021509120*s^5*v[1]^3*v[2]^2*v[3]^5 - 
  42466876784640*s^6*v[1]^3*v[2]^2*v[3]^5 - 49174431989760*s^7*v[1]^3*v[2]^2*
   v[3]^5 - 28924032614400*s^8*v[1]^3*v[2]^2*v[3]^5 - 
  8277147648000*s^9*v[1]^3*v[2]^2*v[3]^5 - 919683072000*s^10*v[1]^3*v[2]^2*
   v[3]^5 + 13412044800*s^3*v[2]^3*v[3]^5 + 13412044800*mMtilde^2*s^3*v[2]^3*
   v[3]^5 + 103357900800*s^4*v[2]^3*v[3]^5 + 103357900800*mMtilde^2*s^4*
   v[2]^3*v[3]^5 + 296629724160*s^5*v[2]^3*v[3]^5 + 
  296629724160*mMtilde^2*s^5*v[2]^3*v[3]^5 + 331522329600*s^6*v[2]^3*v[3]^5 + 
  331522329600*mMtilde^2*s^6*v[2]^3*v[3]^5 - 55564185600*s^7*v[2]^3*v[3]^5 - 
  55564185600*mMtilde^2*s^7*v[2]^3*v[3]^5 - 343071590400*s^8*v[2]^3*v[3]^5 - 
  343071590400*mMtilde^2*s^8*v[2]^3*v[3]^5 - 254317916160*s^9*v[2]^3*v[3]^5 - 
  254317916160*mMtilde^2*s^9*v[2]^3*v[3]^5 - 81749606400*s^10*v[2]^3*v[3]^5 - 
  81749606400*mMtilde^2*s^10*v[2]^3*v[3]^5 - 10218700800*s^11*v[2]^3*v[3]^5 - 
  10218700800*mMtilde^2*s^11*v[2]^3*v[3]^5 - 354077982720*s^3*v[1]^2*v[2]^3*
   v[3]^5 - 4069086658560*s^4*v[1]^2*v[2]^3*v[3]^5 - 
  18574021509120*s^5*v[1]^2*v[2]^3*v[3]^5 - 42466876784640*s^6*v[1]^2*v[2]^3*
   v[3]^5 - 49174431989760*s^7*v[1]^2*v[2]^3*v[3]^5 - 
  28924032614400*s^8*v[1]^2*v[2]^3*v[3]^5 - 8277147648000*s^9*v[1]^2*v[2]^3*
   v[3]^5 - 919683072000*s^10*v[1]^2*v[2]^3*v[3]^5 - 
  201180672000*s^3*v[1]*v[2]^4*v[3]^5 - 2316579471360*s^4*v[1]*v[2]^4*
   v[3]^5 - 10489113169920*s^5*v[1]*v[2]^4*v[3]^5 - 
  23770230865920*s^6*v[1]*v[2]^4*v[3]^5 - 27506443345920*s^7*v[1]*v[2]^4*
   v[3]^5 - 16309812879360*s^8*v[1]*v[2]^4*v[3]^5 - 
  4736367820800*s^9*v[1]*v[2]^4*v[3]^5 - 536481792000*s^10*v[1]*v[2]^4*
   v[3]^5 - 51502252032*s^3*v[2]^5*v[3]^5 - 592326991872*s^4*v[2]^5*v[3]^5 - 
  2656887754752*s^5*v[2]^5*v[3]^5 - 5984479936512*s^6*v[2]^5*v[3]^5 - 
  7005685800960*s^7*v[2]^5*v[3]^5 - 4283423907840*s^8*v[2]^5*v[3]^5 - 
  1302884352000*s^9*v[2]^5*v[3]^5 - 156346122240*s^10*v[2]^5*v[3]^5 + 
  95001984*s^3*v[3]^6 - 190003968*mMtilde^2*s^3*v[3]^6 - 
  285005952*mMtilde^4*s^3*v[3]^6 + 1072608768*s^4*v[3]^6 - 
  277111296*mMtilde^2*s^4*v[3]^6 - 1349720064*mMtilde^4*s^4*v[3]^6 + 
  4046942592*s^5*v[3]^6 + 2291933952*mMtilde^2*s^5*v[3]^6 - 
  1755008640*mMtilde^4*s^5*v[3]^6 + 6231810816*s^6*v[3]^6 + 
  7430201856*mMtilde^2*s^6*v[3]^6 + 1198391040*mMtilde^4*s^6*v[3]^6 + 
  1204068096*s^7*v[3]^6 + 5922233856*mMtilde^2*s^7*v[3]^6 + 
  4718165760*mMtilde^4*s^7*v[3]^6 - 4562224128*s^8*v[3]^6 - 
  3068448768*mMtilde^2*s^8*v[3]^6 + 1493775360*mMtilde^4*s^8*v[3]^6 - 
  4906927872*s^9*v[3]^6 - 6640381440*mMtilde^2*s^9*v[3]^6 - 
  1733453568*mMtilde^4*s^9*v[3]^6 - 2452133376*s^10*v[3]^6 - 
  4095286272*mMtilde^2*s^10*v[3]^6 - 1643152896*mMtilde^4*s^10*v[3]^6 - 
  654635520*s^11*v[3]^6 - 1224115200*mMtilde^2*s^11*v[3]^6 - 
  569479680*mMtilde^4*s^11*v[3]^6 - 74511360*s^12*v[3]^6 - 
  149022720*mMtilde^2*s^12*v[3]^6 - 74511360*mMtilde^4*s^12*v[3]^6 + 
  11735539200*s^3*v[1]^2*v[3]^6 + 11735539200*mMtilde^2*s^3*v[1]^2*v[3]^6 + 
  78582873600*s^4*v[1]^2*v[3]^6 + 78582873600*mMtilde^2*s^4*v[1]^2*v[3]^6 + 
  199168865280*s^5*v[1]^2*v[3]^6 + 199168865280*mMtilde^2*s^5*v[1]^2*v[3]^6 + 
  197774438400*s^6*v[1]^2*v[3]^6 + 197774438400*mMtilde^2*s^6*v[1]^2*v[3]^6 - 
  49816166400*s^7*v[1]^2*v[3]^6 - 49816166400*mMtilde^2*s^7*v[1]^2*v[3]^6 - 
  220234291200*s^8*v[1]^2*v[3]^6 - 220234291200*mMtilde^2*s^8*v[1]^2*v[3]^6 - 
  159731066880*s^9*v[1]^2*v[3]^6 - 159731066880*mMtilde^2*s^9*v[1]^2*v[3]^6 - 
  51093504000*s^10*v[1]^2*v[3]^6 - 51093504000*mMtilde^2*s^10*v[1]^2*v[3]^6 - 
  6386688000*s^11*v[1]^2*v[3]^6 - 6386688000*mMtilde^2*s^11*v[1]^2*v[3]^6 - 
  54989383680*s^3*v[1]^4*v[3]^6 - 580975718400*s^4*v[1]^4*v[3]^6 - 
  2476629872640*s^5*v[1]^4*v[3]^6 - 5412420034560*s^6*v[1]^4*v[3]^6 - 
  6238772305920*s^7*v[1]^4*v[3]^6 - 3788327854080*s^8*v[1]^4*v[3]^6 - 
  1149603840000*s^9*v[1]^4*v[3]^6 - 137952460800*s^10*v[1]^4*v[3]^6 + 
  22800476160*s^3*v[1]*v[2]*v[3]^6 + 22800476160*mMtilde^2*s^3*v[1]*v[2]*
   v[3]^6 + 148022138880*s^4*v[1]*v[2]*v[3]^6 + 
  148022138880*mMtilde^2*s^4*v[1]*v[2]*v[3]^6 + 
  363977349120*s^5*v[1]*v[2]*v[3]^6 + 363977349120*mMtilde^2*s^5*v[1]*v[2]*
   v[3]^6 + 346179778560*s^6*v[1]*v[2]*v[3]^6 + 
  346179778560*mMtilde^2*s^6*v[1]*v[2]*v[3]^6 - 
  112065085440*s^7*v[1]*v[2]*v[3]^6 - 112065085440*mMtilde^2*s^7*v[1]*v[2]*
   v[3]^6 - 399678935040*s^8*v[1]*v[2]*v[3]^6 - 
  399678935040*mMtilde^2*s^8*v[1]*v[2]*v[3]^6 - 
  274712739840*s^9*v[1]*v[2]*v[3]^6 - 274712739840*mMtilde^2*s^9*v[1]*v[2]*
   v[3]^6 - 84304281600*s^10*v[1]*v[2]*v[3]^6 - 
  84304281600*mMtilde^2*s^10*v[1]*v[2]*v[3]^6 - 
  10218700800*s^11*v[1]*v[2]*v[3]^6 - 10218700800*mMtilde^2*s^11*v[1]*v[2]*
   v[3]^6 - 198498263040*s^3*v[1]^3*v[2]*v[3]^6 - 
  2020577771520*s^4*v[1]^3*v[2]*v[3]^6 - 8445841367040*s^5*v[1]^3*v[2]*
   v[3]^6 - 18217559162880*s^6*v[1]^3*v[2]*v[3]^6 - 
  20568371281920*s^7*v[1]^3*v[2]*v[3]^6 - 12081059020800*s^8*v[1]^3*v[2]*
   v[3]^6 - 3505014374400*s^9*v[1]^3*v[2]*v[3]^6 - 
  398529331200*s^10*v[1]^3*v[2]*v[3]^6 + 11735539200*s^3*v[2]^2*v[3]^6 + 
  11735539200*mMtilde^2*s^3*v[2]^2*v[3]^6 + 78582873600*s^4*v[2]^2*v[3]^6 + 
  78582873600*mMtilde^2*s^4*v[2]^2*v[3]^6 + 199168865280*s^5*v[2]^2*v[3]^6 + 
  199168865280*mMtilde^2*s^5*v[2]^2*v[3]^6 + 197774438400*s^6*v[2]^2*v[3]^6 + 
  197774438400*mMtilde^2*s^6*v[2]^2*v[3]^6 - 49816166400*s^7*v[2]^2*v[3]^6 - 
  49816166400*mMtilde^2*s^7*v[2]^2*v[3]^6 - 220234291200*s^8*v[2]^2*v[3]^6 - 
  220234291200*mMtilde^2*s^8*v[2]^2*v[3]^6 - 159731066880*s^9*v[2]^2*v[3]^6 - 
  159731066880*mMtilde^2*s^9*v[2]^2*v[3]^6 - 51093504000*s^10*v[2]^2*v[3]^6 - 
  51093504000*mMtilde^2*s^10*v[2]^2*v[3]^6 - 6386688000*s^11*v[2]^2*v[3]^6 - 
  6386688000*mMtilde^2*s^11*v[2]^2*v[3]^6 - 289700167680*s^3*v[1]^2*v[2]^2*
   v[3]^6 - 2906198507520*s^4*v[1]^2*v[2]^2*v[3]^6 - 
  12068796579840*s^5*v[1]^2*v[2]^2*v[3]^6 - 25969806213120*s^6*v[1]^2*v[2]^2*
   v[3]^6 - 29220374937600*s^7*v[1]^2*v[2]^2*v[3]^6 - 
  17056033505280*s^8*v[1]^2*v[2]^2*v[3]^6 - 4904976384000*s^9*v[1]^2*v[2]^2*
   v[3]^6 - 551809843200*s^10*v[1]^2*v[2]^2*v[3]^6 - 
  198498263040*s^3*v[1]*v[2]^3*v[3]^6 - 2020577771520*s^4*v[1]*v[2]^3*
   v[3]^6 - 8445841367040*s^5*v[1]*v[2]^3*v[3]^6 - 
  18217559162880*s^6*v[1]*v[2]^3*v[3]^6 - 20568371281920*s^7*v[1]*v[2]^3*
   v[3]^6 - 12081059020800*s^8*v[1]*v[2]^3*v[3]^6 - 
  3505014374400*s^9*v[1]*v[2]^3*v[3]^6 - 398529331200*s^10*v[1]*v[2]^3*
   v[3]^6 - 54989383680*s^3*v[2]^4*v[3]^6 - 580975718400*s^4*v[2]^4*v[3]^6 - 
  2476629872640*s^5*v[2]^4*v[3]^6 - 5412420034560*s^6*v[2]^4*v[3]^6 - 
  6238772305920*s^7*v[2]^4*v[3]^6 - 3788327854080*s^8*v[2]^4*v[3]^6 - 
  1149603840000*s^9*v[2]^4*v[3]^6 - 137952460800*s^10*v[2]^4*v[3]^6 + 
  6227020800*s^3*v[1]*v[3]^7 + 6227020800*mMtilde^2*s^3*v[1]*v[3]^7 + 
  37825920000*s^4*v[1]*v[3]^7 + 37825920000*mMtilde^2*s^4*v[1]*v[3]^7 + 
  85964820480*s^5*v[1]*v[3]^7 + 85964820480*mMtilde^2*s^5*v[1]*v[3]^7 + 
  74800281600*s^6*v[1]*v[3]^7 + 74800281600*mMtilde^2*s^6*v[1]*v[3]^7 - 
  26824089600*s^7*v[1]*v[3]^7 - 26824089600*mMtilde^2*s^7*v[1]*v[3]^7 - 
  90751795200*s^8*v[1]*v[3]^7 - 90751795200*mMtilde^2*s^8*v[1]*v[3]^7 - 
  64250081280*s^9*v[1]*v[3]^7 - 64250081280*mMtilde^2*s^9*v[1]*v[3]^7 - 
  20437401600*s^10*v[1]*v[3]^7 - 20437401600*mMtilde^2*s^10*v[1]*v[3]^7 - 
  2554675200*s^11*v[1]*v[3]^7 - 2554675200*mMtilde^2*s^11*v[1]*v[3]^7 - 
  52115374080*s^3*v[1]^3*v[3]^7 - 481763082240*s^4*v[1]^3*v[3]^7 - 
  1865314344960*s^5*v[1]^3*v[3]^7 - 3821988741120*s^6*v[1]^3*v[3]^7 - 
  4251928412160*s^7*v[1]^3*v[3]^7 - 2539858083840*s^8*v[1]^3*v[3]^7 - 
  766402560000*s^9*v[1]^3*v[3]^7 - 91968307200*s^10*v[1]^3*v[3]^7 + 
  6227020800*s^3*v[2]*v[3]^7 + 6227020800*mMtilde^2*s^3*v[2]*v[3]^7 + 
  37825920000*s^4*v[2]*v[3]^7 + 37825920000*mMtilde^2*s^4*v[2]*v[3]^7 + 
  85964820480*s^5*v[2]*v[3]^7 + 85964820480*mMtilde^2*s^5*v[2]*v[3]^7 + 
  74800281600*s^6*v[2]*v[3]^7 + 74800281600*mMtilde^2*s^6*v[2]*v[3]^7 - 
  26824089600*s^7*v[2]*v[3]^7 - 26824089600*mMtilde^2*s^7*v[2]*v[3]^7 - 
  90751795200*s^8*v[2]*v[3]^7 - 90751795200*mMtilde^2*s^8*v[2]*v[3]^7 - 
  64250081280*s^9*v[2]*v[3]^7 - 64250081280*mMtilde^2*s^9*v[2]*v[3]^7 - 
  20437401600*s^10*v[2]*v[3]^7 - 20437401600*mMtilde^2*s^10*v[2]*v[3]^7 - 
  2554675200*s^11*v[2]*v[3]^7 - 2554675200*mMtilde^2*s^11*v[2]*v[3]^7 - 
  154046914560*s^3*v[1]^2*v[2]*v[3]^7 - 1369597870080*s^4*v[1]^2*v[2]*
   v[3]^7 - 5142597672960*s^5*v[1]^2*v[2]*v[3]^7 - 
  10281910763520*s^6*v[1]^2*v[2]*v[3]^7 - 11144880046080*s^7*v[1]^2*v[2]*
   v[3]^7 - 6445445529600*s^8*v[1]^2*v[2]*v[3]^7 - 
  1870022246400*s^9*v[1]^2*v[2]*v[3]^7 - 214592716800*s^10*v[1]^2*v[2]*
   v[3]^7 - 154046914560*s^3*v[1]*v[2]^2*v[3]^7 - 
  1369597870080*s^4*v[1]*v[2]^2*v[3]^7 - 5142597672960*s^5*v[1]*v[2]^2*
   v[3]^7 - 10281910763520*s^6*v[1]*v[2]^2*v[3]^7 - 
  11144880046080*s^7*v[1]*v[2]^2*v[3]^7 - 6445445529600*s^8*v[1]*v[2]^2*
   v[3]^7 - 1870022246400*s^9*v[1]*v[2]^2*v[3]^7 - 
  214592716800*s^10*v[1]*v[2]^2*v[3]^7 - 52115374080*s^3*v[2]^3*v[3]^7 - 
  481763082240*s^4*v[2]^3*v[3]^7 - 1865314344960*s^5*v[2]^3*v[3]^7 - 
  3821988741120*s^6*v[2]^3*v[3]^7 - 4251928412160*s^7*v[2]^3*v[3]^7 - 
  2539858083840*s^8*v[2]^3*v[3]^7 - 766402560000*s^9*v[2]^3*v[3]^7 - 
  91968307200*s^10*v[2]^3*v[3]^7 + 1556755200*s^3*v[3]^8 + 
  1556755200*mMtilde^2*s^3*v[3]^8 + 9456480000*s^4*v[3]^8 + 
  9456480000*mMtilde^2*s^4*v[3]^8 + 21491205120*s^5*v[3]^8 + 
  21491205120*mMtilde^2*s^5*v[3]^8 + 18700070400*s^6*v[3]^8 + 
  18700070400*mMtilde^2*s^6*v[3]^8 - 6706022400*s^7*v[3]^8 - 
  6706022400*mMtilde^2*s^7*v[3]^8 - 22687948800*s^8*v[3]^8 - 
  22687948800*mMtilde^2*s^8*v[3]^8 - 16062520320*s^9*v[3]^8 - 
  16062520320*mMtilde^2*s^9*v[3]^8 - 5109350400*s^10*v[3]^8 - 
  5109350400*mMtilde^2*s^10*v[3]^8 - 638668800*s^11*v[3]^8 - 
  638668800*mMtilde^2*s^11*v[3]^8 - 37649525760*s^3*v[1]^2*v[3]^8 - 
  311715993600*s^4*v[1]^2*v[3]^8 - 1093327994880*s^5*v[1]^2*v[3]^8 - 
  2071275909120*s^6*v[1]^2*v[3]^8 - 2195524362240*s^7*v[1]^2*v[3]^8 - 
  1280658677760*s^8*v[1]^2*v[3]^8 - 383201280000*s^9*v[1]^2*v[3]^8 - 
  45984153600*s^10*v[1]^2*v[3]^8 - 74724249600*s^3*v[1]*v[2]*v[3]^8 - 
  604509143040*s^4*v[1]*v[2]*v[3]^8 - 2073319649280*s^5*v[1]*v[2]*v[3]^8 - 
  3846537953280*s^6*v[1]*v[2]*v[3]^8 - 3988322426880*s^7*v[1]*v[2]*v[3]^8 - 
  2267785175040*s^8*v[1]*v[2]*v[3]^8 - 659106201600*s^9*v[1]*v[2]*v[3]^8 - 
  76640256000*s^10*v[1]*v[2]*v[3]^8 - 37649525760*s^3*v[2]^2*v[3]^8 - 
  311715993600*s^4*v[2]^2*v[3]^8 - 1093327994880*s^5*v[2]^2*v[3]^8 - 
  2071275909120*s^6*v[2]^2*v[3]^8 - 2195524362240*s^7*v[2]^2*v[3]^8 - 
  1280658677760*s^8*v[2]^2*v[3]^8 - 383201280000*s^9*v[2]^2*v[3]^8 - 
  45984153600*s^10*v[2]^2*v[3]^8 - 16413788160*s^3*v[1]*v[3]^9 - 
  127516815360*s^4*v[1]*v[3]^9 - 417999605760*s^5*v[1]*v[3]^9 - 
  743852482560*s^6*v[1]*v[3]^9 - 755028172800*s^7*v[1]*v[3]^9 - 
  430462771200*s^8*v[1]*v[3]^9 - 127733760000*s^9*v[1]*v[3]^9 - 
  15328051200*s^10*v[1]*v[3]^9 - 16413788160*s^3*v[2]*v[3]^9 - 
  127516815360*s^4*v[2]*v[3]^9 - 417999605760*s^5*v[2]*v[3]^9 - 
  743852482560*s^6*v[2]*v[3]^9 - 755028172800*s^7*v[2]*v[3]^9 - 
  430462771200*s^8*v[2]*v[3]^9 - 127733760000*s^9*v[2]*v[3]^9 - 
  15328051200*s^10*v[2]*v[3]^9 - 3282757632*s^3*v[3]^10 - 
  25503363072*s^4*v[3]^10 - 83599921152*s^5*v[3]^10 - 
  148770496512*s^6*v[3]^10 - 151005634560*s^7*v[3]^10 - 
  86092554240*s^8*v[3]^10 - 25546752000*s^9*v[3]^10 - 
  3065610240*s^10*v[3]^10)/(367873228800*(1 + 4*s)*(3 + 4*s)*(5 + 4*s)*
  (7 + 4*s)*(9 + 4*s))


==> anc/mathematica_files/M0/250311_D8_q2_qtilde1_M0.m <==
(-623557440*s^3 - 226748160*mMtilde^2*s^3 - 264539520*mMtilde^4*s^3 - 
  529079040*mMtilde^6*s^3 + 132269760*mMtilde^8*s^3 - 3310523136*s^4 + 
  60466176*mMtilde^2*s^4 + 1985306112*mMtilde^4*s^4 - 
  1471343616*mMtilde^6*s^4 - 85660416*mMtilde^8*s^4 - 4944999456*s^5 - 
  743230080*mMtilde^2*s^5 + 4921694784*mMtilde^4*s^5 + 
  214151040*mMtilde^6*s^5 - 505774368*mMtilde^8*s^5 - 1083667248*s^6 - 
  6909940224*mMtilde^2*s^6 - 624187296*mMtilde^4*s^6 + 
  5230324224*mMtilde^6*s^6 + 28238544*mMtilde^8*s^6 + 3397915656*s^7 - 
  2288791728*mMtilde^2*s^7 - 7839187776*mMtilde^4*s^7 - 
  1146022992*mMtilde^6*s^7 + 1006457400*mMtilde^8*s^7 + 3836236383*s^8 + 
  3985072668*mMtilde^2*s^8 - 2231619174*mMtilde^4*s^8 - 
  2766563748*mMtilde^6*s^8 - 386108289*mMtilde^8*s^8 + 2011445136*s^9 + 
  4036537152*mMtilde^2*s^9 + 1935547488*mMtilde^4*s^9 - 
  374134464*mMtilde^6*s^9 - 284589936*mMtilde^8*s^9 + 607141818*s^10 + 
  1700663688*mMtilde^2*s^10 + 1619123580*mMtilde^4*s^10 + 
  564823368*mMtilde^6*s^10 + 39221658*mMtilde^8*s^10 + 102509064*s^11 + 
  355973616*mMtilde^2*s^11 + 452866464*mMtilde^4*s^11 + 
  247848336*mMtilde^6*s^11 + 48446424*mMtilde^8*s^11 + 7499223*s^12 + 
  29996892*mMtilde^2*s^12 + 44995338*mMtilde^4*s^12 + 
  29996892*mMtilde^6*s^12 + 7499223*mMtilde^8*s^12 - 3023308800*s^3*v[1]^2 + 
  27209779200*mMtilde^2*s^3*v[1]^2 + 15116544000*mMtilde^4*s^3*v[1]^2 - 
  15116544000*mMtilde^6*s^3*v[1]^2 - 76187381760*s^4*v[1]^2 + 
  18139852800*mMtilde^2*s^4*v[1]^2 + 90699264000*mMtilde^4*s^4*v[1]^2 - 
  3627970560*mMtilde^6*s^4*v[1]^2 - 143456002560*s^5*v[1]^2 - 
  98408701440*mMtilde^2*s^5*v[1]^2 + 90850429440*mMtilde^4*s^5*v[1]^2 + 
  45803128320*mMtilde^6*s^5*v[1]^2 - 17988687360*s^6*v[1]^2 - 
  227604764160*mMtilde^2*s^6*v[1]^2 - 181146585600*mMtilde^4*s^6*v[1]^2 + 
  28469491200*mMtilde^6*s^6*v[1]^2 + 105778016640*s^7*v[1]^2 + 
  29061555840*mMtilde^2*s^7*v[1]^2 - 143115880320*mMtilde^4*s^7*v[1]^2 - 
  66399419520*mMtilde^6*s^7*v[1]^2 + 91625152320*s^8*v[1]^2 + 
  149458530240*mMtilde^2*s^8*v[1]^2 + 50646720960*mMtilde^4*s^8*v[1]^2 - 
  7186656960*mMtilde^6*s^8*v[1]^2 + 35580565440*s^9*v[1]^2 + 
  81194736960*mMtilde^2*s^9*v[1]^2 + 58066424640*mMtilde^4*s^9*v[1]^2 + 
  12452253120*mMtilde^6*s^9*v[1]^2 + 7085880000*s^10*v[1]^2 + 
  19191712320*mMtilde^2*s^10*v[1]^2 + 17125784640*mMtilde^4*s^10*v[1]^2 + 
  5019952320*mMtilde^6*s^10*v[1]^2 + 585766080*s^11*v[1]^2 + 
  1757298240*mMtilde^2*s^11*v[1]^2 + 1757298240*mMtilde^4*s^11*v[1]^2 + 
  585766080*mMtilde^6*s^11*v[1]^2 - 169305292800*s^3*v[1]^4 + 
  338610585600*mMtilde^2*s^3*v[1]^4 + 507915878400*mMtilde^4*s^3*v[1]^4 - 
  1151275991040*s^4*v[1]^4 - 541776936960*mMtilde^2*s^4*v[1]^4 + 
  609499054080*mMtilde^4*s^4*v[1]^4 - 1608400281600*s^5*v[1]^4 - 
  2404135157760*mMtilde^2*s^5*v[1]^4 - 795734876160*mMtilde^4*s^5*v[1]^4 + 
  279353733120*s^6*v[1]^4 - 1168206520320*mMtilde^2*s^6*v[1]^4 - 
  1447560253440*mMtilde^4*s^6*v[1]^4 + 1481421312000*s^7*v[1]^4 + 
  1752309780480*mMtilde^2*s^7*v[1]^4 + 270888468480*mMtilde^4*s^7*v[1]^4 + 
  913190423040*s^8*v[1]^4 + 1538561848320*mMtilde^2*s^8*v[1]^4 + 
  625371425280*mMtilde^4*s^8*v[1]^4 + 232794777600*s^9*v[1]^4 + 
  440193761280*mMtilde^2*s^9*v[1]^4 + 207398983680*mMtilde^4*s^9*v[1]^4 + 
  22221319680*s^10*v[1]^4 + 44442639360*mMtilde^2*s^10*v[1]^4 + 
  22221319680*mMtilde^4*s^10*v[1]^4 - 5417769369600*s^3*v[1]^6 - 
  5417769369600*mMtilde^2*s^3*v[1]^6 - 15169754234880*s^4*v[1]^6 - 
  15169754234880*mMtilde^2*s^4*v[1]^6 - 8939319459840*s^5*v[1]^6 - 
  8939319459840*mMtilde^2*s^5*v[1]^6 + 11106427207680*s^6*v[1]^6 + 
  11106427207680*mMtilde^2*s^6*v[1]^6 + 13341257072640*s^7*v[1]^6 + 
  13341257072640*mMtilde^2*s^7*v[1]^6 + 4571242905600*s^8*v[1]^6 + 
  4571242905600*mMtilde^2*s^8*v[1]^6 + 507915878400*s^9*v[1]^6 + 
  507915878400*mMtilde^2*s^9*v[1]^6 + 18575209267200*s^3*v[1]^8 + 
  89161004482560*s^4*v[1]^8 + 165319362478080*s^5*v[1]^8 + 
  136527788113920*s^6*v[1]^8 + 48759924326400*s^7*v[1]^8 + 
  6094990540800*s^8*v[1]^8)/(2340476367667200*(1 + 2*s)*(3 + 2*s)*(5 + 2*s)*
  (7 + 2*s))


==> anc/mathematica_files/M0/250311_D8_q3_qtilde1_M0.m <==
(s^3*(-7495680 - 6850560*mMtilde^2 - 430080*mMtilde^4 - 860160*mMtilde^6 + 
   215040*mMtilde^8 - 15925248*s - 4423680*mMtilde^2*s + 
   6832128*mMtilde^4*s - 4448256*mMtilde^6*s + 221184*mMtilde^8*s - 
   19645440*s^2 + 503296*mMtilde^2*s^2 + 15531264*mMtilde^4*s^2 - 
   5815296*mMtilde^6*s^2 - 1197824*mMtilde^8*s^2 - 6392832*s^3 - 
   23770624*mMtilde^2*s^3 + 6042432*mMtilde^4*s^3 + 21551232*mMtilde^6*s^3 - 
   1868992*mMtilde^8*s^3 + 12975936*s^4 - 13227696*mMtilde^2*s^4 - 
   28866960*mMtilde^4*s^4 + 1338864*mMtilde^6*s^4 + 4002192*mMtilde^8*s^4 + 
   18779391*s^5 + 12987900*mMtilde^2*s^5 - 16270470*mMtilde^4*s^5 - 
   10321668*mMtilde^6*s^5 + 157311*mMtilde^8*s^5 + 12134448*s^6 + 
   19972512*mMtilde^2*s^6 + 4176576*mMtilde^4*s^6 - 5266080*mMtilde^6*s^6 - 
   1604592*mMtilde^8*s^6 + 4516506*s^7 + 11264616*mMtilde^2*s^7 + 
   8669916*mMtilde^4*s^7 + 1612008*mMtilde^6*s^7 - 309798*mMtilde^8*s^7 + 
   960336*s^8 + 3173904*mMtilde^2*s^8 + 3759696*mMtilde^4*s^8 + 
   1839024*mMtilde^6*s^8 + 292896*mMtilde^8*s^8 + 92583*s^9 + 
   370332*mMtilde^2*s^9 + 555498*mMtilde^4*s^9 + 370332*mMtilde^6*s^9 + 
   92583*mMtilde^8*s^9 - 3276800*v[1]^2 + 29491200*mMtilde^2*v[1]^2 + 
   16384000*mMtilde^4*v[1]^2 - 16384000*mMtilde^6*v[1]^2 - 
   179568640*s*v[1]^2 - 4587520*mMtilde^2*s*v[1]^2 + 
   144506880*mMtilde^4*s*v[1]^2 - 30474240*mMtilde^6*s*v[1]^2 - 
   391127040*s^2*v[1]^2 - 101212160*mMtilde^2*s^2*v[1]^2 + 
   341565440*mMtilde^4*s^2*v[1]^2 + 51650560*mMtilde^6*s^2*v[1]^2 - 
   131420160*s^3*v[1]^2 - 592773120*mMtilde^2*s^3*v[1]^2 - 
   315002880*mMtilde^4*s^3*v[1]^2 + 146350080*mMtilde^6*s^3*v[1]^2 + 
   230883840*s^4*v[1]^2 - 89464320*mMtilde^2*s^4*v[1]^2 - 
   446906880*mMtilde^4*s^4*v[1]^2 - 126558720*mMtilde^6*s^4*v[1]^2 + 
   281646720*s^5*v[1]^2 + 344188800*mMtilde^2*s^5*v[1]^2 - 
   10581120*mMtilde^4*s^5*v[1]^2 - 73123200*mMtilde^6*s^5*v[1]^2 + 
   147450240*s^6*v[1]^2 + 295125120*mMtilde^2*s^6*v[1]^2 + 
   167806080*mMtilde^4*s^6*v[1]^2 + 20131200*mMtilde^6*s^6*v[1]^2 + 
   40590720*s^7*v[1]^2 + 104768640*mMtilde^2*s^7*v[1]^2 + 
   87765120*mMtilde^4*s^7*v[1]^2 + 23587200*mMtilde^6*s^7*v[1]^2 + 
   4821120*s^8*v[1]^2 + 14463360*mMtilde^2*s^8*v[1]^2 + 
   14463360*mMtilde^4*s^8*v[1]^2 + 4821120*mMtilde^6*s^8*v[1]^2 - 
   137625600*v[1]^4 + 275251200*mMtilde^2*v[1]^4 + 
   412876800*mMtilde^4*v[1]^4 - 1348730880*s*v[1]^4 - 
   192675840*mMtilde^2*s*v[1]^4 + 1156055040*mMtilde^4*s*v[1]^4 - 
   3354624000*s^2*v[1]^4 - 3364945920*mMtilde^2*s^2*v[1]^4 - 
   10321920*mMtilde^4*s^2*v[1]^4 - 707051520*s^3*v[1]^4 - 
   3648798720*mMtilde^2*s^3*v[1]^4 - 2941747200*mMtilde^4*s^3*v[1]^4 + 
   2368235520*s^4*v[1]^4 + 1779240960*mMtilde^2*s^4*v[1]^4 - 
   588994560*mMtilde^4*s^4*v[1]^4 + 2215987200*s^5*v[1]^4 + 
   3363655680*mMtilde^2*s^5*v[1]^4 + 1147668480*mMtilde^4*s^5*v[1]^4 + 
   841881600*s^6*v[1]^4 + 1544417280*mMtilde^2*s^6*v[1]^4 + 
   702535680*mMtilde^4*s^6*v[1]^4 + 121927680*s^7*v[1]^4 + 
   243855360*mMtilde^2*s^7*v[1]^4 + 121927680*mMtilde^4*s^7*v[1]^4 - 
   4037017600*v[1]^6 - 4037017600*mMtilde^2*v[1]^6 - 16771973120*s*v[1]^6 - 
   16771973120*mMtilde^2*s*v[1]^6 - 20230963200*s^2*v[1]^6 - 
   20230963200*mMtilde^2*s^2*v[1]^6 + 6688604160*s^3*v[1]^6 + 
   6688604160*mMtilde^2*s^3*v[1]^6 + 21345730560*s^4*v[1]^6 + 
   21345730560*mMtilde^2*s^4*v[1]^6 + 11147673600*s^5*v[1]^6 + 
   11147673600*mMtilde^2*s^5*v[1]^6 + 1857945600*s^6*v[1]^6 + 
   1857945600*mMtilde^2*s^6*v[1]^6 + 13526630400*v[1]^8 + 
   79775662080*s*v[1]^8 + 184496947200*s^2*v[1]^8 + 192565739520*s^3*v[1]^8 + 
   89181388800*s^4*v[1]^8 + 14863564800*s^5*v[1]^8 - 3276800*v[1]*v[2] + 
   29491200*mMtilde^2*v[1]*v[2] + 16384000*mMtilde^4*v[1]*v[2] - 
   16384000*mMtilde^6*v[1]*v[2] - 179568640*s*v[1]*v[2] - 
   4587520*mMtilde^2*s*v[1]*v[2] + 144506880*mMtilde^4*s*v[1]*v[2] - 
   30474240*mMtilde^6*s*v[1]*v[2] - 391127040*s^2*v[1]*v[2] - 
   101212160*mMtilde^2*s^2*v[1]*v[2] + 341565440*mMtilde^4*s^2*v[1]*v[2] + 
   51650560*mMtilde^6*s^2*v[1]*v[2] - 131420160*s^3*v[1]*v[2] - 
   592773120*mMtilde^2*s^3*v[1]*v[2] - 315002880*mMtilde^4*s^3*v[1]*v[2] + 
   146350080*mMtilde^6*s^3*v[1]*v[2] + 230883840*s^4*v[1]*v[2] - 
   89464320*mMtilde^2*s^4*v[1]*v[2] - 446906880*mMtilde^4*s^4*v[1]*v[2] - 
   126558720*mMtilde^6*s^4*v[1]*v[2] + 281646720*s^5*v[1]*v[2] + 
   344188800*mMtilde^2*s^5*v[1]*v[2] - 10581120*mMtilde^4*s^5*v[1]*v[2] - 
   73123200*mMtilde^6*s^5*v[1]*v[2] + 147450240*s^6*v[1]*v[2] + 
   295125120*mMtilde^2*s^6*v[1]*v[2] + 167806080*mMtilde^4*s^6*v[1]*v[2] + 
   20131200*mMtilde^6*s^6*v[1]*v[2] + 40590720*s^7*v[1]*v[2] + 
   104768640*mMtilde^2*s^7*v[1]*v[2] + 87765120*mMtilde^4*s^7*v[1]*v[2] + 
   23587200*mMtilde^6*s^7*v[1]*v[2] + 4821120*s^8*v[1]*v[2] + 
   14463360*mMtilde^2*s^8*v[1]*v[2] + 14463360*mMtilde^4*s^8*v[1]*v[2] + 
   4821120*mMtilde^6*s^8*v[1]*v[2] - 275251200*v[1]^3*v[2] + 
   550502400*mMtilde^2*v[1]^3*v[2] + 825753600*mMtilde^4*v[1]^3*v[2] - 
   2697461760*s*v[1]^3*v[2] - 385351680*mMtilde^2*s*v[1]^3*v[2] + 
   2312110080*mMtilde^4*s*v[1]^3*v[2] - 6709248000*s^2*v[1]^3*v[2] - 
   6729891840*mMtilde^2*s^2*v[1]^3*v[2] - 20643840*mMtilde^4*s^2*v[1]^3*
    v[2] - 1414103040*s^3*v[1]^3*v[2] - 7297597440*mMtilde^2*s^3*v[1]^3*
    v[2] - 5883494400*mMtilde^4*s^3*v[1]^3*v[2] + 
   4736471040*s^4*v[1]^3*v[2] + 3558481920*mMtilde^2*s^4*v[1]^3*v[2] - 
   1177989120*mMtilde^4*s^4*v[1]^3*v[2] + 4431974400*s^5*v[1]^3*v[2] + 
   6727311360*mMtilde^2*s^5*v[1]^3*v[2] + 2295336960*mMtilde^4*s^5*v[1]^3*
    v[2] + 1683763200*s^6*v[1]^3*v[2] + 3088834560*mMtilde^2*s^6*v[1]^3*
    v[2] + 1405071360*mMtilde^4*s^6*v[1]^3*v[2] + 243855360*s^7*v[1]^3*v[2] + 
   487710720*mMtilde^2*s^7*v[1]^3*v[2] + 243855360*mMtilde^4*s^7*v[1]^3*
    v[2] - 12111052800*v[1]^5*v[2] - 12111052800*mMtilde^2*v[1]^5*v[2] - 
   50315919360*s*v[1]^5*v[2] - 50315919360*mMtilde^2*s*v[1]^5*v[2] - 
   60692889600*s^2*v[1]^5*v[2] - 60692889600*mMtilde^2*s^2*v[1]^5*v[2] + 
   20065812480*s^3*v[1]^5*v[2] + 20065812480*mMtilde^2*s^3*v[1]^5*v[2] + 
   64037191680*s^4*v[1]^5*v[2] + 64037191680*mMtilde^2*s^4*v[1]^5*v[2] + 
   33443020800*s^5*v[1]^5*v[2] + 33443020800*mMtilde^2*s^5*v[1]^5*v[2] + 
   5573836800*s^6*v[1]^5*v[2] + 5573836800*mMtilde^2*s^6*v[1]^5*v[2] + 
   54106521600*v[1]^7*v[2] + 319102648320*s*v[1]^7*v[2] + 
   737987788800*s^2*v[1]^7*v[2] + 770262958080*s^3*v[1]^7*v[2] + 
   356725555200*s^4*v[1]^7*v[2] + 59454259200*s^5*v[1]^7*v[2] - 
   3276800*v[2]^2 + 29491200*mMtilde^2*v[2]^2 + 16384000*mMtilde^4*v[2]^2 - 
   16384000*mMtilde^6*v[2]^2 - 179568640*s*v[2]^2 - 
   4587520*mMtilde^2*s*v[2]^2 + 144506880*mMtilde^4*s*v[2]^2 - 
   30474240*mMtilde^6*s*v[2]^2 - 391127040*s^2*v[2]^2 - 
   101212160*mMtilde^2*s^2*v[2]^2 + 341565440*mMtilde^4*s^2*v[2]^2 + 
   51650560*mMtilde^6*s^2*v[2]^2 - 131420160*s^3*v[2]^2 - 
   592773120*mMtilde^2*s^3*v[2]^2 - 315002880*mMtilde^4*s^3*v[2]^2 + 
   146350080*mMtilde^6*s^3*v[2]^2 + 230883840*s^4*v[2]^2 - 
   89464320*mMtilde^2*s^4*v[2]^2 - 446906880*mMtilde^4*s^4*v[2]^2 - 
   126558720*mMtilde^6*s^4*v[2]^2 + 281646720*s^5*v[2]^2 + 
   344188800*mMtilde^2*s^5*v[2]^2 - 10581120*mMtilde^4*s^5*v[2]^2 - 
   73123200*mMtilde^6*s^5*v[2]^2 + 147450240*s^6*v[2]^2 + 
   295125120*mMtilde^2*s^6*v[2]^2 + 167806080*mMtilde^4*s^6*v[2]^2 + 
   20131200*mMtilde^6*s^6*v[2]^2 + 40590720*s^7*v[2]^2 + 
   104768640*mMtilde^2*s^7*v[2]^2 + 87765120*mMtilde^4*s^7*v[2]^2 + 
   23587200*mMtilde^6*s^7*v[2]^2 + 4821120*s^8*v[2]^2 + 
   14463360*mMtilde^2*s^8*v[2]^2 + 14463360*mMtilde^4*s^8*v[2]^2 + 
   4821120*mMtilde^6*s^8*v[2]^2 - 412876800*v[1]^2*v[2]^2 + 
   825753600*mMtilde^2*v[1]^2*v[2]^2 + 1238630400*mMtilde^4*v[1]^2*v[2]^2 - 
   4046192640*s*v[1]^2*v[2]^2 - 578027520*mMtilde^2*s*v[1]^2*v[2]^2 + 
   3468165120*mMtilde^4*s*v[1]^2*v[2]^2 - 10063872000*s^2*v[1]^2*v[2]^2 - 
   10094837760*mMtilde^2*s^2*v[1]^2*v[2]^2 - 30965760*mMtilde^4*s^2*v[1]^2*
    v[2]^2 - 2121154560*s^3*v[1]^2*v[2]^2 - 10946396160*mMtilde^2*s^3*v[1]^2*
    v[2]^2 - 8825241600*mMtilde^4*s^3*v[1]^2*v[2]^2 + 
   7104706560*s^4*v[1]^2*v[2]^2 + 5337722880*mMtilde^2*s^4*v[1]^2*v[2]^2 - 
   1766983680*mMtilde^4*s^4*v[1]^2*v[2]^2 + 6647961600*s^5*v[1]^2*v[2]^2 + 
   10090967040*mMtilde^2*s^5*v[1]^2*v[2]^2 + 3443005440*mMtilde^4*s^5*v[1]^2*
    v[2]^2 + 2525644800*s^6*v[1]^2*v[2]^2 + 4633251840*mMtilde^2*s^6*v[1]^2*
    v[2]^2 + 2107607040*mMtilde^4*s^6*v[1]^2*v[2]^2 + 
   365783040*s^7*v[1]^2*v[2]^2 + 731566080*mMtilde^2*s^7*v[1]^2*v[2]^2 + 
   365783040*mMtilde^4*s^7*v[1]^2*v[2]^2 - 19267584000*v[1]^4*v[2]^2 - 
   19267584000*mMtilde^2*v[1]^4*v[2]^2 - 92209152000*s*v[1]^4*v[2]^2 - 
   92209152000*mMtilde^2*s*v[1]^4*v[2]^2 - 126959616000*s^2*v[1]^4*v[2]^2 - 
   126959616000*mMtilde^2*s^2*v[1]^4*v[2]^2 + 33443020800*s^3*v[1]^4*v[2]^2 + 
   33443020800*mMtilde^2*s^3*v[1]^4*v[2]^2 + 126959616000*s^4*v[1]^4*v[2]^2 + 
   126959616000*mMtilde^2*s^4*v[1]^4*v[2]^2 + 66886041600*s^5*v[1]^4*v[2]^2 + 
   66886041600*mMtilde^2*s^5*v[1]^4*v[2]^2 + 11147673600*s^6*v[1]^4*v[2]^2 + 
   11147673600*mMtilde^2*s^6*v[1]^4*v[2]^2 + 101292441600*v[1]^6*v[2]^2 + 
   672053329920*s*v[1]^6*v[2]^2 + 1717567488000*s^2*v[1]^6*v[2]^2 + 
   1889984839680*s^3*v[1]^6*v[2]^2 + 891813888000*s^4*v[1]^6*v[2]^2 + 
   148635648000*s^5*v[1]^6*v[2]^2 - 275251200*v[1]*v[2]^3 + 
   550502400*mMtilde^2*v[1]*v[2]^3 + 825753600*mMtilde^4*v[1]*v[2]^3 - 
   2697461760*s*v[1]*v[2]^3 - 385351680*mMtilde^2*s*v[1]*v[2]^3 + 
   2312110080*mMtilde^4*s*v[1]*v[2]^3 - 6709248000*s^2*v[1]*v[2]^3 - 
   6729891840*mMtilde^2*s^2*v[1]*v[2]^3 - 20643840*mMtilde^4*s^2*v[1]*
    v[2]^3 - 1414103040*s^3*v[1]*v[2]^3 - 7297597440*mMtilde^2*s^3*v[1]*
    v[2]^3 - 5883494400*mMtilde^4*s^3*v[1]*v[2]^3 + 
   4736471040*s^4*v[1]*v[2]^3 + 3558481920*mMtilde^2*s^4*v[1]*v[2]^3 - 
   1177989120*mMtilde^4*s^4*v[1]*v[2]^3 + 4431974400*s^5*v[1]*v[2]^3 + 
   6727311360*mMtilde^2*s^5*v[1]*v[2]^3 + 2295336960*mMtilde^4*s^5*v[1]*
    v[2]^3 + 1683763200*s^6*v[1]*v[2]^3 + 3088834560*mMtilde^2*s^6*v[1]*
    v[2]^3 + 1405071360*mMtilde^4*s^6*v[1]*v[2]^3 + 
   243855360*s^7*v[1]*v[2]^3 + 487710720*mMtilde^2*s^7*v[1]*v[2]^3 + 
   243855360*mMtilde^4*s^7*v[1]*v[2]^3 - 18350080000*v[1]^3*v[2]^3 - 
   18350080000*mMtilde^2*v[1]^3*v[2]^3 - 100558438400*s*v[1]^3*v[2]^3 - 
   100558438400*mMtilde^2*s*v[1]^3*v[2]^3 - 152764416000*s^2*v[1]^3*v[2]^3 - 
   152764416000*mMtilde^2*s^2*v[1]^3*v[2]^3 + 33443020800*s^3*v[1]^3*v[2]^3 + 
   33443020800*mMtilde^2*s^3*v[1]^3*v[2]^3 + 147190579200*s^4*v[1]^3*v[2]^3 + 
   147190579200*mMtilde^2*s^4*v[1]^3*v[2]^3 + 78033715200*s^5*v[1]^3*v[2]^3 + 
   78033715200*mMtilde^2*s^5*v[1]^3*v[2]^3 + 13005619200*s^6*v[1]^3*v[2]^3 + 
   13005619200*mMtilde^2*s^6*v[1]^3*v[2]^3 + 114504499200*v[1]^5*v[2]^3 + 
   899300720640*s*v[1]^5*v[2]^3 + 2569745203200*s^2*v[1]^5*v[2]^3 + 
   2974034165760*s^3*v[1]^5*v[2]^3 + 1426902220800*s^4*v[1]^5*v[2]^3 + 
   237817036800*s^5*v[1]^5*v[2]^3 - 137625600*v[2]^4 + 
   275251200*mMtilde^2*v[2]^4 + 412876800*mMtilde^4*v[2]^4 - 
   1348730880*s*v[2]^4 - 192675840*mMtilde^2*s*v[2]^4 + 
   1156055040*mMtilde^4*s*v[2]^4 - 3354624000*s^2*v[2]^4 - 
   3364945920*mMtilde^2*s^2*v[2]^4 - 10321920*mMtilde^4*s^2*v[2]^4 - 
   707051520*s^3*v[2]^4 - 3648798720*mMtilde^2*s^3*v[2]^4 - 
   2941747200*mMtilde^4*s^3*v[2]^4 + 2368235520*s^4*v[2]^4 + 
   1779240960*mMtilde^2*s^4*v[2]^4 - 588994560*mMtilde^4*s^4*v[2]^4 + 
   2215987200*s^5*v[2]^4 + 3363655680*mMtilde^2*s^5*v[2]^4 + 
   1147668480*mMtilde^4*s^5*v[2]^4 + 841881600*s^6*v[2]^4 + 
   1544417280*mMtilde^2*s^6*v[2]^4 + 702535680*mMtilde^4*s^6*v[2]^4 + 
   121927680*s^7*v[2]^4 + 243855360*mMtilde^2*s^7*v[2]^4 + 
   121927680*mMtilde^4*s^7*v[2]^4 - 19267584000*v[1]^2*v[2]^4 - 
   19267584000*mMtilde^2*v[1]^2*v[2]^4 - 92209152000*s*v[1]^2*v[2]^4 - 
   92209152000*mMtilde^2*s*v[1]^2*v[2]^4 - 126959616000*s^2*v[1]^2*v[2]^4 - 
   126959616000*mMtilde^2*s^2*v[1]^2*v[2]^4 + 33443020800*s^3*v[1]^2*v[2]^4 + 
   33443020800*mMtilde^2*s^3*v[1]^2*v[2]^4 + 126959616000*s^4*v[1]^2*v[2]^4 + 
   126959616000*mMtilde^2*s^4*v[1]^2*v[2]^4 + 66886041600*s^5*v[1]^2*v[2]^4 + 
   66886041600*mMtilde^2*s^5*v[1]^2*v[2]^4 + 11147673600*s^6*v[1]^2*v[2]^4 + 
   11147673600*mMtilde^2*s^6*v[1]^2*v[2]^4 + 121110528000*v[1]^4*v[2]^4 + 
   1012924416000*s*v[1]^4*v[2]^4 + 2995834060800*s^2*v[1]^4*v[2]^4 + 
   3516058828800*s^3*v[1]^4*v[2]^4 + 1694446387200*s^4*v[1]^4*v[2]^4 + 
   282407731200*s^5*v[1]^4*v[2]^4 - 12111052800*v[1]*v[2]^5 - 
   12111052800*mMtilde^2*v[1]*v[2]^5 - 50315919360*s*v[1]*v[2]^5 - 
   50315919360*mMtilde^2*s*v[1]*v[2]^5 - 60692889600*s^2*v[1]*v[2]^5 - 
   60692889600*mMtilde^2*s^2*v[1]*v[2]^5 + 20065812480*s^3*v[1]*v[2]^5 + 
   20065812480*mMtilde^2*s^3*v[1]*v[2]^5 + 64037191680*s^4*v[1]*v[2]^5 + 
   64037191680*mMtilde^2*s^4*v[1]*v[2]^5 + 33443020800*s^5*v[1]*v[2]^5 + 
   33443020800*mMtilde^2*s^5*v[1]*v[2]^5 + 5573836800*s^6*v[1]*v[2]^5 + 
   5573836800*mMtilde^2*s^6*v[1]*v[2]^5 + 114504499200*v[1]^3*v[2]^5 + 
   899300720640*s*v[1]^3*v[2]^5 + 2569745203200*s^2*v[1]^3*v[2]^5 + 
   2974034165760*s^3*v[1]^3*v[2]^5 + 1426902220800*s^4*v[1]^3*v[2]^5 + 
   237817036800*s^5*v[1]^3*v[2]^5 - 4037017600*v[2]^6 - 
   4037017600*mMtilde^2*v[2]^6 - 16771973120*s*v[2]^6 - 
   16771973120*mMtilde^2*s*v[2]^6 - 20230963200*s^2*v[2]^6 - 
   20230963200*mMtilde^2*s^2*v[2]^6 + 6688604160*s^3*v[2]^6 + 
   6688604160*mMtilde^2*s^3*v[2]^6 + 21345730560*s^4*v[2]^6 + 
   21345730560*mMtilde^2*s^4*v[2]^6 + 11147673600*s^5*v[2]^6 + 
   11147673600*mMtilde^2*s^5*v[2]^6 + 1857945600*s^6*v[2]^6 + 
   1857945600*mMtilde^2*s^6*v[2]^6 + 101292441600*v[1]^2*v[2]^6 + 
   672053329920*s*v[1]^2*v[2]^6 + 1717567488000*s^2*v[1]^2*v[2]^6 + 
   1889984839680*s^3*v[1]^2*v[2]^6 + 891813888000*s^4*v[1]^2*v[2]^6 + 
   148635648000*s^5*v[1]^2*v[2]^6 + 54106521600*v[1]*v[2]^7 + 
   319102648320*s*v[1]*v[2]^7 + 737987788800*s^2*v[1]*v[2]^7 + 
   770262958080*s^3*v[1]*v[2]^7 + 356725555200*s^4*v[1]*v[2]^7 + 
   59454259200*s^5*v[1]*v[2]^7 + 13526630400*v[2]^8 + 79775662080*s*v[2]^8 + 
   184496947200*s^2*v[2]^8 + 192565739520*s^3*v[2]^8 + 
   89181388800*s^4*v[2]^8 + 14863564800*s^5*v[2]^8))/
 (3382286745600*(1 + s)*(1 + 3*s)*(5 + 3*s)*(7 + 3*s))


==> anc/mathematica_files/M0/250311_D8_q4_qtilde1_M0.m <==
(-92250*s^3 - 90360*mMtilde^2*s^3 - 1260*mMtilde^4*s^3 - 2520*mMtilde^6*s^3 + 
  630*mMtilde^8*s^3 - 116280*s^4 - 44928*mMtilde^2*s^4 + 
  49872*mMtilde^4*s^4 - 19776*mMtilde^6*s^4 + 1704*mMtilde^8*s^4 - 
  102600*s^5 + 11688*mMtilde^2*s^5 + 65160*mMtilde^4*s^5 - 
  52488*mMtilde^6*s^5 - 3360*mMtilde^8*s^5 - 39600*s^6 - 
  116920*mMtilde^2*s^6 + 58872*mMtilde^4*s^6 + 121176*mMtilde^6*s^6 - 
  15016*mMtilde^8*s^6 + 74250*s^7 - 85400*mMtilde^2*s^7 - 
  149316*mMtilde^4*s^7 + 28776*mMtilde^6*s^7 + 18442*mMtilde^8*s^7 + 
  128655*s^8 + 61868*mMtilde^2*s^8 - 124566*mMtilde^4*s^8 - 
  49140*mMtilde^6*s^8 + 8639*mMtilde^8*s^8 + 95832*s^9 + 
  134800*mMtilde^2*s^9 + 1056*mMtilde^4*s^9 - 46608*mMtilde^6*s^9 - 
  8696*mMtilde^8*s^9 + 40878*s^10 + 93032*mMtilde^2*s^10 + 
  58212*mMtilde^4*s^10 + 840*mMtilde^6*s^10 - 5218*mMtilde^8*s^10 + 
  9972*s^11 + 31648*mMtilde^2*s^11 + 35112*mMtilde^4*s^11 + 
  15168*mMtilde^6*s^11 + 1732*mMtilde^8*s^11 + 1143*s^12 + 
  4572*mMtilde^2*s^12 + 6858*mMtilde^4*s^12 + 4572*mMtilde^6*s^12 + 
  1143*mMtilde^8*s^12 - 7200*s^3*v[1]^2 + 64800*mMtilde^2*s^3*v[1]^2 + 
  36000*mMtilde^4*s^3*v[1]^2 - 36000*mMtilde^6*s^3*v[1]^2 - 
  856800*s^4*v[1]^2 - 295200*mMtilde^2*s^4*v[1]^2 + 
  436320*mMtilde^4*s^4*v[1]^2 - 125280*mMtilde^6*s^4*v[1]^2 - 
  1776240*s^5*v[1]^2 - 185040*mMtilde^2*s^5*v[1]^2 + 
  1640880*mMtilde^4*s^5*v[1]^2 + 49680*mMtilde^6*s^5*v[1]^2 - 
  763920*s^6*v[1]^2 - 2403120*mMtilde^2*s^6*v[1]^2 - 
  947760*mMtilde^4*s^6*v[1]^2 + 691440*mMtilde^6*s^6*v[1]^2 + 
  836640*s^7*v[1]^2 - 836640*mMtilde^2*s^7*v[1]^2 - 
  1971360*mMtilde^4*s^7*v[1]^2 - 298080*mMtilde^6*s^7*v[1]^2 + 
  1359360*s^8*v[1]^2 + 1259520*mMtilde^2*s^8*v[1]^2 - 
  545280*mMtilde^4*s^8*v[1]^2 - 445440*mMtilde^6*s^8*v[1]^2 + 
  869760*s^9*v[1]^2 + 1537920*mMtilde^2*s^9*v[1]^2 + 
  650880*mMtilde^4*s^9*v[1]^2 - 17280*mMtilde^6*s^9*v[1]^2 + 
  293760*s^10*v[1]^2 + 723840*mMtilde^2*s^10*v[1]^2 + 
  566400*mMtilde^4*s^10*v[1]^2 + 136320*mMtilde^6*s^10*v[1]^2 + 
  44640*s^11*v[1]^2 + 133920*mMtilde^2*s^11*v[1]^2 + 
  133920*mMtilde^4*s^11*v[1]^2 + 44640*mMtilde^6*s^11*v[1]^2 - 
  252000*s^3*v[1]^4 + 504000*mMtilde^2*s^3*v[1]^4 + 
  756000*mMtilde^4*s^3*v[1]^4 - 3245760*s^4*v[1]^4 + 
  80640*mMtilde^2*s^4*v[1]^4 + 3326400*mMtilde^4*s^4*v[1]^4 - 
  12126240*s^5*v[1]^4 - 9576000*mMtilde^2*s^5*v[1]^4 + 
  2550240*mMtilde^4*s^5*v[1]^4 - 4999680*s^6*v[1]^4 - 
  14192640*mMtilde^2*s^6*v[1]^4 - 9192960*mMtilde^4*s^6*v[1]^4 + 
  6773760*s^7*v[1]^4 + 2096640*mMtilde^2*s^7*v[1]^4 - 
  4677120*mMtilde^4*s^7*v[1]^4 + 8668800*s^8*v[1]^4 + 
  11692800*mMtilde^2*s^8*v[1]^4 + 3024000*mMtilde^4*s^8*v[1]^4 + 
  4334400*s^9*v[1]^4 + 7701120*mMtilde^2*s^9*v[1]^4 + 
  3366720*mMtilde^4*s^9*v[1]^4 + 846720*s^10*v[1]^4 + 
  1693440*mMtilde^2*s^10*v[1]^4 + 846720*mMtilde^4*s^10*v[1]^4 - 
  6854400*s^3*v[1]^6 - 6854400*mMtilde^2*s^3*v[1]^6 - 37981440*s^4*v[1]^6 - 
  37981440*mMtilde^2*s^4*v[1]^6 - 67092480*s^5*v[1]^6 - 
  67092480*mMtilde^2*s^5*v[1]^6 - 1935360*s^6*v[1]^6 - 
  1935360*mMtilde^2*s^6*v[1]^6 + 60641280*s^7*v[1]^6 + 
  60641280*mMtilde^2*s^7*v[1]^6 + 43545600*s^8*v[1]^6 + 
  43545600*mMtilde^2*s^8*v[1]^6 + 9676800*s^9*v[1]^6 + 
  9676800*mMtilde^2*s^9*v[1]^6 + 22464000*s^3*v[1]^8 + 157593600*s^4*v[1]^8 + 
  433935360*s^5*v[1]^8 + 531256320*s^6*v[1]^8 + 290304000*s^7*v[1]^8 + 
  58060800*s^8*v[1]^8 - 7200*s^3*v[1]*v[2] + 64800*mMtilde^2*s^3*v[1]*v[2] + 
  36000*mMtilde^4*s^3*v[1]*v[2] - 36000*mMtilde^6*s^3*v[1]*v[2] - 
  856800*s^4*v[1]*v[2] - 295200*mMtilde^2*s^4*v[1]*v[2] + 
  436320*mMtilde^4*s^4*v[1]*v[2] - 125280*mMtilde^6*s^4*v[1]*v[2] - 
  1776240*s^5*v[1]*v[2] - 185040*mMtilde^2*s^5*v[1]*v[2] + 
  1640880*mMtilde^4*s^5*v[1]*v[2] + 49680*mMtilde^6*s^5*v[1]*v[2] - 
  763920*s^6*v[1]*v[2] - 2403120*mMtilde^2*s^6*v[1]*v[2] - 
  947760*mMtilde^4*s^6*v[1]*v[2] + 691440*mMtilde^6*s^6*v[1]*v[2] + 
  836640*s^7*v[1]*v[2] - 836640*mMtilde^2*s^7*v[1]*v[2] - 
  1971360*mMtilde^4*s^7*v[1]*v[2] - 298080*mMtilde^6*s^7*v[1]*v[2] + 
  1359360*s^8*v[1]*v[2] + 1259520*mMtilde^2*s^8*v[1]*v[2] - 
  545280*mMtilde^4*s^8*v[1]*v[2] - 445440*mMtilde^6*s^8*v[1]*v[2] + 
  869760*s^9*v[1]*v[2] + 1537920*mMtilde^2*s^9*v[1]*v[2] + 
  650880*mMtilde^4*s^9*v[1]*v[2] - 17280*mMtilde^6*s^9*v[1]*v[2] + 
  293760*s^10*v[1]*v[2] + 723840*mMtilde^2*s^10*v[1]*v[2] + 
  566400*mMtilde^4*s^10*v[1]*v[2] + 136320*mMtilde^6*s^10*v[1]*v[2] + 
  44640*s^11*v[1]*v[2] + 133920*mMtilde^2*s^11*v[1]*v[2] + 
  133920*mMtilde^4*s^11*v[1]*v[2] + 44640*mMtilde^6*s^11*v[1]*v[2] - 
  504000*s^3*v[1]^3*v[2] + 1008000*mMtilde^2*s^3*v[1]^3*v[2] + 
  1512000*mMtilde^4*s^3*v[1]^3*v[2] - 6491520*s^4*v[1]^3*v[2] + 
  161280*mMtilde^2*s^4*v[1]^3*v[2] + 6652800*mMtilde^4*s^4*v[1]^3*v[2] - 
  24252480*s^5*v[1]^3*v[2] - 19152000*mMtilde^2*s^5*v[1]^3*v[2] + 
  5100480*mMtilde^4*s^5*v[1]^3*v[2] - 9999360*s^6*v[1]^3*v[2] - 
  28385280*mMtilde^2*s^6*v[1]^3*v[2] - 18385920*mMtilde^4*s^6*v[1]^3*v[2] + 
  13547520*s^7*v[1]^3*v[2] + 4193280*mMtilde^2*s^7*v[1]^3*v[2] - 
  9354240*mMtilde^4*s^7*v[1]^3*v[2] + 17337600*s^8*v[1]^3*v[2] + 
  23385600*mMtilde^2*s^8*v[1]^3*v[2] + 6048000*mMtilde^4*s^8*v[1]^3*v[2] + 
  8668800*s^9*v[1]^3*v[2] + 15402240*mMtilde^2*s^9*v[1]^3*v[2] + 
  6733440*mMtilde^4*s^9*v[1]^3*v[2] + 1693440*s^10*v[1]^3*v[2] + 
  3386880*mMtilde^2*s^10*v[1]^3*v[2] + 1693440*mMtilde^4*s^10*v[1]^3*v[2] - 
  20563200*s^3*v[1]^5*v[2] - 20563200*mMtilde^2*s^3*v[1]^5*v[2] - 
  113944320*s^4*v[1]^5*v[2] - 113944320*mMtilde^2*s^4*v[1]^5*v[2] - 
  201277440*s^5*v[1]^5*v[2] - 201277440*mMtilde^2*s^5*v[1]^5*v[2] - 
  5806080*s^6*v[1]^5*v[2] - 5806080*mMtilde^2*s^6*v[1]^5*v[2] + 
  181923840*s^7*v[1]^5*v[2] + 181923840*mMtilde^2*s^7*v[1]^5*v[2] + 
  130636800*s^8*v[1]^5*v[2] + 130636800*mMtilde^2*s^8*v[1]^5*v[2] + 
  29030400*s^9*v[1]^5*v[2] + 29030400*mMtilde^2*s^9*v[1]^5*v[2] + 
  89856000*s^3*v[1]^7*v[2] + 630374400*s^4*v[1]^7*v[2] + 
  1735741440*s^5*v[1]^7*v[2] + 2125025280*s^6*v[1]^7*v[2] + 
  1161216000*s^7*v[1]^7*v[2] + 232243200*s^8*v[1]^7*v[2] - 7200*s^3*v[2]^2 + 
  64800*mMtilde^2*s^3*v[2]^2 + 36000*mMtilde^4*s^3*v[2]^2 - 
  36000*mMtilde^6*s^3*v[2]^2 - 856800*s^4*v[2]^2 - 
  295200*mMtilde^2*s^4*v[2]^2 + 436320*mMtilde^4*s^4*v[2]^2 - 
  125280*mMtilde^6*s^4*v[2]^2 - 1776240*s^5*v[2]^2 - 
  185040*mMtilde^2*s^5*v[2]^2 + 1640880*mMtilde^4*s^5*v[2]^2 + 
  49680*mMtilde^6*s^5*v[2]^2 - 763920*s^6*v[2]^2 - 
  2403120*mMtilde^2*s^6*v[2]^2 - 947760*mMtilde^4*s^6*v[2]^2 + 
  691440*mMtilde^6*s^6*v[2]^2 + 836640*s^7*v[2]^2 - 
  836640*mMtilde^2*s^7*v[2]^2 - 1971360*mMtilde^4*s^7*v[2]^2 - 
  298080*mMtilde^6*s^7*v[2]^2 + 1359360*s^8*v[2]^2 + 
  1259520*mMtilde^2*s^8*v[2]^2 - 545280*mMtilde^4*s^8*v[2]^2 - 
  445440*mMtilde^6*s^8*v[2]^2 + 869760*s^9*v[2]^2 + 
  1537920*mMtilde^2*s^9*v[2]^2 + 650880*mMtilde^4*s^9*v[2]^2 - 
  17280*mMtilde^6*s^9*v[2]^2 + 293760*s^10*v[2]^2 + 
  723840*mMtilde^2*s^10*v[2]^2 + 566400*mMtilde^4*s^10*v[2]^2 + 
  136320*mMtilde^6*s^10*v[2]^2 + 44640*s^11*v[2]^2 + 
  133920*mMtilde^2*s^11*v[2]^2 + 133920*mMtilde^4*s^11*v[2]^2 + 
  44640*mMtilde^6*s^11*v[2]^2 - 756000*s^3*v[1]^2*v[2]^2 + 
  1512000*mMtilde^2*s^3*v[1]^2*v[2]^2 + 2268000*mMtilde^4*s^3*v[1]^2*v[2]^2 - 
  9737280*s^4*v[1]^2*v[2]^2 + 241920*mMtilde^2*s^4*v[1]^2*v[2]^2 + 
  9979200*mMtilde^4*s^4*v[1]^2*v[2]^2 - 36378720*s^5*v[1]^2*v[2]^2 - 
  28728000*mMtilde^2*s^5*v[1]^2*v[2]^2 + 7650720*mMtilde^4*s^5*v[1]^2*
   v[2]^2 - 14999040*s^6*v[1]^2*v[2]^2 - 42577920*mMtilde^2*s^6*v[1]^2*
   v[2]^2 - 27578880*mMtilde^4*s^6*v[1]^2*v[2]^2 + 
  20321280*s^7*v[1]^2*v[2]^2 + 6289920*mMtilde^2*s^7*v[1]^2*v[2]^2 - 
  14031360*mMtilde^4*s^7*v[1]^2*v[2]^2 + 26006400*s^8*v[1]^2*v[2]^2 + 
  35078400*mMtilde^2*s^8*v[1]^2*v[2]^2 + 9072000*mMtilde^4*s^8*v[1]^2*
   v[2]^2 + 13003200*s^9*v[1]^2*v[2]^2 + 23103360*mMtilde^2*s^9*v[1]^2*
   v[2]^2 + 10100160*mMtilde^4*s^9*v[1]^2*v[2]^2 + 
  2540160*s^10*v[1]^2*v[2]^2 + 5080320*mMtilde^2*s^10*v[1]^2*v[2]^2 + 
  2540160*mMtilde^4*s^10*v[1]^2*v[2]^2 - 33264000*s^3*v[1]^4*v[2]^2 - 
  33264000*mMtilde^2*s^3*v[1]^4*v[2]^2 - 208656000*s^4*v[1]^4*v[2]^2 - 
  208656000*mMtilde^2*s^4*v[1]^4*v[2]^2 - 412473600*s^5*v[1]^4*v[2]^2 - 
  412473600*mMtilde^2*s^5*v[1]^4*v[2]^2 - 25401600*s^6*v[1]^4*v[2]^2 - 
  25401600*mMtilde^2*s^6*v[1]^4*v[2]^2 + 360460800*s^7*v[1]^4*v[2]^2 + 
  360460800*mMtilde^2*s^7*v[1]^4*v[2]^2 + 261273600*s^8*v[1]^4*v[2]^2 + 
  261273600*mMtilde^2*s^8*v[1]^4*v[2]^2 + 58060800*s^9*v[1]^4*v[2]^2 + 
  58060800*mMtilde^2*s^9*v[1]^4*v[2]^2 + 169344000*s^3*v[1]^6*v[2]^2 + 
  1335398400*s^4*v[1]^6*v[2]^2 + 4071997440*s^5*v[1]^6*v[2]^2 + 
  5231278080*s^6*v[1]^6*v[2]^2 + 2903040000*s^7*v[1]^6*v[2]^2 + 
  580608000*s^8*v[1]^6*v[2]^2 - 504000*s^3*v[1]*v[2]^3 + 
  1008000*mMtilde^2*s^3*v[1]*v[2]^3 + 1512000*mMtilde^4*s^3*v[1]*v[2]^3 - 
  6491520*s^4*v[1]*v[2]^3 + 161280*mMtilde^2*s^4*v[1]*v[2]^3 + 
  6652800*mMtilde^4*s^4*v[1]*v[2]^3 - 24252480*s^5*v[1]*v[2]^3 - 
  19152000*mMtilde^2*s^5*v[1]*v[2]^3 + 5100480*mMtilde^4*s^5*v[1]*v[2]^3 - 
  9999360*s^6*v[1]*v[2]^3 - 28385280*mMtilde^2*s^6*v[1]*v[2]^3 - 
  18385920*mMtilde^4*s^6*v[1]*v[2]^3 + 13547520*s^7*v[1]*v[2]^3 + 
  4193280*mMtilde^2*s^7*v[1]*v[2]^3 - 9354240*mMtilde^4*s^7*v[1]*v[2]^3 + 
  17337600*s^8*v[1]*v[2]^3 + 23385600*mMtilde^2*s^8*v[1]*v[2]^3 + 
  6048000*mMtilde^4*s^8*v[1]*v[2]^3 + 8668800*s^9*v[1]*v[2]^3 + 
  15402240*mMtilde^2*s^9*v[1]*v[2]^3 + 6733440*mMtilde^4*s^9*v[1]*v[2]^3 + 
  1693440*s^10*v[1]*v[2]^3 + 3386880*mMtilde^2*s^10*v[1]*v[2]^3 + 
  1693440*mMtilde^4*s^10*v[1]*v[2]^3 - 32256000*s^3*v[1]^3*v[2]^3 - 
  32256000*mMtilde^2*s^3*v[1]^3*v[2]^3 - 227404800*s^4*v[1]^3*v[2]^3 - 
  227404800*mMtilde^2*s^4*v[1]^3*v[2]^3 - 489484800*s^5*v[1]^3*v[2]^3 - 
  489484800*mMtilde^2*s^5*v[1]^3*v[2]^3 - 41126400*s^6*v[1]^3*v[2]^3 - 
  41126400*mMtilde^2*s^6*v[1]^3*v[2]^3 + 417715200*s^7*v[1]^3*v[2]^3 + 
  417715200*mMtilde^2*s^7*v[1]^3*v[2]^3 + 304819200*s^8*v[1]^3*v[2]^3 + 
  304819200*mMtilde^2*s^8*v[1]^3*v[2]^3 + 67737600*s^9*v[1]^3*v[2]^3 + 
  67737600*mMtilde^2*s^9*v[1]^3*v[2]^3 + 193536000*s^3*v[1]^5*v[2]^3 + 
  1799884800*s^4*v[1]^5*v[2]^3 + 6140897280*s^5*v[1]^5*v[2]^3 + 
  8256245760*s^6*v[1]^5*v[2]^3 + 4644864000*s^7*v[1]^5*v[2]^3 + 
  928972800*s^8*v[1]^5*v[2]^3 - 252000*s^3*v[2]^4 + 
  504000*mMtilde^2*s^3*v[2]^4 + 756000*mMtilde^4*s^3*v[2]^4 - 
  3245760*s^4*v[2]^4 + 80640*mMtilde^2*s^4*v[2]^4 + 
  3326400*mMtilde^4*s^4*v[2]^4 - 12126240*s^5*v[2]^4 - 
  9576000*mMtilde^2*s^5*v[2]^4 + 2550240*mMtilde^4*s^5*v[2]^4 - 
  4999680*s^6*v[2]^4 - 14192640*mMtilde^2*s^6*v[2]^4 - 
  9192960*mMtilde^4*s^6*v[2]^4 + 6773760*s^7*v[2]^4 + 
  2096640*mMtilde^2*s^7*v[2]^4 - 4677120*mMtilde^4*s^7*v[2]^4 + 
  8668800*s^8*v[2]^4 + 11692800*mMtilde^2*s^8*v[2]^4 + 
  3024000*mMtilde^4*s^8*v[2]^4 + 4334400*s^9*v[2]^4 + 
  7701120*mMtilde^2*s^9*v[2]^4 + 3366720*mMtilde^4*s^9*v[2]^4 + 
  846720*s^10*v[2]^4 + 1693440*mMtilde^2*s^10*v[2]^4 + 
  846720*mMtilde^4*s^10*v[2]^4 - 33264000*s^3*v[1]^2*v[2]^4 - 
  33264000*mMtilde^2*s^3*v[1]^2*v[2]^4 - 208656000*s^4*v[1]^2*v[2]^4 - 
  208656000*mMtilde^2*s^4*v[1]^2*v[2]^4 - 412473600*s^5*v[1]^2*v[2]^4 - 
  412473600*mMtilde^2*s^5*v[1]^2*v[2]^4 - 25401600*s^6*v[1]^2*v[2]^4 - 
  25401600*mMtilde^2*s^6*v[1]^2*v[2]^4 + 360460800*s^7*v[1]^2*v[2]^4 + 
  360460800*mMtilde^2*s^7*v[1]^2*v[2]^4 + 261273600*s^8*v[1]^2*v[2]^4 + 
  261273600*mMtilde^2*s^8*v[1]^2*v[2]^4 + 58060800*s^9*v[1]^2*v[2]^4 + 
  58060800*mMtilde^2*s^9*v[1]^2*v[2]^4 + 205632000*s^3*v[1]^4*v[2]^4 + 
  2032128000*s^4*v[1]^4*v[2]^4 + 7175347200*s^5*v[1]^4*v[2]^4 + 
  9768729600*s^6*v[1]^4*v[2]^4 + 5515776000*s^7*v[1]^4*v[2]^4 + 
  1103155200*s^8*v[1]^4*v[2]^4 - 20563200*s^3*v[1]*v[2]^5 - 
  20563200*mMtilde^2*s^3*v[1]*v[2]^5 - 113944320*s^4*v[1]*v[2]^5 - 
  113944320*mMtilde^2*s^4*v[1]*v[2]^5 - 201277440*s^5*v[1]*v[2]^5 - 
  201277440*mMtilde^2*s^5*v[1]*v[2]^5 - 5806080*s^6*v[1]*v[2]^5 - 
  5806080*mMtilde^2*s^6*v[1]*v[2]^5 + 181923840*s^7*v[1]*v[2]^5 + 
  181923840*mMtilde^2*s^7*v[1]*v[2]^5 + 130636800*s^8*v[1]*v[2]^5 + 
  130636800*mMtilde^2*s^8*v[1]*v[2]^5 + 29030400*s^9*v[1]*v[2]^5 + 
  29030400*mMtilde^2*s^9*v[1]*v[2]^5 + 193536000*s^3*v[1]^3*v[2]^5 + 
  1799884800*s^4*v[1]^3*v[2]^5 + 6140897280*s^5*v[1]^3*v[2]^5 + 
  8256245760*s^6*v[1]^3*v[2]^5 + 4644864000*s^7*v[1]^3*v[2]^5 + 
  928972800*s^8*v[1]^3*v[2]^5 - 6854400*s^3*v[2]^6 - 
  6854400*mMtilde^2*s^3*v[2]^6 - 37981440*s^4*v[2]^6 - 
  37981440*mMtilde^2*s^4*v[2]^6 - 67092480*s^5*v[2]^6 - 
  67092480*mMtilde^2*s^5*v[2]^6 - 1935360*s^6*v[2]^6 - 
  1935360*mMtilde^2*s^6*v[2]^6 + 60641280*s^7*v[2]^6 + 
  60641280*mMtilde^2*s^7*v[2]^6 + 43545600*s^8*v[2]^6 + 
  43545600*mMtilde^2*s^8*v[2]^6 + 9676800*s^9*v[2]^6 + 
  9676800*mMtilde^2*s^9*v[2]^6 + 169344000*s^3*v[1]^2*v[2]^6 + 
  1335398400*s^4*v[1]^2*v[2]^6 + 4071997440*s^5*v[1]^2*v[2]^6 + 
  5231278080*s^6*v[1]^2*v[2]^6 + 2903040000*s^7*v[1]^2*v[2]^6 + 
  580608000*s^8*v[1]^2*v[2]^6 + 89856000*s^3*v[1]*v[2]^7 + 
  630374400*s^4*v[1]*v[2]^7 + 1735741440*s^5*v[1]*v[2]^7 + 
  2125025280*s^6*v[1]*v[2]^7 + 1161216000*s^7*v[1]*v[2]^7 + 
  232243200*s^8*v[1]*v[2]^7 + 22464000*s^3*v[2]^8 + 157593600*s^4*v[2]^8 + 
  433935360*s^5*v[2]^8 + 531256320*s^6*v[2]^8 + 290304000*s^7*v[2]^8 + 
  58060800*s^8*v[2]^8 - 7200*s^3*v[1]*v[3] + 64800*mMtilde^2*s^3*v[1]*v[3] + 
  36000*mMtilde^4*s^3*v[1]*v[3] - 36000*mMtilde^6*s^3*v[1]*v[3] - 
  856800*s^4*v[1]*v[3] - 295200*mMtilde^2*s^4*v[1]*v[3] + 
  436320*mMtilde^4*s^4*v[1]*v[3] - 125280*mMtilde^6*s^4*v[1]*v[3] - 
  1776240*s^5*v[1]*v[3] - 185040*mMtilde^2*s^5*v[1]*v[3] + 
  1640880*mMtilde^4*s^5*v[1]*v[3] + 49680*mMtilde^6*s^5*v[1]*v[3] - 
  763920*s^6*v[1]*v[3] - 2403120*mMtilde^2*s^6*v[1]*v[3] - 
  947760*mMtilde^4*s^6*v[1]*v[3] + 691440*mMtilde^6*s^6*v[1]*v[3] + 
  836640*s^7*v[1]*v[3] - 836640*mMtilde^2*s^7*v[1]*v[3] - 
  1971360*mMtilde^4*s^7*v[1]*v[3] - 298080*mMtilde^6*s^7*v[1]*v[3] + 
  1359360*s^8*v[1]*v[3] + 1259520*mMtilde^2*s^8*v[1]*v[3] - 
  545280*mMtilde^4*s^8*v[1]*v[3] - 445440*mMtilde^6*s^8*v[1]*v[3] + 
  869760*s^9*v[1]*v[3] + 1537920*mMtilde^2*s^9*v[1]*v[3] + 
  650880*mMtilde^4*s^9*v[1]*v[3] - 17280*mMtilde^6*s^9*v[1]*v[3] + 
  293760*s^10*v[1]*v[3] + 723840*mMtilde^2*s^10*v[1]*v[3] + 
  566400*mMtilde^4*s^10*v[1]*v[3] + 136320*mMtilde^6*s^10*v[1]*v[3] + 
  44640*s^11*v[1]*v[3] + 133920*mMtilde^2*s^11*v[1]*v[3] + 
  133920*mMtilde^4*s^11*v[1]*v[3] + 44640*mMtilde^6*s^11*v[1]*v[3] - 
  504000*s^3*v[1]^3*v[3] + 1008000*mMtilde^2*s^3*v[1]^3*v[3] + 
  1512000*mMtilde^4*s^3*v[1]^3*v[3] - 6491520*s^4*v[1]^3*v[3] + 
  161280*mMtilde^2*s^4*v[1]^3*v[3] + 6652800*mMtilde^4*s^4*v[1]^3*v[3] - 
  24252480*s^5*v[1]^3*v[3] - 19152000*mMtilde^2*s^5*v[1]^3*v[3] + 
  5100480*mMtilde^4*s^5*v[1]^3*v[3] - 9999360*s^6*v[1]^3*v[3] - 
  28385280*mMtilde^2*s^6*v[1]^3*v[3] - 18385920*mMtilde^4*s^6*v[1]^3*v[3] + 
  13547520*s^7*v[1]^3*v[3] + 4193280*mMtilde^2*s^7*v[1]^3*v[3] - 
  9354240*mMtilde^4*s^7*v[1]^3*v[3] + 17337600*s^8*v[1]^3*v[3] + 
  23385600*mMtilde^2*s^8*v[1]^3*v[3] + 6048000*mMtilde^4*s^8*v[1]^3*v[3] + 
  8668800*s^9*v[1]^3*v[3] + 15402240*mMtilde^2*s^9*v[1]^3*v[3] + 
  6733440*mMtilde^4*s^9*v[1]^3*v[3] + 1693440*s^10*v[1]^3*v[3] + 
  3386880*mMtilde^2*s^10*v[1]^3*v[3] + 1693440*mMtilde^4*s^10*v[1]^3*v[3] - 
  20563200*s^3*v[1]^5*v[3] - 20563200*mMtilde^2*s^3*v[1]^5*v[3] - 
  113944320*s^4*v[1]^5*v[3] - 113944320*mMtilde^2*s^4*v[1]^5*v[3] - 
  201277440*s^5*v[1]^5*v[3] - 201277440*mMtilde^2*s^5*v[1]^5*v[3] - 
  5806080*s^6*v[1]^5*v[3] - 5806080*mMtilde^2*s^6*v[1]^5*v[3] + 
  181923840*s^7*v[1]^5*v[3] + 181923840*mMtilde^2*s^7*v[1]^5*v[3] + 
  130636800*s^8*v[1]^5*v[3] + 130636800*mMtilde^2*s^8*v[1]^5*v[3] + 
  29030400*s^9*v[1]^5*v[3] + 29030400*mMtilde^2*s^9*v[1]^5*v[3] + 
  89856000*s^3*v[1]^7*v[3] + 630374400*s^4*v[1]^7*v[3] + 
  1735741440*s^5*v[1]^7*v[3] + 2125025280*s^6*v[1]^7*v[3] + 
  1161216000*s^7*v[1]^7*v[3] + 232243200*s^8*v[1]^7*v[3] - 
  7200*s^3*v[2]*v[3] + 64800*mMtilde^2*s^3*v[2]*v[3] + 
  36000*mMtilde^4*s^3*v[2]*v[3] - 36000*mMtilde^6*s^3*v[2]*v[3] - 
  856800*s^4*v[2]*v[3] - 295200*mMtilde^2*s^4*v[2]*v[3] + 
  436320*mMtilde^4*s^4*v[2]*v[3] - 125280*mMtilde^6*s^4*v[2]*v[3] - 
  1776240*s^5*v[2]*v[3] - 185040*mMtilde^2*s^5*v[2]*v[3] + 
  1640880*mMtilde^4*s^5*v[2]*v[3] + 49680*mMtilde^6*s^5*v[2]*v[3] - 
  763920*s^6*v[2]*v[3] - 2403120*mMtilde^2*s^6*v[2]*v[3] - 
  947760*mMtilde^4*s^6*v[2]*v[3] + 691440*mMtilde^6*s^6*v[2]*v[3] + 
  836640*s^7*v[2]*v[3] - 836640*mMtilde^2*s^7*v[2]*v[3] - 
  1971360*mMtilde^4*s^7*v[2]*v[3] - 298080*mMtilde^6*s^7*v[2]*v[3] + 
  1359360*s^8*v[2]*v[3] + 1259520*mMtilde^2*s^8*v[2]*v[3] - 
  545280*mMtilde^4*s^8*v[2]*v[3] - 445440*mMtilde^6*s^8*v[2]*v[3] + 
  869760*s^9*v[2]*v[3] + 1537920*mMtilde^2*s^9*v[2]*v[3] + 
  650880*mMtilde^4*s^9*v[2]*v[3] - 17280*mMtilde^6*s^9*v[2]*v[3] + 
  293760*s^10*v[2]*v[3] + 723840*mMtilde^2*s^10*v[2]*v[3] + 
  566400*mMtilde^4*s^10*v[2]*v[3] + 136320*mMtilde^6*s^10*v[2]*v[3] + 
  44640*s^11*v[2]*v[3] + 133920*mMtilde^2*s^11*v[2]*v[3] + 
  133920*mMtilde^4*s^11*v[2]*v[3] + 44640*mMtilde^6*s^11*v[2]*v[3] - 
  1209600*s^3*v[1]^2*v[2]*v[3] + 2419200*mMtilde^2*s^3*v[1]^2*v[2]*v[3] + 
  3628800*mMtilde^4*s^3*v[1]^2*v[2]*v[3] - 14031360*s^4*v[1]^2*v[2]*v[3] + 
  1935360*mMtilde^2*s^4*v[1]^2*v[2]*v[3] + 15966720*mMtilde^4*s^4*v[1]^2*v[2]*
   v[3] - 57818880*s^5*v[1]^2*v[2]*v[3] - 45964800*mMtilde^2*s^5*v[1]^2*v[2]*
   v[3] + 11854080*mMtilde^4*s^5*v[1]^2*v[2]*v[3] - 
  20321280*s^6*v[1]^2*v[2]*v[3] - 67737600*mMtilde^2*s^6*v[1]^2*v[2]*v[3] - 
  47416320*mMtilde^4*s^6*v[1]^2*v[2]*v[3] + 33868800*s^7*v[1]^2*v[2]*v[3] + 
  17418240*mMtilde^2*s^7*v[1]^2*v[2]*v[3] - 16450560*mMtilde^4*s^7*v[1]^2*
   v[2]*v[3] + 38223360*s^8*v[1]^2*v[2]*v[3] + 53222400*mMtilde^2*s^8*v[1]^2*
   v[2]*v[3] + 14999040*mMtilde^4*s^8*v[1]^2*v[2]*v[3] + 
  17902080*s^9*v[1]^2*v[2]*v[3] + 31933440*mMtilde^2*s^9*v[1]^2*v[2]*v[3] + 
  14031360*mMtilde^4*s^9*v[1]^2*v[2]*v[3] + 3386880*s^10*v[1]^2*v[2]*v[3] + 
  6773760*mMtilde^2*s^10*v[1]^2*v[2]*v[3] + 3386880*mMtilde^4*s^10*v[1]^2*
   v[2]*v[3] - 60480000*s^3*v[1]^4*v[2]*v[3] - 60480000*mMtilde^2*s^3*v[1]^4*
   v[2]*v[3] - 370137600*s^4*v[1]^4*v[2]*v[3] - 
  370137600*mMtilde^2*s^4*v[1]^4*v[2]*v[3] - 708825600*s^5*v[1]^4*v[2]*v[3] - 
  708825600*mMtilde^2*s^5*v[1]^4*v[2]*v[3] + 16934400*s^6*v[1]^4*v[2]*v[3] + 
  16934400*mMtilde^2*s^6*v[1]^4*v[2]*v[3] + 624153600*s^7*v[1]^4*v[2]*v[3] + 
  624153600*mMtilde^2*s^7*v[1]^4*v[2]*v[3] + 411264000*s^8*v[1]^4*v[2]*v[3] + 
  411264000*mMtilde^2*s^8*v[1]^4*v[2]*v[3] + 87091200*s^9*v[1]^4*v[2]*v[3] + 
  87091200*mMtilde^2*s^9*v[1]^4*v[2]*v[3] + 329011200*s^3*v[1]^6*v[2]*v[3] + 
  2500485120*s^4*v[1]^6*v[2]*v[3] + 7404687360*s^5*v[1]^6*v[2]*v[3] + 
  9181347840*s^6*v[1]^6*v[2]*v[3] + 4877107200*s^7*v[1]^6*v[2]*v[3] + 
  928972800*s^8*v[1]^6*v[2]*v[3] - 1209600*s^3*v[1]*v[2]^2*v[3] + 
  2419200*mMtilde^2*s^3*v[1]*v[2]^2*v[3] + 3628800*mMtilde^4*s^3*v[1]*v[2]^2*
   v[3] - 14031360*s^4*v[1]*v[2]^2*v[3] + 1935360*mMtilde^2*s^4*v[1]*v[2]^2*
   v[3] + 15966720*mMtilde^4*s^4*v[1]*v[2]^2*v[3] - 
  57818880*s^5*v[1]*v[2]^2*v[3] - 45964800*mMtilde^2*s^5*v[1]*v[2]^2*v[3] + 
  11854080*mMtilde^4*s^5*v[1]*v[2]^2*v[3] - 20321280*s^6*v[1]*v[2]^2*v[3] - 
  67737600*mMtilde^2*s^6*v[1]*v[2]^2*v[3] - 47416320*mMtilde^4*s^6*v[1]*
   v[2]^2*v[3] + 33868800*s^7*v[1]*v[2]^2*v[3] + 
  17418240*mMtilde^2*s^7*v[1]*v[2]^2*v[3] - 16450560*mMtilde^4*s^7*v[1]*
   v[2]^2*v[3] + 38223360*s^8*v[1]*v[2]^2*v[3] + 
  53222400*mMtilde^2*s^8*v[1]*v[2]^2*v[3] + 14999040*mMtilde^4*s^8*v[1]*
   v[2]^2*v[3] + 17902080*s^9*v[1]*v[2]^2*v[3] + 
  31933440*mMtilde^2*s^9*v[1]*v[2]^2*v[3] + 14031360*mMtilde^4*s^9*v[1]*
   v[2]^2*v[3] + 3386880*s^10*v[1]*v[2]^2*v[3] + 
  6773760*mMtilde^2*s^10*v[1]*v[2]^2*v[3] + 3386880*mMtilde^4*s^10*v[1]*
   v[2]^2*v[3] - 84672000*s^3*v[1]^3*v[2]^2*v[3] - 
  84672000*mMtilde^2*s^3*v[1]^3*v[2]^2*v[3] - 587865600*s^4*v[1]^3*v[2]^2*
   v[3] - 587865600*mMtilde^2*s^4*v[1]^3*v[2]^2*v[3] - 
  1236211200*s^5*v[1]^3*v[2]^2*v[3] - 1236211200*mMtilde^2*s^5*v[1]^3*v[2]^2*
   v[3] + 12096000*s^6*v[1]^3*v[2]^2*v[3] + 12096000*mMtilde^2*s^6*v[1]^3*
   v[2]^2*v[3] + 1059609600*s^7*v[1]^3*v[2]^2*v[3] + 
  1059609600*mMtilde^2*s^7*v[1]^3*v[2]^2*v[3] + 
  691891200*s^8*v[1]^3*v[2]^2*v[3] + 691891200*mMtilde^2*s^8*v[1]^3*v[2]^2*
   v[3] + 145152000*s^9*v[1]^3*v[2]^2*v[3] + 145152000*mMtilde^2*s^9*v[1]^3*
   v[2]^2*v[3] + 551577600*s^3*v[1]^5*v[2]^2*v[3] + 
  4888719360*s^4*v[1]^5*v[2]^2*v[3] + 16204769280*s^5*v[1]^5*v[2]^2*v[3] + 
  20925112320*s^6*v[1]^5*v[2]^2*v[3] + 11147673600*s^7*v[1]^5*v[2]^2*v[3] + 
  2090188800*s^8*v[1]^5*v[2]^2*v[3] - 504000*s^3*v[2]^3*v[3] + 
  1008000*mMtilde^2*s^3*v[2]^3*v[3] + 1512000*mMtilde^4*s^3*v[2]^3*v[3] - 
  6491520*s^4*v[2]^3*v[3] + 161280*mMtilde^2*s^4*v[2]^3*v[3] + 
  6652800*mMtilde^4*s^4*v[2]^3*v[3] - 24252480*s^5*v[2]^3*v[3] - 
  19152000*mMtilde^2*s^5*v[2]^3*v[3] + 5100480*mMtilde^4*s^5*v[2]^3*v[3] - 
  9999360*s^6*v[2]^3*v[3] - 28385280*mMtilde^2*s^6*v[2]^3*v[3] - 
  18385920*mMtilde^4*s^6*v[2]^3*v[3] + 13547520*s^7*v[2]^3*v[3] + 
  4193280*mMtilde^2*s^7*v[2]^3*v[3] - 9354240*mMtilde^4*s^7*v[2]^3*v[3] + 
  17337600*s^8*v[2]^3*v[3] + 23385600*mMtilde^2*s^8*v[2]^3*v[3] + 
  6048000*mMtilde^4*s^8*v[2]^3*v[3] + 8668800*s^9*v[2]^3*v[3] + 
  15402240*mMtilde^2*s^9*v[2]^3*v[3] + 6733440*mMtilde^4*s^9*v[2]^3*v[3] + 
  1693440*s^10*v[2]^3*v[3] + 3386880*mMtilde^2*s^10*v[2]^3*v[3] + 
  1693440*mMtilde^4*s^10*v[2]^3*v[3] - 84672000*s^3*v[1]^2*v[2]^3*v[3] - 
  84672000*mMtilde^2*s^3*v[1]^2*v[2]^3*v[3] - 587865600*s^4*v[1]^2*v[2]^3*
   v[3] - 587865600*mMtilde^2*s^4*v[1]^2*v[2]^3*v[3] - 
  1236211200*s^5*v[1]^2*v[2]^3*v[3] - 1236211200*mMtilde^2*s^5*v[1]^2*v[2]^3*
   v[3] + 12096000*s^6*v[1]^2*v[2]^3*v[3] + 12096000*mMtilde^2*s^6*v[1]^2*
   v[2]^3*v[3] + 1059609600*s^7*v[1]^2*v[2]^3*v[3] + 
  1059609600*mMtilde^2*s^7*v[1]^2*v[2]^3*v[3] + 
  691891200*s^8*v[1]^2*v[2]^3*v[3] + 691891200*mMtilde^2*s^8*v[1]^2*v[2]^3*
   v[3] + 145152000*s^9*v[1]^2*v[2]^3*v[3] + 145152000*mMtilde^2*s^9*v[1]^2*
   v[2]^3*v[3] + 628992000*s^3*v[1]^4*v[2]^3*v[3] + 
  6406041600*s^4*v[1]^4*v[2]^3*v[3] + 23001753600*s^5*v[1]^4*v[2]^3*v[3] + 
  30462566400*s^6*v[1]^4*v[2]^3*v[3] + 16257024000*s^7*v[1]^4*v[2]^3*v[3] + 
  3019161600*s^8*v[1]^4*v[2]^3*v[3] - 60480000*s^3*v[1]*v[2]^4*v[3] - 
  60480000*mMtilde^2*s^3*v[1]*v[2]^4*v[3] - 370137600*s^4*v[1]*v[2]^4*v[3] - 
  370137600*mMtilde^2*s^4*v[1]*v[2]^4*v[3] - 708825600*s^5*v[1]*v[2]^4*v[3] - 
  708825600*mMtilde^2*s^5*v[1]*v[2]^4*v[3] + 16934400*s^6*v[1]*v[2]^4*v[3] + 
  16934400*mMtilde^2*s^6*v[1]*v[2]^4*v[3] + 624153600*s^7*v[1]*v[2]^4*v[3] + 
  624153600*mMtilde^2*s^7*v[1]*v[2]^4*v[3] + 411264000*s^8*v[1]*v[2]^4*v[3] + 
  411264000*mMtilde^2*s^8*v[1]*v[2]^4*v[3] + 87091200*s^9*v[1]*v[2]^4*v[3] + 
  87091200*mMtilde^2*s^9*v[1]*v[2]^4*v[3] + 628992000*s^3*v[1]^3*v[2]^4*
   v[3] + 6406041600*s^4*v[1]^3*v[2]^4*v[3] + 23001753600*s^5*v[1]^3*v[2]^4*
   v[3] + 30462566400*s^6*v[1]^3*v[2]^4*v[3] + 16257024000*s^7*v[1]^3*v[2]^4*
   v[3] + 3019161600*s^8*v[1]^3*v[2]^4*v[3] - 20563200*s^3*v[2]^5*v[3] - 
  20563200*mMtilde^2*s^3*v[2]^5*v[3] - 113944320*s^4*v[2]^5*v[3] - 
  113944320*mMtilde^2*s^4*v[2]^5*v[3] - 201277440*s^5*v[2]^5*v[3] - 
  201277440*mMtilde^2*s^5*v[2]^5*v[3] - 5806080*s^6*v[2]^5*v[3] - 
  5806080*mMtilde^2*s^6*v[2]^5*v[3] + 181923840*s^7*v[2]^5*v[3] + 
  181923840*mMtilde^2*s^7*v[2]^5*v[3] + 130636800*s^8*v[2]^5*v[3] + 
  130636800*mMtilde^2*s^8*v[2]^5*v[3] + 29030400*s^9*v[2]^5*v[3] + 
  29030400*mMtilde^2*s^9*v[2]^5*v[3] + 551577600*s^3*v[1]^2*v[2]^5*v[3] + 
  4888719360*s^4*v[1]^2*v[2]^5*v[3] + 16204769280*s^5*v[1]^2*v[2]^5*v[3] + 
  20925112320*s^6*v[1]^2*v[2]^5*v[3] + 11147673600*s^7*v[1]^2*v[2]^5*v[3] + 
  2090188800*s^8*v[1]^2*v[2]^5*v[3] + 329011200*s^3*v[1]*v[2]^6*v[3] + 
  2500485120*s^4*v[1]*v[2]^6*v[3] + 7404687360*s^5*v[1]*v[2]^6*v[3] + 
  9181347840*s^6*v[1]*v[2]^6*v[3] + 4877107200*s^7*v[1]*v[2]^6*v[3] + 
  928972800*s^8*v[1]*v[2]^6*v[3] + 89856000*s^3*v[2]^7*v[3] + 
  630374400*s^4*v[2]^7*v[3] + 1735741440*s^5*v[2]^7*v[3] + 
  2125025280*s^6*v[2]^7*v[3] + 1161216000*s^7*v[2]^7*v[3] + 
  232243200*s^8*v[2]^7*v[3] - 7200*s^3*v[3]^2 + 64800*mMtilde^2*s^3*v[3]^2 + 
  36000*mMtilde^4*s^3*v[3]^2 - 36000*mMtilde^6*s^3*v[3]^2 - 
  856800*s^4*v[3]^2 - 295200*mMtilde^2*s^4*v[3]^2 + 
  436320*mMtilde^4*s^4*v[3]^2 - 125280*mMtilde^6*s^4*v[3]^2 - 
  1776240*s^5*v[3]^2 - 185040*mMtilde^2*s^5*v[3]^2 + 
  1640880*mMtilde^4*s^5*v[3]^2 + 49680*mMtilde^6*s^5*v[3]^2 - 
  763920*s^6*v[3]^2 - 2403120*mMtilde^2*s^6*v[3]^2 - 
  947760*mMtilde^4*s^6*v[3]^2 + 691440*mMtilde^6*s^6*v[3]^2 + 
  836640*s^7*v[3]^2 - 836640*mMtilde^2*s^7*v[3]^2 - 
  1971360*mMtilde^4*s^7*v[3]^2 - 298080*mMtilde^6*s^7*v[3]^2 + 
  1359360*s^8*v[3]^2 + 1259520*mMtilde^2*s^8*v[3]^2 - 
  545280*mMtilde^4*s^8*v[3]^2 - 445440*mMtilde^6*s^8*v[3]^2 + 
  869760*s^9*v[3]^2 + 1537920*mMtilde^2*s^9*v[3]^2 + 
  650880*mMtilde^4*s^9*v[3]^2 - 17280*mMtilde^6*s^9*v[3]^2 + 
  293760*s^10*v[3]^2 + 723840*mMtilde^2*s^10*v[3]^2 + 
  566400*mMtilde^4*s^10*v[3]^2 + 136320*mMtilde^6*s^10*v[3]^2 + 
  44640*s^11*v[3]^2 + 133920*mMtilde^2*s^11*v[3]^2 + 
  133920*mMtilde^4*s^11*v[3]^2 + 44640*mMtilde^6*s^11*v[3]^2 - 
  756000*s^3*v[1]^2*v[3]^2 + 1512000*mMtilde^2*s^3*v[1]^2*v[3]^2 + 
  2268000*mMtilde^4*s^3*v[1]^2*v[3]^2 - 9737280*s^4*v[1]^2*v[3]^2 + 
  241920*mMtilde^2*s^4*v[1]^2*v[3]^2 + 9979200*mMtilde^4*s^4*v[1]^2*v[3]^2 - 
  36378720*s^5*v[1]^2*v[3]^2 - 28728000*mMtilde^2*s^5*v[1]^2*v[3]^2 + 
  7650720*mMtilde^4*s^5*v[1]^2*v[3]^2 - 14999040*s^6*v[1]^2*v[3]^2 - 
  42577920*mMtilde^2*s^6*v[1]^2*v[3]^2 - 27578880*mMtilde^4*s^6*v[1]^2*
   v[3]^2 + 20321280*s^7*v[1]^2*v[3]^2 + 6289920*mMtilde^2*s^7*v[1]^2*
   v[3]^2 - 14031360*mMtilde^4*s^7*v[1]^2*v[3]^2 + 
  26006400*s^8*v[1]^2*v[3]^2 + 35078400*mMtilde^2*s^8*v[1]^2*v[3]^2 + 
  9072000*mMtilde^4*s^8*v[1]^2*v[3]^2 + 13003200*s^9*v[1]^2*v[3]^2 + 
  23103360*mMtilde^2*s^9*v[1]^2*v[3]^2 + 10100160*mMtilde^4*s^9*v[1]^2*
   v[3]^2 + 2540160*s^10*v[1]^2*v[3]^2 + 5080320*mMtilde^2*s^10*v[1]^2*
   v[3]^2 + 2540160*mMtilde^4*s^10*v[1]^2*v[3]^2 - 
  33264000*s^3*v[1]^4*v[3]^2 - 33264000*mMtilde^2*s^3*v[1]^4*v[3]^2 - 
  208656000*s^4*v[1]^4*v[3]^2 - 208656000*mMtilde^2*s^4*v[1]^4*v[3]^2 - 
  412473600*s^5*v[1]^4*v[3]^2 - 412473600*mMtilde^2*s^5*v[1]^4*v[3]^2 - 
  25401600*s^6*v[1]^4*v[3]^2 - 25401600*mMtilde^2*s^6*v[1]^4*v[3]^2 + 
  360460800*s^7*v[1]^4*v[3]^2 + 360460800*mMtilde^2*s^7*v[1]^4*v[3]^2 + 
  261273600*s^8*v[1]^4*v[3]^2 + 261273600*mMtilde^2*s^8*v[1]^4*v[3]^2 + 
  58060800*s^9*v[1]^4*v[3]^2 + 58060800*mMtilde^2*s^9*v[1]^4*v[3]^2 + 
  169344000*s^3*v[1]^6*v[3]^2 + 1335398400*s^4*v[1]^6*v[3]^2 + 
  4071997440*s^5*v[1]^6*v[3]^2 + 5231278080*s^6*v[1]^6*v[3]^2 + 
  2903040000*s^7*v[1]^6*v[3]^2 + 580608000*s^8*v[1]^6*v[3]^2 - 
  1209600*s^3*v[1]*v[2]*v[3]^2 + 2419200*mMtilde^2*s^3*v[1]*v[2]*v[3]^2 + 
  3628800*mMtilde^4*s^3*v[1]*v[2]*v[3]^2 - 14031360*s^4*v[1]*v[2]*v[3]^2 + 
  1935360*mMtilde^2*s^4*v[1]*v[2]*v[3]^2 + 15966720*mMtilde^4*s^4*v[1]*v[2]*
   v[3]^2 - 57818880*s^5*v[1]*v[2]*v[3]^2 - 45964800*mMtilde^2*s^5*v[1]*v[2]*
   v[3]^2 + 11854080*mMtilde^4*s^5*v[1]*v[2]*v[3]^2 - 
  20321280*s^6*v[1]*v[2]*v[3]^2 - 67737600*mMtilde^2*s^6*v[1]*v[2]*v[3]^2 - 
  47416320*mMtilde^4*s^6*v[1]*v[2]*v[3]^2 + 33868800*s^7*v[1]*v[2]*v[3]^2 + 
  17418240*mMtilde^2*s^7*v[1]*v[2]*v[3]^2 - 16450560*mMtilde^4*s^7*v[1]*v[2]*
   v[3]^2 + 38223360*s^8*v[1]*v[2]*v[3]^2 + 53222400*mMtilde^2*s^8*v[1]*v[2]*
   v[3]^2 + 14999040*mMtilde^4*s^8*v[1]*v[2]*v[3]^2 + 
  17902080*s^9*v[1]*v[2]*v[3]^2 + 31933440*mMtilde^2*s^9*v[1]*v[2]*v[3]^2 + 
  14031360*mMtilde^4*s^9*v[1]*v[2]*v[3]^2 + 3386880*s^10*v[1]*v[2]*v[3]^2 + 
  6773760*mMtilde^2*s^10*v[1]*v[2]*v[3]^2 + 3386880*mMtilde^4*s^10*v[1]*v[2]*
   v[3]^2 - 84672000*s^3*v[1]^3*v[2]*v[3]^2 - 84672000*mMtilde^2*s^3*v[1]^3*
   v[2]*v[3]^2 - 587865600*s^4*v[1]^3*v[2]*v[3]^2 - 
  587865600*mMtilde^2*s^4*v[1]^3*v[2]*v[3]^2 - 1236211200*s^5*v[1]^3*v[2]*
   v[3]^2 - 1236211200*mMtilde^2*s^5*v[1]^3*v[2]*v[3]^2 + 
  12096000*s^6*v[1]^3*v[2]*v[3]^2 + 12096000*mMtilde^2*s^6*v[1]^3*v[2]*
   v[3]^2 + 1059609600*s^7*v[1]^3*v[2]*v[3]^2 + 
  1059609600*mMtilde^2*s^7*v[1]^3*v[2]*v[3]^2 + 
  691891200*s^8*v[1]^3*v[2]*v[3]^2 + 691891200*mMtilde^2*s^8*v[1]^3*v[2]*
   v[3]^2 + 145152000*s^9*v[1]^3*v[2]*v[3]^2 + 145152000*mMtilde^2*s^9*v[1]^3*
   v[2]*v[3]^2 + 551577600*s^3*v[1]^5*v[2]*v[3]^2 + 
  4888719360*s^4*v[1]^5*v[2]*v[3]^2 + 16204769280*s^5*v[1]^5*v[2]*v[3]^2 + 
  20925112320*s^6*v[1]^5*v[2]*v[3]^2 + 11147673600*s^7*v[1]^5*v[2]*v[3]^2 + 
  2090188800*s^8*v[1]^5*v[2]*v[3]^2 - 756000*s^3*v[2]^2*v[3]^2 + 
  1512000*mMtilde^2*s^3*v[2]^2*v[3]^2 + 2268000*mMtilde^4*s^3*v[2]^2*v[3]^2 - 
  9737280*s^4*v[2]^2*v[3]^2 + 241920*mMtilde^2*s^4*v[2]^2*v[3]^2 + 
  9979200*mMtilde^4*s^4*v[2]^2*v[3]^2 - 36378720*s^5*v[2]^2*v[3]^2 - 
  28728000*mMtilde^2*s^5*v[2]^2*v[3]^2 + 7650720*mMtilde^4*s^5*v[2]^2*
   v[3]^2 - 14999040*s^6*v[2]^2*v[3]^2 - 42577920*mMtilde^2*s^6*v[2]^2*
   v[3]^2 - 27578880*mMtilde^4*s^6*v[2]^2*v[3]^2 + 
  20321280*s^7*v[2]^2*v[3]^2 + 6289920*mMtilde^2*s^7*v[2]^2*v[3]^2 - 
  14031360*mMtilde^4*s^7*v[2]^2*v[3]^2 + 26006400*s^8*v[2]^2*v[3]^2 + 
  35078400*mMtilde^2*s^8*v[2]^2*v[3]^2 + 9072000*mMtilde^4*s^8*v[2]^2*
   v[3]^2 + 13003200*s^9*v[2]^2*v[3]^2 + 23103360*mMtilde^2*s^9*v[2]^2*
   v[3]^2 + 10100160*mMtilde^4*s^9*v[2]^2*v[3]^2 + 
  2540160*s^10*v[2]^2*v[3]^2 + 5080320*mMtilde^2*s^10*v[2]^2*v[3]^2 + 
  2540160*mMtilde^4*s^10*v[2]^2*v[3]^2 - 108864000*s^3*v[1]^2*v[2]^2*v[3]^2 - 
  108864000*mMtilde^2*s^3*v[1]^2*v[2]^2*v[3]^2 - 
  805593600*s^4*v[1]^2*v[2]^2*v[3]^2 - 805593600*mMtilde^2*s^4*v[1]^2*v[2]^2*
   v[3]^2 - 1763596800*s^5*v[1]^2*v[2]^2*v[3]^2 - 
  1763596800*mMtilde^2*s^5*v[1]^2*v[2]^2*v[3]^2 + 
  7257600*s^6*v[1]^2*v[2]^2*v[3]^2 + 7257600*mMtilde^2*s^6*v[1]^2*v[2]^2*
   v[3]^2 + 1495065600*s^7*v[1]^2*v[2]^2*v[3]^2 + 
  1495065600*mMtilde^2*s^7*v[1]^2*v[2]^2*v[3]^2 + 
  972518400*s^8*v[1]^2*v[2]^2*v[3]^2 + 972518400*mMtilde^2*s^8*v[1]^2*v[2]^2*
   v[3]^2 + 203212800*s^9*v[1]^2*v[2]^2*v[3]^2 + 
  203212800*mMtilde^2*s^9*v[1]^2*v[2]^2*v[3]^2 + 
  870912000*s^3*v[1]^4*v[2]^2*v[3]^2 + 8941363200*s^4*v[1]^4*v[2]^2*v[3]^2 + 
  32455987200*s^5*v[1]^4*v[2]^2*v[3]^2 + 42964992000*s^6*v[1]^4*v[2]^2*
   v[3]^2 + 22759833600*s^7*v[1]^4*v[2]^2*v[3]^2 + 
  4180377600*s^8*v[1]^4*v[2]^2*v[3]^2 - 84672000*s^3*v[1]*v[2]^3*v[3]^2 - 
  84672000*mMtilde^2*s^3*v[1]*v[2]^3*v[3]^2 - 587865600*s^4*v[1]*v[2]^3*
   v[3]^2 - 587865600*mMtilde^2*s^4*v[1]*v[2]^3*v[3]^2 - 
  1236211200*s^5*v[1]*v[2]^3*v[3]^2 - 1236211200*mMtilde^2*s^5*v[1]*v[2]^3*
   v[3]^2 + 12096000*s^6*v[1]*v[2]^3*v[3]^2 + 12096000*mMtilde^2*s^6*v[1]*
   v[2]^3*v[3]^2 + 1059609600*s^7*v[1]*v[2]^3*v[3]^2 + 
  1059609600*mMtilde^2*s^7*v[1]*v[2]^3*v[3]^2 + 
  691891200*s^8*v[1]*v[2]^3*v[3]^2 + 691891200*mMtilde^2*s^8*v[1]*v[2]^3*
   v[3]^2 + 145152000*s^9*v[1]*v[2]^3*v[3]^2 + 145152000*mMtilde^2*s^9*v[1]*
   v[2]^3*v[3]^2 + 967680000*s^3*v[1]^3*v[2]^3*v[3]^2 + 
  10605772800*s^4*v[1]^3*v[2]^3*v[3]^2 + 39907123200*s^5*v[1]^3*v[2]^3*
   v[3]^2 + 53261107200*s^6*v[1]^3*v[2]^3*v[3]^2 + 
  28101427200*s^7*v[1]^3*v[2]^3*v[3]^2 + 5109350400*s^8*v[1]^3*v[2]^3*
   v[3]^2 - 33264000*s^3*v[2]^4*v[3]^2 - 33264000*mMtilde^2*s^3*v[2]^4*
   v[3]^2 - 208656000*s^4*v[2]^4*v[3]^2 - 208656000*mMtilde^2*s^4*v[2]^4*
   v[3]^2 - 412473600*s^5*v[2]^4*v[3]^2 - 412473600*mMtilde^2*s^5*v[2]^4*
   v[3]^2 - 25401600*s^6*v[2]^4*v[3]^2 - 25401600*mMtilde^2*s^6*v[2]^4*
   v[3]^2 + 360460800*s^7*v[2]^4*v[3]^2 + 360460800*mMtilde^2*s^7*v[2]^4*
   v[3]^2 + 261273600*s^8*v[2]^4*v[3]^2 + 261273600*mMtilde^2*s^8*v[2]^4*
   v[3]^2 + 58060800*s^9*v[2]^4*v[3]^2 + 58060800*mMtilde^2*s^9*v[2]^4*
   v[3]^2 + 870912000*s^3*v[1]^2*v[2]^4*v[3]^2 + 
  8941363200*s^4*v[1]^2*v[2]^4*v[3]^2 + 32455987200*s^5*v[1]^2*v[2]^4*
   v[3]^2 + 42964992000*s^6*v[1]^2*v[2]^4*v[3]^2 + 
  22759833600*s^7*v[1]^2*v[2]^4*v[3]^2 + 4180377600*s^8*v[1]^2*v[2]^4*
   v[3]^2 + 551577600*s^3*v[1]*v[2]^5*v[3]^2 + 4888719360*s^4*v[1]*v[2]^5*
   v[3]^2 + 16204769280*s^5*v[1]*v[2]^5*v[3]^2 + 
  20925112320*s^6*v[1]*v[2]^5*v[3]^2 + 11147673600*s^7*v[1]*v[2]^5*v[3]^2 + 
  2090188800*s^8*v[1]*v[2]^5*v[3]^2 + 169344000*s^3*v[2]^6*v[3]^2 + 
  1335398400*s^4*v[2]^6*v[3]^2 + 4071997440*s^5*v[2]^6*v[3]^2 + 
  5231278080*s^6*v[2]^6*v[3]^2 + 2903040000*s^7*v[2]^6*v[3]^2 + 
  580608000*s^8*v[2]^6*v[3]^2 - 504000*s^3*v[1]*v[3]^3 + 
  1008000*mMtilde^2*s^3*v[1]*v[3]^3 + 1512000*mMtilde^4*s^3*v[1]*v[3]^3 - 
  6491520*s^4*v[1]*v[3]^3 + 161280*mMtilde^2*s^4*v[1]*v[3]^3 + 
  6652800*mMtilde^4*s^4*v[1]*v[3]^3 - 24252480*s^5*v[1]*v[3]^3 - 
  19152000*mMtilde^2*s^5*v[1]*v[3]^3 + 5100480*mMtilde^4*s^5*v[1]*v[3]^3 - 
  9999360*s^6*v[1]*v[3]^3 - 28385280*mMtilde^2*s^6*v[1]*v[3]^3 - 
  18385920*mMtilde^4*s^6*v[1]*v[3]^3 + 13547520*s^7*v[1]*v[3]^3 + 
  4193280*mMtilde^2*s^7*v[1]*v[3]^3 - 9354240*mMtilde^4*s^7*v[1]*v[3]^3 + 
  17337600*s^8*v[1]*v[3]^3 + 23385600*mMtilde^2*s^8*v[1]*v[3]^3 + 
  6048000*mMtilde^4*s^8*v[1]*v[3]^3 + 8668800*s^9*v[1]*v[3]^3 + 
  15402240*mMtilde^2*s^9*v[1]*v[3]^3 + 6733440*mMtilde^4*s^9*v[1]*v[3]^3 + 
  1693440*s^10*v[1]*v[3]^3 + 3386880*mMtilde^2*s^10*v[1]*v[3]^3 + 
  1693440*mMtilde^4*s^10*v[1]*v[3]^3 - 32256000*s^3*v[1]^3*v[3]^3 - 
  32256000*mMtilde^2*s^3*v[1]^3*v[3]^3 - 227404800*s^4*v[1]^3*v[3]^3 - 
  227404800*mMtilde^2*s^4*v[1]^3*v[3]^3 - 489484800*s^5*v[1]^3*v[3]^3 - 
  489484800*mMtilde^2*s^5*v[1]^3*v[3]^3 - 41126400*s^6*v[1]^3*v[3]^3 - 
  41126400*mMtilde^2*s^6*v[1]^3*v[3]^3 + 417715200*s^7*v[1]^3*v[3]^3 + 
  417715200*mMtilde^2*s^7*v[1]^3*v[3]^3 + 304819200*s^8*v[1]^3*v[3]^3 + 
  304819200*mMtilde^2*s^8*v[1]^3*v[3]^3 + 67737600*s^9*v[1]^3*v[3]^3 + 
  67737600*mMtilde^2*s^9*v[1]^3*v[3]^3 + 193536000*s^3*v[1]^5*v[3]^3 + 
  1799884800*s^4*v[1]^5*v[3]^3 + 6140897280*s^5*v[1]^5*v[3]^3 + 
  8256245760*s^6*v[1]^5*v[3]^3 + 4644864000*s^7*v[1]^5*v[3]^3 + 
  928972800*s^8*v[1]^5*v[3]^3 - 504000*s^3*v[2]*v[3]^3 + 
  1008000*mMtilde^2*s^3*v[2]*v[3]^3 + 1512000*mMtilde^4*s^3*v[2]*v[3]^3 - 
  6491520*s^4*v[2]*v[3]^3 + 161280*mMtilde^2*s^4*v[2]*v[3]^3 + 
  6652800*mMtilde^4*s^4*v[2]*v[3]^3 - 24252480*s^5*v[2]*v[3]^3 - 
  19152000*mMtilde^2*s^5*v[2]*v[3]^3 + 5100480*mMtilde^4*s^5*v[2]*v[3]^3 - 
  9999360*s^6*v[2]*v[3]^3 - 28385280*mMtilde^2*s^6*v[2]*v[3]^3 - 
  18385920*mMtilde^4*s^6*v[2]*v[3]^3 + 13547520*s^7*v[2]*v[3]^3 + 
  4193280*mMtilde^2*s^7*v[2]*v[3]^3 - 9354240*mMtilde^4*s^7*v[2]*v[3]^3 + 
  17337600*s^8*v[2]*v[3]^3 + 23385600*mMtilde^2*s^8*v[2]*v[3]^3 + 
  6048000*mMtilde^4*s^8*v[2]*v[3]^3 + 8668800*s^9*v[2]*v[3]^3 + 
  15402240*mMtilde^2*s^9*v[2]*v[3]^3 + 6733440*mMtilde^4*s^9*v[2]*v[3]^3 + 
  1693440*s^10*v[2]*v[3]^3 + 3386880*mMtilde^2*s^10*v[2]*v[3]^3 + 
  1693440*mMtilde^4*s^10*v[2]*v[3]^3 - 84672000*s^3*v[1]^2*v[2]*v[3]^3 - 
  84672000*mMtilde^2*s^3*v[1]^2*v[2]*v[3]^3 - 587865600*s^4*v[1]^2*v[2]*
   v[3]^3 - 587865600*mMtilde^2*s^4*v[1]^2*v[2]*v[3]^3 - 
  1236211200*s^5*v[1]^2*v[2]*v[3]^3 - 1236211200*mMtilde^2*s^5*v[1]^2*v[2]*
   v[3]^3 + 12096000*s^6*v[1]^2*v[2]*v[3]^3 + 12096000*mMtilde^2*s^6*v[1]^2*
   v[2]*v[3]^3 + 1059609600*s^7*v[1]^2*v[2]*v[3]^3 + 
  1059609600*mMtilde^2*s^7*v[1]^2*v[2]*v[3]^3 + 
  691891200*s^8*v[1]^2*v[2]*v[3]^3 + 691891200*mMtilde^2*s^8*v[1]^2*v[2]*
   v[3]^3 + 145152000*s^9*v[1]^2*v[2]*v[3]^3 + 145152000*mMtilde^2*s^9*v[1]^2*
   v[2]*v[3]^3 + 628992000*s^3*v[1]^4*v[2]*v[3]^3 + 
  6406041600*s^4*v[1]^4*v[2]*v[3]^3 + 23001753600*s^5*v[1]^4*v[2]*v[3]^3 + 
  30462566400*s^6*v[1]^4*v[2]*v[3]^3 + 16257024000*s^7*v[1]^4*v[2]*v[3]^3 + 
  3019161600*s^8*v[1]^4*v[2]*v[3]^3 - 84672000*s^3*v[1]*v[2]^2*v[3]^3 - 
  84672000*mMtilde^2*s^3*v[1]*v[2]^2*v[3]^3 - 587865600*s^4*v[1]*v[2]^2*
   v[3]^3 - 587865600*mMtilde^2*s^4*v[1]*v[2]^2*v[3]^3 - 
  1236211200*s^5*v[1]*v[2]^2*v[3]^3 - 1236211200*mMtilde^2*s^5*v[1]*v[2]^2*
   v[3]^3 + 12096000*s^6*v[1]*v[2]^2*v[3]^3 + 12096000*mMtilde^2*s^6*v[1]*
   v[2]^2*v[3]^3 + 1059609600*s^7*v[1]*v[2]^2*v[3]^3 + 
  1059609600*mMtilde^2*s^7*v[1]*v[2]^2*v[3]^3 + 
  691891200*s^8*v[1]*v[2]^2*v[3]^3 + 691891200*mMtilde^2*s^8*v[1]*v[2]^2*
   v[3]^3 + 145152000*s^9*v[1]*v[2]^2*v[3]^3 + 145152000*mMtilde^2*s^9*v[1]*
   v[2]^2*v[3]^3 + 967680000*s^3*v[1]^3*v[2]^2*v[3]^3 + 
  10605772800*s^4*v[1]^3*v[2]^2*v[3]^3 + 39907123200*s^5*v[1]^3*v[2]^2*
   v[3]^3 + 53261107200*s^6*v[1]^3*v[2]^2*v[3]^3 + 
  28101427200*s^7*v[1]^3*v[2]^2*v[3]^3 + 5109350400*s^8*v[1]^3*v[2]^2*
   v[3]^3 - 32256000*s^3*v[2]^3*v[3]^3 - 32256000*mMtilde^2*s^3*v[2]^3*
   v[3]^3 - 227404800*s^4*v[2]^3*v[3]^3 - 227404800*mMtilde^2*s^4*v[2]^3*
   v[3]^3 - 489484800*s^5*v[2]^3*v[3]^3 - 489484800*mMtilde^2*s^5*v[2]^3*
   v[3]^3 - 41126400*s^6*v[2]^3*v[3]^3 - 41126400*mMtilde^2*s^6*v[2]^3*
   v[3]^3 + 417715200*s^7*v[2]^3*v[3]^3 + 417715200*mMtilde^2*s^7*v[2]^3*
   v[3]^3 + 304819200*s^8*v[2]^3*v[3]^3 + 304819200*mMtilde^2*s^8*v[2]^3*
   v[3]^3 + 67737600*s^9*v[2]^3*v[3]^3 + 67737600*mMtilde^2*s^9*v[2]^3*
   v[3]^3 + 967680000*s^3*v[1]^2*v[2]^3*v[3]^3 + 
  10605772800*s^4*v[1]^2*v[2]^3*v[3]^3 + 39907123200*s^5*v[1]^2*v[2]^3*
   v[3]^3 + 53261107200*s^6*v[1]^2*v[2]^3*v[3]^3 + 
  28101427200*s^7*v[1]^2*v[2]^3*v[3]^3 + 5109350400*s^8*v[1]^2*v[2]^3*
   v[3]^3 + 628992000*s^3*v[1]*v[2]^4*v[3]^3 + 6406041600*s^4*v[1]*v[2]^4*
   v[3]^3 + 23001753600*s^5*v[1]*v[2]^4*v[3]^3 + 
  30462566400*s^6*v[1]*v[2]^4*v[3]^3 + 16257024000*s^7*v[1]*v[2]^4*v[3]^3 + 
  3019161600*s^8*v[1]*v[2]^4*v[3]^3 + 193536000*s^3*v[2]^5*v[3]^3 + 
  1799884800*s^4*v[2]^5*v[3]^3 + 6140897280*s^5*v[2]^5*v[3]^3 + 
  8256245760*s^6*v[2]^5*v[3]^3 + 4644864000*s^7*v[2]^5*v[3]^3 + 
  928972800*s^8*v[2]^5*v[3]^3 - 252000*s^3*v[3]^4 + 
  504000*mMtilde^2*s^3*v[3]^4 + 756000*mMtilde^4*s^3*v[3]^4 - 
  3245760*s^4*v[3]^4 + 80640*mMtilde^2*s^4*v[3]^4 + 
  3326400*mMtilde^4*s^4*v[3]^4 - 12126240*s^5*v[3]^4 - 
  9576000*mMtilde^2*s^5*v[3]^4 + 2550240*mMtilde^4*s^5*v[3]^4 - 
  4999680*s^6*v[3]^4 - 14192640*mMtilde^2*s^6*v[3]^4 - 
  9192960*mMtilde^4*s^6*v[3]^4 + 6773760*s^7*v[3]^4 + 
  2096640*mMtilde^2*s^7*v[3]^4 - 4677120*mMtilde^4*s^7*v[3]^4 + 
  8668800*s^8*v[3]^4 + 11692800*mMtilde^2*s^8*v[3]^4 + 
  3024000*mMtilde^4*s^8*v[3]^4 + 4334400*s^9*v[3]^4 + 
  7701120*mMtilde^2*s^9*v[3]^4 + 3366720*mMtilde^4*s^9*v[3]^4 + 
  846720*s^10*v[3]^4 + 1693440*mMtilde^2*s^10*v[3]^4 + 
  846720*mMtilde^4*s^10*v[3]^4 - 33264000*s^3*v[1]^2*v[3]^4 - 
  33264000*mMtilde^2*s^3*v[1]^2*v[3]^4 - 208656000*s^4*v[1]^2*v[3]^4 - 
  208656000*mMtilde^2*s^4*v[1]^2*v[3]^4 - 412473600*s^5*v[1]^2*v[3]^4 - 
  412473600*mMtilde^2*s^5*v[1]^2*v[3]^4 - 25401600*s^6*v[1]^2*v[3]^4 - 
  25401600*mMtilde^2*s^6*v[1]^2*v[3]^4 + 360460800*s^7*v[1]^2*v[3]^4 + 
  360460800*mMtilde^2*s^7*v[1]^2*v[3]^4 + 261273600*s^8*v[1]^2*v[3]^4 + 
  261273600*mMtilde^2*s^8*v[1]^2*v[3]^4 + 58060800*s^9*v[1]^2*v[3]^4 + 
  58060800*mMtilde^2*s^9*v[1]^2*v[3]^4 + 205632000*s^3*v[1]^4*v[3]^4 + 
  2032128000*s^4*v[1]^4*v[3]^4 + 7175347200*s^5*v[1]^4*v[3]^4 + 
  9768729600*s^6*v[1]^4*v[3]^4 + 5515776000*s^7*v[1]^4*v[3]^4 + 
  1103155200*s^8*v[1]^4*v[3]^4 - 60480000*s^3*v[1]*v[2]*v[3]^4 - 
  60480000*mMtilde^2*s^3*v[1]*v[2]*v[3]^4 - 370137600*s^4*v[1]*v[2]*v[3]^4 - 
  370137600*mMtilde^2*s^4*v[1]*v[2]*v[3]^4 - 708825600*s^5*v[1]*v[2]*v[3]^4 - 
  708825600*mMtilde^2*s^5*v[1]*v[2]*v[3]^4 + 16934400*s^6*v[1]*v[2]*v[3]^4 + 
  16934400*mMtilde^2*s^6*v[1]*v[2]*v[3]^4 + 624153600*s^7*v[1]*v[2]*v[3]^4 + 
  624153600*mMtilde^2*s^7*v[1]*v[2]*v[3]^4 + 411264000*s^8*v[1]*v[2]*v[3]^4 + 
  411264000*mMtilde^2*s^8*v[1]*v[2]*v[3]^4 + 87091200*s^9*v[1]*v[2]*v[3]^4 + 
  87091200*mMtilde^2*s^9*v[1]*v[2]*v[3]^4 + 628992000*s^3*v[1]^3*v[2]*
   v[3]^4 + 6406041600*s^4*v[1]^3*v[2]*v[3]^4 + 
  23001753600*s^5*v[1]^3*v[2]*v[3]^4 + 30462566400*s^6*v[1]^3*v[2]*v[3]^4 + 
  16257024000*s^7*v[1]^3*v[2]*v[3]^4 + 3019161600*s^8*v[1]^3*v[2]*v[3]^4 - 
  33264000*s^3*v[2]^2*v[3]^4 - 33264000*mMtilde^2*s^3*v[2]^2*v[3]^4 - 
  208656000*s^4*v[2]^2*v[3]^4 - 208656000*mMtilde^2*s^4*v[2]^2*v[3]^4 - 
  412473600*s^5*v[2]^2*v[3]^4 - 412473600*mMtilde^2*s^5*v[2]^2*v[3]^4 - 
  25401600*s^6*v[2]^2*v[3]^4 - 25401600*mMtilde^2*s^6*v[2]^2*v[3]^4 + 
  360460800*s^7*v[2]^2*v[3]^4 + 360460800*mMtilde^2*s^7*v[2]^2*v[3]^4 + 
  261273600*s^8*v[2]^2*v[3]^4 + 261273600*mMtilde^2*s^8*v[2]^2*v[3]^4 + 
  58060800*s^9*v[2]^2*v[3]^4 + 58060800*mMtilde^2*s^9*v[2]^2*v[3]^4 + 
  870912000*s^3*v[1]^2*v[2]^2*v[3]^4 + 8941363200*s^4*v[1]^2*v[2]^2*v[3]^4 + 
  32455987200*s^5*v[1]^2*v[2]^2*v[3]^4 + 42964992000*s^6*v[1]^2*v[2]^2*
   v[3]^4 + 22759833600*s^7*v[1]^2*v[2]^2*v[3]^4 + 
  4180377600*s^8*v[1]^2*v[2]^2*v[3]^4 + 628992000*s^3*v[1]*v[2]^3*v[3]^4 + 
  6406041600*s^4*v[1]*v[2]^3*v[3]^4 + 23001753600*s^5*v[1]*v[2]^3*v[3]^4 + 
  30462566400*s^6*v[1]*v[2]^3*v[3]^4 + 16257024000*s^7*v[1]*v[2]^3*v[3]^4 + 
  3019161600*s^8*v[1]*v[2]^3*v[3]^4 + 205632000*s^3*v[2]^4*v[3]^4 + 
  2032128000*s^4*v[2]^4*v[3]^4 + 7175347200*s^5*v[2]^4*v[3]^4 + 
  9768729600*s^6*v[2]^4*v[3]^4 + 5515776000*s^7*v[2]^4*v[3]^4 + 
  1103155200*s^8*v[2]^4*v[3]^4 - 20563200*s^3*v[1]*v[3]^5 - 
  20563200*mMtilde^2*s^3*v[1]*v[3]^5 - 113944320*s^4*v[1]*v[3]^5 - 
  113944320*mMtilde^2*s^4*v[1]*v[3]^5 - 201277440*s^5*v[1]*v[3]^5 - 
  201277440*mMtilde^2*s^5*v[1]*v[3]^5 - 5806080*s^6*v[1]*v[3]^5 - 
  5806080*mMtilde^2*s^6*v[1]*v[3]^5 + 181923840*s^7*v[1]*v[3]^5 + 
  181923840*mMtilde^2*s^7*v[1]*v[3]^5 + 130636800*s^8*v[1]*v[3]^5 + 
  130636800*mMtilde^2*s^8*v[1]*v[3]^5 + 29030400*s^9*v[1]*v[3]^5 + 
  29030400*mMtilde^2*s^9*v[1]*v[3]^5 + 193536000*s^3*v[1]^3*v[3]^5 + 
  1799884800*s^4*v[1]^3*v[3]^5 + 6140897280*s^5*v[1]^3*v[3]^5 + 
  8256245760*s^6*v[1]^3*v[3]^5 + 4644864000*s^7*v[1]^3*v[3]^5 + 
  928972800*s^8*v[1]^3*v[3]^5 - 20563200*s^3*v[2]*v[3]^5 - 
  20563200*mMtilde^2*s^3*v[2]*v[3]^5 - 113944320*s^4*v[2]*v[3]^5 - 
  113944320*mMtilde^2*s^4*v[2]*v[3]^5 - 201277440*s^5*v[2]*v[3]^5 - 
  201277440*mMtilde^2*s^5*v[2]*v[3]^5 - 5806080*s^6*v[2]*v[3]^5 - 
  5806080*mMtilde^2*s^6*v[2]*v[3]^5 + 181923840*s^7*v[2]*v[3]^5 + 
  181923840*mMtilde^2*s^7*v[2]*v[3]^5 + 130636800*s^8*v[2]*v[3]^5 + 
  130636800*mMtilde^2*s^8*v[2]*v[3]^5 + 29030400*s^9*v[2]*v[3]^5 + 
  29030400*mMtilde^2*s^9*v[2]*v[3]^5 + 551577600*s^3*v[1]^2*v[2]*v[3]^5 + 
  4888719360*s^4*v[1]^2*v[2]*v[3]^5 + 16204769280*s^5*v[1]^2*v[2]*v[3]^5 + 
  20925112320*s^6*v[1]^2*v[2]*v[3]^5 + 11147673600*s^7*v[1]^2*v[2]*v[3]^5 + 
  2090188800*s^8*v[1]^2*v[2]*v[3]^5 + 551577600*s^3*v[1]*v[2]^2*v[3]^5 + 
  4888719360*s^4*v[1]*v[2]^2*v[3]^5 + 16204769280*s^5*v[1]*v[2]^2*v[3]^5 + 
  20925112320*s^6*v[1]*v[2]^2*v[3]^5 + 11147673600*s^7*v[1]*v[2]^2*v[3]^5 + 
  2090188800*s^8*v[1]*v[2]^2*v[3]^5 + 193536000*s^3*v[2]^3*v[3]^5 + 
  1799884800*s^4*v[2]^3*v[3]^5 + 6140897280*s^5*v[2]^3*v[3]^5 + 
  8256245760*s^6*v[2]^3*v[3]^5 + 4644864000*s^7*v[2]^3*v[3]^5 + 
  928972800*s^8*v[2]^3*v[3]^5 - 6854400*s^3*v[3]^6 - 
  6854400*mMtilde^2*s^3*v[3]^6 - 37981440*s^4*v[3]^6 - 
  37981440*mMtilde^2*s^4*v[3]^6 - 67092480*s^5*v[3]^6 - 
  67092480*mMtilde^2*s^5*v[3]^6 - 1935360*s^6*v[3]^6 - 
  1935360*mMtilde^2*s^6*v[3]^6 + 60641280*s^7*v[3]^6 + 
  60641280*mMtilde^2*s^7*v[3]^6 + 43545600*s^8*v[3]^6 + 
  43545600*mMtilde^2*s^8*v[3]^6 + 9676800*s^9*v[3]^6 + 
  9676800*mMtilde^2*s^9*v[3]^6 + 169344000*s^3*v[1]^2*v[3]^6 + 
  1335398400*s^4*v[1]^2*v[3]^6 + 4071997440*s^5*v[1]^2*v[3]^6 + 
  5231278080*s^6*v[1]^2*v[3]^6 + 2903040000*s^7*v[1]^2*v[3]^6 + 
  580608000*s^8*v[1]^2*v[3]^6 + 329011200*s^3*v[1]*v[2]*v[3]^6 + 
  2500485120*s^4*v[1]*v[2]*v[3]^6 + 7404687360*s^5*v[1]*v[2]*v[3]^6 + 
  9181347840*s^6*v[1]*v[2]*v[3]^6 + 4877107200*s^7*v[1]*v[2]*v[3]^6 + 
  928972800*s^8*v[1]*v[2]*v[3]^6 + 169344000*s^3*v[2]^2*v[3]^6 + 
  1335398400*s^4*v[2]^2*v[3]^6 + 4071997440*s^5*v[2]^2*v[3]^6 + 
  5231278080*s^6*v[2]^2*v[3]^6 + 2903040000*s^7*v[2]^2*v[3]^6 + 
  580608000*s^8*v[2]^2*v[3]^6 + 89856000*s^3*v[1]*v[3]^7 + 
  630374400*s^4*v[1]*v[3]^7 + 1735741440*s^5*v[1]*v[3]^7 + 
  2125025280*s^6*v[1]*v[3]^7 + 1161216000*s^7*v[1]*v[3]^7 + 
  232243200*s^8*v[1]*v[3]^7 + 89856000*s^3*v[2]*v[3]^7 + 
  630374400*s^4*v[2]*v[3]^7 + 1735741440*s^5*v[2]*v[3]^7 + 
  2125025280*s^6*v[2]*v[3]^7 + 1161216000*s^7*v[2]*v[3]^7 + 
  232243200*s^8*v[2]*v[3]^7 + 22464000*s^3*v[3]^8 + 157593600*s^4*v[3]^8 + 
  433935360*s^5*v[3]^8 + 531256320*s^6*v[3]^8 + 290304000*s^7*v[3]^8 + 
  58060800*s^8*v[3]^8)/(1393459200*(1 + 4*s)*(3 + 4*s)*(5 + 4*s)*(7 + 4*s))


==> anc/mathematica_files/M0_Mtilde0/250311_D10_q2_qtilde2_M0_Mtilde0.m <==
(152409600*s^3 + 1916911872*s^4 + 8136090240*s^5 + 17146890304*s^6 + 
  19074676224*s^7 + 7867910240*s^8 - 8040487824*s^9 - 16413780237*s^10 - 
  14870938896*s^11 - 9035594359*s^12 - 4063879008*s^13 - 1403837970*s^14 - 
  376001376*s^15 - 77241246*s^16 - 11785872*s^17 - 1256049*s^18 - 
  83088*s^19 - 2555*s^20 + 3017710080*s^3*v[1]^2 + 33546534912*s^4*v[1]^2 + 
  134081975808*s^5*v[1]^2 + 268137467136*s^6*v[1]^2 + 
  275119542720*s^7*v[1]^2 + 79927917696*s^8*v[1]^2 - 
  158881190688*s^9*v[1]^2 - 256633495668*s^10*v[1]^2 - 
  206629251048*s^11*v[1]^2 - 111688896528*s^12*v[1]^2 - 
  43859334816*s^13*v[1]^2 - 12842230104*s^14*v[1]^2 - 
  2800919088*s^15*v[1]^2 - 444050640*s^16*v[1]^2 - 48432384*s^17*v[1]^2 - 
  3246804*s^18*v[1]^2 - 100584*s^19*v[1]^2 + 40236134400*s^3*v[1]^4 + 
  322144542720*s^4*v[1]^4 + 1053249500160*s^5*v[1]^4 + 
  1793427271680*s^6*v[1]^4 + 1525496037120*s^7*v[1]^4 + 
  101669314560*s^8*v[1]^4 - 1280807573760*s^9*v[1]^4 - 
  1627582561440*s^10*v[1]^4 - 1146783855360*s^11*v[1]^4 - 
  544188802080*s^12*v[1]^4 - 183677725440*s^13*v[1]^4 - 
  44584188000*s^14*v[1]^4 - 7650846720*s^15*v[1]^4 - 883613280*s^16*v[1]^4 - 
  61670400*s^17*v[1]^4 - 1964160*s^18*v[1]^4 + 225322352640*s^3*v[1]^6 + 
  1552935960576*s^4*v[1]^6 + 4476673732608*s^5*v[1]^6 + 
  6713624924160*s^6*v[1]^6 + 4685803938816*s^7*v[1]^6 - 
  994024829952*s^8*v[1]^6 - 5430243624960*s^9*v[1]^6 - 
  5741347683456*s^10*v[1]^6 - 3537840708864*s^11*v[1]^6 - 
  1451438064384*s^12*v[1]^6 - 409720109568*s^13*v[1]^6 - 
  79006967424*s^14*v[1]^6 - 9970743552*s^15*v[1]^6 - 743339520*s^16*v[1]^6 - 
  24837120*s^17*v[1]^6 + 965667225600*s^3*v[1]^8 + 5827725066240*s^4*v[1]^8 + 
  14606051328000*s^5*v[1]^8 + 18402120253440*s^6*v[1]^8 + 
  8718342082560*s^7*v[1]^8 - 7802488995840*s^8*v[1]^8 - 
  16649000755200*s^9*v[1]^8 - 13981596330240*s^10*v[1]^8 - 
  7112386068480*s^11*v[1]^8 - 2372121480960*s^12*v[1]^8 - 
  522712903680*s^13*v[1]^8 - 73425623040*s^14*v[1]^8 - 
  5960908800*s^15*v[1]^8 - 212889600*s^16*v[1]^8 - 515022520320*s^3*v[1]^10 - 
  4653187596288*s^4*v[1]^10 - 18567353401344*s^5*v[1]^10 - 
  43262938447872*s^6*v[1]^10 - 65394790957056*s^7*v[1]^10 - 
  67299731423232*s^8*v[1]^10 - 48186129801216*s^9*v[1]^10 - 
  24135907918848*s^10*v[1]^10 - 8390518523904*s^11*v[1]^10 - 
  1976219688960*s^12*v[1]^10 - 299918868480*s^13*v[1]^10 - 
  26398310400*s^14*v[1]^10 - 1021870080*s^15*v[1]^10 + 
  3017710080*s^3*vtilde[1]^2 + 33546534912*s^4*vtilde[1]^2 + 
  134081975808*s^5*vtilde[1]^2 + 268137467136*s^6*vtilde[1]^2 + 
  275119542720*s^7*vtilde[1]^2 + 79927917696*s^8*vtilde[1]^2 - 
  158881190688*s^9*vtilde[1]^2 - 256633495668*s^10*vtilde[1]^2 - 
  206629251048*s^11*vtilde[1]^2 - 111688896528*s^12*vtilde[1]^2 - 
  43859334816*s^13*vtilde[1]^2 - 12842230104*s^14*vtilde[1]^2 - 
  2800919088*s^15*vtilde[1]^2 - 444050640*s^16*vtilde[1]^2 - 
  48432384*s^17*vtilde[1]^2 - 3246804*s^18*vtilde[1]^2 - 
  100584*s^19*vtilde[1]^2 + 225815040000*s^4*v[1]^2*vtilde[1]^2 + 
  1273122385920*s^5*v[1]^2*vtilde[1]^2 + 2908486056960*s^6*v[1]^2*
   vtilde[1]^2 + 3118830105600*s^7*v[1]^2*vtilde[1]^2 + 
  830561783040*s^8*v[1]^2*vtilde[1]^2 - 1918230716160*s^9*v[1]^2*
   vtilde[1]^2 - 2855264955840*s^10*v[1]^2*vtilde[1]^2 - 
  2109552698880*s^11*v[1]^2*vtilde[1]^2 - 1022288921280*s^12*v[1]^2*
   vtilde[1]^2 - 349221565440*s^13*v[1]^2*vtilde[1]^2 - 
  85575251520*s^14*v[1]^2*vtilde[1]^2 - 14825479680*s^15*v[1]^2*vtilde[1]^2 - 
  1729823040*s^16*v[1]^2*vtilde[1]^2 - 122031360*s^17*v[1]^2*vtilde[1]^2 - 
  3928320*s^18*v[1]^2*vtilde[1]^2 + 1078328401920*s^4*v[1]^4*vtilde[1]^2 + 
  5961717780480*s^5*v[1]^4*vtilde[1]^2 + 13230648668160*s^6*v[1]^4*
   vtilde[1]^2 + 13482784465920*s^7*v[1]^4*vtilde[1]^2 + 
  2489428085760*s^8*v[1]^4*vtilde[1]^2 - 9638651151360*s^9*v[1]^4*
   vtilde[1]^2 - 12814732909440*s^10*v[1]^4*vtilde[1]^2 - 
  8672496940800*s^11*v[1]^4*vtilde[1]^2 - 3761572066560*s^12*v[1]^4*
   vtilde[1]^2 - 1104749775360*s^13*v[1]^4*vtilde[1]^2 - 
  219919835520*s^14*v[1]^4*vtilde[1]^2 - 28529867520*s^15*v[1]^4*
   vtilde[1]^2 - 2180344320*s^16*v[1]^4*vtilde[1]^2 - 
  74511360*s^17*v[1]^4*vtilde[1]^2 + 3218890752000*s^4*v[1]^6*vtilde[1]^2 + 
  17479087718400*s^5*v[1]^6*vtilde[1]^2 + 37590569533440*s^6*v[1]^6*
   vtilde[1]^2 + 35731021455360*s^7*v[1]^6*vtilde[1]^2 + 
  2234673745920*s^8*v[1]^6*vtilde[1]^2 - 30488217661440*s^9*v[1]^6*
   vtilde[1]^2 - 35067483601920*s^10*v[1]^6*vtilde[1]^2 - 
  20873229189120*s^11*v[1]^6*vtilde[1]^2 - 7704776217600*s^12*v[1]^6*
   vtilde[1]^2 - 1825670246400*s^13*v[1]^6*vtilde[1]^2 - 
  271022653440*s^14*v[1]^6*vtilde[1]^2 - 22992076800*s^15*v[1]^6*
   vtilde[1]^2 - 851558400*s^16*v[1]^6*vtilde[1]^2 - 
  4138573824000*s^5*v[1]^8*vtilde[1]^2 - 27301448908800*s^6*v[1]^8*
   vtilde[1]^2 - 77584317972480*s^7*v[1]^8*vtilde[1]^2 - 
  122516942929920*s^8*v[1]^8*vtilde[1]^2 - 118668276080640*s^9*v[1]^8*
   vtilde[1]^2 - 73915246310400*s^10*v[1]^8*vtilde[1]^2 - 
  30149939128320*s^11*v[1]^8*vtilde[1]^2 - 7998554234880*s^12*v[1]^8*
   vtilde[1]^2 - 1327920168960*s^13*v[1]^8*vtilde[1]^2 - 
  125179084800*s^14*v[1]^8*vtilde[1]^2 - 5109350400*s^15*v[1]^8*vtilde[1]^2 + 
  40236134400*s^3*vtilde[1]^4 + 322144542720*s^4*vtilde[1]^4 + 
  1053249500160*s^5*vtilde[1]^4 + 1793427271680*s^6*vtilde[1]^4 + 
  1525496037120*s^7*vtilde[1]^4 + 101669314560*s^8*vtilde[1]^4 - 
  1280807573760*s^9*vtilde[1]^4 - 1627582561440*s^10*vtilde[1]^4 - 
  1146783855360*s^11*vtilde[1]^4 - 544188802080*s^12*vtilde[1]^4 - 
  183677725440*s^13*vtilde[1]^4 - 44584188000*s^14*vtilde[1]^4 - 
  7650846720*s^15*vtilde[1]^4 - 883613280*s^16*vtilde[1]^4 - 
  61670400*s^17*vtilde[1]^4 - 1964160*s^18*vtilde[1]^4 + 
  1078328401920*s^4*v[1]^2*vtilde[1]^4 + 5961717780480*s^5*v[1]^2*
   vtilde[1]^4 + 13230648668160*s^6*v[1]^2*vtilde[1]^4 + 
  13482784465920*s^7*v[1]^2*vtilde[1]^4 + 2489428085760*s^8*v[1]^2*
   vtilde[1]^4 - 9638651151360*s^9*v[1]^2*vtilde[1]^4 - 
  12814732909440*s^10*v[1]^2*vtilde[1]^4 - 8672496940800*s^11*v[1]^2*
   vtilde[1]^4 - 3761572066560*s^12*v[1]^2*vtilde[1]^4 - 
  1104749775360*s^13*v[1]^2*vtilde[1]^4 - 219919835520*s^14*v[1]^2*
   vtilde[1]^4 - 28529867520*s^15*v[1]^2*vtilde[1]^4 - 
  2180344320*s^16*v[1]^2*vtilde[1]^4 - 74511360*s^17*v[1]^2*vtilde[1]^4 + 
  2253223526400*s^4*v[1]^4*vtilde[1]^4 + 15808330137600*s^5*v[1]^4*
   vtilde[1]^4 + 41640070348800*s^6*v[1]^4*vtilde[1]^4 + 
  48027184128000*s^7*v[1]^4*vtilde[1]^4 + 11531945779200*s^8*v[1]^4*
   vtilde[1]^4 - 33145633382400*s^9*v[1]^4*vtilde[1]^4 - 
  44282234304000*s^10*v[1]^4*vtilde[1]^4 - 28042669670400*s^11*v[1]^4*
   vtilde[1]^4 - 10746250099200*s^12*v[1]^4*vtilde[1]^4 - 
  2613148876800*s^13*v[1]^4*vtilde[1]^4 - 395477913600*s^14*v[1]^4*
   vtilde[1]^4 - 34062336000*s^15*v[1]^4*vtilde[1]^4 - 
  1277337600*s^16*v[1]^4*vtilde[1]^4 - 9012894105600*s^6*v[1]^6*vtilde[1]^4 - 
  55572360560640*s^7*v[1]^6*vtilde[1]^4 - 128584523612160*s^8*v[1]^6*
   vtilde[1]^4 - 155783071825920*s^9*v[1]^6*vtilde[1]^4 - 
  111956547225600*s^10*v[1]^6*vtilde[1]^4 - 50302533980160*s^11*v[1]^6*
   vtilde[1]^4 - 14283416125440*s^12*v[1]^6*vtilde[1]^4 - 
  2490978631680*s^13*v[1]^6*vtilde[1]^4 - 243545702400*s^14*v[1]^6*
   vtilde[1]^4 - 10218700800*s^15*v[1]^6*vtilde[1]^4 + 
  225322352640*s^3*vtilde[1]^6 + 1552935960576*s^4*vtilde[1]^6 + 
  4476673732608*s^5*vtilde[1]^6 + 6713624924160*s^6*vtilde[1]^6 + 
  4685803938816*s^7*vtilde[1]^6 - 994024829952*s^8*vtilde[1]^6 - 
  5430243624960*s^9*vtilde[1]^6 - 5741347683456*s^10*vtilde[1]^6 - 
  3537840708864*s^11*vtilde[1]^6 - 1451438064384*s^12*vtilde[1]^6 - 
  409720109568*s^13*vtilde[1]^6 - 79006967424*s^14*vtilde[1]^6 - 
  9970743552*s^15*vtilde[1]^6 - 743339520*s^16*vtilde[1]^6 - 
  24837120*s^17*vtilde[1]^6 + 3218890752000*s^4*v[1]^2*vtilde[1]^6 + 
  17479087718400*s^5*v[1]^2*vtilde[1]^6 + 37590569533440*s^6*v[1]^2*
   vtilde[1]^6 + 35731021455360*s^7*v[1]^2*vtilde[1]^6 + 
  2234673745920*s^8*v[1]^2*vtilde[1]^6 - 30488217661440*s^9*v[1]^2*
   vtilde[1]^6 - 35067483601920*s^10*v[1]^2*vtilde[1]^6 - 
  20873229189120*s^11*v[1]^2*vtilde[1]^6 - 7704776217600*s^12*v[1]^2*
   vtilde[1]^6 - 1825670246400*s^13*v[1]^2*vtilde[1]^6 - 
  271022653440*s^14*v[1]^2*vtilde[1]^6 - 22992076800*s^15*v[1]^2*
   vtilde[1]^6 - 851558400*s^16*v[1]^2*vtilde[1]^6 - 
  9012894105600*s^6*v[1]^4*vtilde[1]^6 - 55572360560640*s^7*v[1]^4*
   vtilde[1]^6 - 128584523612160*s^8*v[1]^4*vtilde[1]^6 - 
  155783071825920*s^9*v[1]^4*vtilde[1]^6 - 111956547225600*s^10*v[1]^4*
   vtilde[1]^6 - 50302533980160*s^11*v[1]^4*vtilde[1]^6 - 
  14283416125440*s^12*v[1]^4*vtilde[1]^6 - 2490978631680*s^13*v[1]^4*
   vtilde[1]^6 - 243545702400*s^14*v[1]^4*vtilde[1]^6 - 
  10218700800*s^15*v[1]^4*vtilde[1]^6 + 965667225600*s^3*vtilde[1]^8 + 
  5827725066240*s^4*vtilde[1]^8 + 14606051328000*s^5*vtilde[1]^8 + 
  18402120253440*s^6*vtilde[1]^8 + 8718342082560*s^7*vtilde[1]^8 - 
  7802488995840*s^8*vtilde[1]^8 - 16649000755200*s^9*vtilde[1]^8 - 
  13981596330240*s^10*vtilde[1]^8 - 7112386068480*s^11*vtilde[1]^8 - 
  2372121480960*s^12*vtilde[1]^8 - 522712903680*s^13*vtilde[1]^8 - 
  73425623040*s^14*vtilde[1]^8 - 5960908800*s^15*vtilde[1]^8 - 
  212889600*s^16*vtilde[1]^8 - 4138573824000*s^5*v[1]^2*vtilde[1]^8 - 
  27301448908800*s^6*v[1]^2*vtilde[1]^8 - 77584317972480*s^7*v[1]^2*
   vtilde[1]^8 - 122516942929920*s^8*v[1]^2*vtilde[1]^8 - 
  118668276080640*s^9*v[1]^2*vtilde[1]^8 - 73915246310400*s^10*v[1]^2*
   vtilde[1]^8 - 30149939128320*s^11*v[1]^2*vtilde[1]^8 - 
  7998554234880*s^12*v[1]^2*vtilde[1]^8 - 1327920168960*s^13*v[1]^2*
   vtilde[1]^8 - 125179084800*s^14*v[1]^2*vtilde[1]^8 - 
  5109350400*s^15*v[1]^2*vtilde[1]^8 - 515022520320*s^3*vtilde[1]^10 - 
  4653187596288*s^4*vtilde[1]^10 - 18567353401344*s^5*vtilde[1]^10 - 
  43262938447872*s^6*vtilde[1]^10 - 65394790957056*s^7*vtilde[1]^10 - 
  67299731423232*s^8*vtilde[1]^10 - 48186129801216*s^9*vtilde[1]^10 - 
  24135907918848*s^10*vtilde[1]^10 - 8390518523904*s^11*vtilde[1]^10 - 
  1976219688960*s^12*vtilde[1]^10 - 299918868480*s^13*vtilde[1]^10 - 
  26398310400*s^14*vtilde[1]^10 - 1021870080*s^15*vtilde[1]^10)/
 (122624409600*(1 + 2*s)^2*(3 + 2*s)^2*(5 + 2*s)^2*(7 + 2*s)^2*(9 + 2*s)^2)


==> anc/mathematica_files/M0_Mtilde0/250311_D10_q2_qtilde3_M0_Mtilde0.m <==
-1/41855798476800*(s^3*(-58804704000 - 338149578240*s - 970700009280*s^2 - 
    1561312031232*s^3 - 1167423924864*s^4 + 118701708528*s^5 + 
    1148208035544*s^6 + 1297808804925*s^7 + 885905637012*s^8 + 
    431784793152*s^9 + 158634885780*s^10 + 44483420754*s^11 + 
    9340987068*s^12 + 1387310328*s^13 + 129076740*s^14 + 5587785*s^15 - 
    977738065920*v[1]^2 - 4952591880192*s*v[1]^2 - 
    12352730176512*s^2*v[1]^2 - 17465768736768*s^3*v[1]^2 - 
    10887587834112*s^4*v[1]^2 + 4190100938496*s^5*v[1]^2 + 
    14431051438848*s^6*v[1]^2 + 14253662762064*s^7*v[1]^2 + 
    8670203069616*s^8*v[1]^2 + 3677333113872*s^9*v[1]^2 + 
    1125906903792*s^10*v[1]^2 + 247324906224*s^11*v[1]^2 + 
    37243101456*s^12*v[1]^2 + 3443807664*s^13*v[1]^2 + 
    146651472*s^14*v[1]^2 - 5794003353600*v[1]^4 - 28318063656960*s*v[1]^4 - 
    64060897443840*s^2*v[1]^4 - 78338101248000*s^3*v[1]^4 - 
    36752123105280*s^4*v[1]^4 + 33419271536640*s^5*v[1]^4 + 
    71380057098240*s^6*v[1]^4 + 61103643701760*s^7*v[1]^4 + 
    32413098516480*s^8*v[1]^4 + 11605516116480*s^9*v[1]^4 + 
    2837979555840*s^10*v[1]^4 + 457699714560*s^11*v[1]^4 + 
    44013404160*s^12*v[1]^4 + 1909163520*s^13*v[1]^4 - 
    14420630568960*v[1]^6 - 75948654329856*s*v[1]^6 - 
    171895624040448*s^2*v[1]^6 - 195498370400256*s^3*v[1]^6 - 
    67845497094144*s^4*v[1]^6 + 112656725508096*s^5*v[1]^6 + 
    187315439173632*s^6*v[1]^6 + 139952039141376*s^7*v[1]^6 + 
    63503656280064*s^8*v[1]^6 + 18448331489280*s^9*v[1]^6 + 
    3364711612416*s^10*v[1]^6 + 351778775040*s^11*v[1]^6 + 
    16094453760*s^12*v[1]^6 - 27467867750400*v[1]^8 - 
    150768074096640*s*v[1]^8 - 331676060221440*s^2*v[1]^8 - 
    334092734300160*s^3*v[1]^8 - 46846417305600*s^4*v[1]^8 + 
    267285398814720*s^5*v[1]^8 + 331556160798720*s^6*v[1]^8 + 
    201914228736000*s^7*v[1]^8 + 72594818334720*s^8*v[1]^8 + 
    15569212538880*s^9*v[1]^8 + 1839366144000*s^10*v[1]^8 + 
    91968307200*s^11*v[1]^8 + 6510901985280*v[1]^10 + 
    61781225504768*s*v[1]^10 + 246450927697920*s^2*v[1]^10 + 
    552141466894336*s^3*v[1]^10 + 772347996930048*s^4*v[1]^10 + 
    703358457348096*s^5*v[1]^10 + 420759566548992*s^6*v[1]^10 + 
    162809401835520*s^7*v[1]^10 + 38945512488960*s^8*v[1]^10 + 
    5199274967040*s^9*v[1]^10 + 294298583040*s^10*v[1]^10 - 
    85837086720*vtilde[1]^2 - 1694788558848*s*vtilde[1]^2 - 
    7336049048064*s^2*vtilde[1]^2 - 13765723259904*s^3*vtilde[1]^2 - 
    10514632170240*s^4*vtilde[1]^2 + 1516360500864*s^5*vtilde[1]^2 + 
    10385641252800*s^6*vtilde[1]^2 + 10768634063352*s^7*vtilde[1]^2 + 
    6670999949328*s^8*vtilde[1]^2 + 2891693500344*s^9*vtilde[1]^2 + 
    916019807472*s^10*vtilde[1]^2 + 210765829032*s^11*vtilde[1]^2 + 
    33495854832*s^12*vtilde[1]^2 + 3272714280*s^13*vtilde[1]^2 + 
    146651472*s^14*vtilde[1]^2 - 12693670133760*s*v[1]^2*vtilde[1]^2 - 
    61705130065920*s^2*v[1]^2*vtilde[1]^2 - 117692126576640*s^3*v[1]^2*
     vtilde[1]^2 - 86492415651840*s^4*v[1]^2*vtilde[1]^2 + 
    20613629583360*s^5*v[1]^2*vtilde[1]^2 + 93770481024000*s^6*v[1]^2*
     vtilde[1]^2 + 89530580620800*s^7*v[1]^2*vtilde[1]^2 + 
    50128372800000*s^8*v[1]^2*vtilde[1]^2 + 18798705192960*s^9*v[1]^2*
     vtilde[1]^2 + 4831648081920*s^10*v[1]^2*vtilde[1]^2 + 
    822534704640*s^11*v[1]^2*vtilde[1]^2 + 83572093440*s^12*v[1]^2*
     vtilde[1]^2 + 3818327040*s^13*v[1]^2*vtilde[1]^2 - 
    47839869665280*s*v[1]^4*vtilde[1]^2 - 218974041538560*s^2*v[1]^4*
     vtilde[1]^2 - 392123795374080*s^3*v[1]^4*vtilde[1]^2 - 
    269458283888640*s^4*v[1]^4*vtilde[1]^2 + 97769690726400*s^5*v[1]^4*
     vtilde[1]^2 + 333163935498240*s^6*v[1]^4*vtilde[1]^2 + 
    294174723870720*s^7*v[1]^4*vtilde[1]^2 + 147134729871360*s^8*v[1]^4*
     vtilde[1]^2 + 46114186567680*s^9*v[1]^4*vtilde[1]^2 + 
    8991434833920*s^10*v[1]^4*vtilde[1]^2 + 999005736960*s^11*v[1]^4*
     vtilde[1]^2 + 48283361280*s^12*v[1]^4*vtilde[1]^2 - 
    91559559168000*s*v[1]^6*vtilde[1]^2 - 439558550323200*s^2*v[1]^6*
     vtilde[1]^2 - 794373641994240*s^3*v[1]^6*vtilde[1]^2 - 
    518172605153280*s^4*v[1]^6*vtilde[1]^2 + 273944747704320*s^5*v[1]^6*
     vtilde[1]^2 + 720954320486400*s^6*v[1]^6*vtilde[1]^2 + 
    556797931683840*s^7*v[1]^6*vtilde[1]^2 + 230230054010880*s^8*v[1]^6*
     vtilde[1]^2 + 54441150382080*s^9*v[1]^6*vtilde[1]^2 + 
    6928279142400*s^10*v[1]^6*vtilde[1]^2 + 367873228800*s^11*v[1]^6*
     vtilde[1]^2 + 78479622144000*s^2*v[1]^8*vtilde[1]^2 + 
    474863999385600*s^3*v[1]^8*vtilde[1]^2 + 1207764013547520*s^4*v[1]^8*
     vtilde[1]^2 + 1637919542476800*s^5*v[1]^8*vtilde[1]^2 + 
    1288280368742400*s^6*v[1]^8*vtilde[1]^2 + 603510629990400*s^7*v[1]^8*
     vtilde[1]^2 + 165232304455680*s^8*v[1]^8*vtilde[1]^2 + 
    24279633100800*s^9*v[1]^8*vtilde[1]^2 + 1471492915200*s^10*v[1]^8*
     vtilde[1]^2 - 858370867200*vtilde[1]^4 - 8560375971840*s*vtilde[1]^4 - 
    31714179932160*s^2*vtilde[1]^4 - 54928654387200*s^3*vtilde[1]^4 - 
    37431499944960*s^4*vtilde[1]^4 + 12647542026240*s^5*vtilde[1]^4 + 
    44912525328000*s^6*vtilde[1]^4 + 41554751483520*s^7*vtilde[1]^4 + 
    23025123728640*s^8*vtilde[1]^4 + 8660776608000*s^9*vtilde[1]^4 + 
    2257194107520*s^10*vtilde[1]^4 + 392427192960*s^11*vtilde[1]^4 + 
    40831464960*s^12*vtilde[1]^4 + 1909163520*s^13*vtilde[1]^4 - 
    26609496883200*s*v[1]^2*vtilde[1]^4 - 159181471088640*s^2*v[1]^2*
     vtilde[1]^4 - 344466443059200*s^3*v[1]^2*vtilde[1]^4 - 
    271237530009600*s^4*v[1]^2*vtilde[1]^4 + 60967493959680*s^5*v[1]^2*
     vtilde[1]^4 + 289446083942400*s^6*v[1]^2*vtilde[1]^4 + 
    264126336122880*s^7*v[1]^2*vtilde[1]^4 + 134438121861120*s^8*v[1]^2*
     vtilde[1]^4 + 42932849541120*s^9*v[1]^2*vtilde[1]^4 + 
    8560908195840*s^10*v[1]^2*vtilde[1]^4 + 974864056320*s^11*v[1]^2*
     vtilde[1]^4 + 48283361280*s^12*v[1]^2*vtilde[1]^4 - 
    48068768563200*s*v[1]^4*vtilde[1]^4 - 357463778918400*s^2*v[1]^4*
     vtilde[1]^4 - 888958844928000*s^3*v[1]^4*vtilde[1]^4 - 
    791213565542400*s^4*v[1]^4*vtilde[1]^4 + 140970383769600*s^5*v[1]^4*
     vtilde[1]^4 + 828091153612800*s^6*v[1]^4*vtilde[1]^4 + 
    715590070272000*s^7*v[1]^4*vtilde[1]^4 + 313330913280000*s^8*v[1]^4*
     vtilde[1]^4 + 77054113382400*s^9*v[1]^4*vtilde[1]^4 + 
    10116513792000*s^10*v[1]^4*vtilde[1]^4 + 551809843200*s^11*v[1]^4*
     vtilde[1]^4 + 192275074252800*s^3*v[1]^6*vtilde[1]^4 + 
    1064532474593280*s^4*v[1]^6*vtilde[1]^4 + 2064864258293760*s^5*v[1]^6*
     vtilde[1]^4 + 1974214844743680*s^6*v[1]^6*vtilde[1]^4 + 
    1038677799075840*s^7*v[1]^6*vtilde[1]^4 + 305792577699840*s^8*v[1]^6*
     vtilde[1]^4 + 47087773286400*s^9*v[1]^6*vtilde[1]^4 + 
    2942985830400*s^10*v[1]^6*vtilde[1]^4 - 4406303784960*vtilde[1]^6 - 
    32603468857344*s*vtilde[1]^6 - 97490440126464*s^2*vtilde[1]^6 - 
    142265356197888*s^3*vtilde[1]^6 - 75917357193216*s^4*vtilde[1]^6 + 
    57413431713792*s^5*vtilde[1]^6 + 126481670396928*s^6*vtilde[1]^6 + 
    101834270512128*s^7*vtilde[1]^6 + 48710994748416*s^8*vtilde[1]^6 + 
    14980736719872*s^9*vtilde[1]^6 + 2918090520576*s^10*vtilde[1]^6 + 
    327637094400*s^11*vtilde[1]^6 + 16094453760*s^12*vtilde[1]^6 - 
    62947196928000*s*v[1]^2*vtilde[1]^6 - 350142647500800*s^2*v[1]^2*
     vtilde[1]^6 - 729012560855040*s^3*v[1]^2*vtilde[1]^6 - 
    538293227028480*s^4*v[1]^2*vtilde[1]^6 + 210034722078720*s^5*v[1]^2*
     vtilde[1]^6 + 664192276070400*s^6*v[1]^2*vtilde[1]^6 + 
    526097548247040*s^7*v[1]^2*vtilde[1]^6 + 220203805409280*s^8*v[1]^2*
     vtilde[1]^6 + 52693752545280*s^9*v[1]^2*vtilde[1]^6 + 
    6805654732800*s^10*v[1]^2*vtilde[1]^6 + 367873228800*s^11*v[1]^2*
     vtilde[1]^6 + 176252151398400*s^3*v[1]^4*vtilde[1]^6 + 
    1088783041167360*s^4*v[1]^4*vtilde[1]^6 + 2157208613683200*s^5*v[1]^4*
     vtilde[1]^6 + 2059113627648000*s^6*v[1]^4*vtilde[1]^6 + 
    1073522206310400*s^7*v[1]^4*vtilde[1]^6 + 312496045424640*s^8*v[1]^4*
     vtilde[1]^6 + 47578270924800*s^9*v[1]^4*vtilde[1]^6 + 
    2942985830400*s^10*v[1]^4*vtilde[1]^6 - 18454973644800*vtilde[1]^8 - 
    110757772984320*s*vtilde[1]^8 - 266891597660160*s^2*vtilde[1]^8 - 
    299708720087040*s^3*vtilde[1]^8 - 71569497415680*s^4*vtilde[1]^8 + 
    214075028090880*s^5*vtilde[1]^8 + 288683273134080*s^6*vtilde[1]^8 + 
    181437077606400*s^7*vtilde[1]^8 + 66682959298560*s^8*vtilde[1]^8 + 
    14634201415680*s^9*vtilde[1]^8 + 1778053939200*s^10*vtilde[1]^8 + 
    91968307200*s^11*vtilde[1]^8 + 79092744192000*s^2*v[1]^2*vtilde[1]^8 + 
    511910196019200*s^3*v[1]^2*vtilde[1]^8 + 1370338093301760*s^4*v[1]^2*
     vtilde[1]^8 + 1877099134648320*s^5*v[1]^2*vtilde[1]^8 + 
    1454084239196160*s^6*v[1]^2*vtilde[1]^8 + 662795444551680*s^7*v[1]^2*
     vtilde[1]^8 + 175778003681280*s^8*v[1]^2*vtilde[1]^8 + 
    25015379558400*s^9*v[1]^2*vtilde[1]^8 + 1471492915200*s^10*v[1]^2*
     vtilde[1]^8 + 9785427886080*vtilde[1]^10 + 
    86628422909952*s*vtilde[1]^10 + 332681463595008*s^2*vtilde[1]^10 + 
    727343960555520*s^3*vtilde[1]^10 + 994398611374080*s^4*vtilde[1]^10 + 
    879387649671168*s^5*vtilde[1]^10 + 506624908787712*s^6*vtilde[1]^10 + 
    187576807587840*s^7*vtilde[1]^10 + 42787743989760*s^8*vtilde[1]^10 + 
    5444523786240*s^9*vtilde[1]^10 + 294298583040*s^10*vtilde[1]^10 - 
    85837086720*vtilde[1]*vtilde[2] - 1694788558848*s*vtilde[1]*vtilde[2] - 
    7336049048064*s^2*vtilde[1]*vtilde[2] - 13765723259904*s^3*vtilde[1]*
     vtilde[2] - 10514632170240*s^4*vtilde[1]*vtilde[2] + 
    1516360500864*s^5*vtilde[1]*vtilde[2] + 10385641252800*s^6*vtilde[1]*
     vtilde[2] + 10768634063352*s^7*vtilde[1]*vtilde[2] + 
    6670999949328*s^8*vtilde[1]*vtilde[2] + 2891693500344*s^9*vtilde[1]*
     vtilde[2] + 916019807472*s^10*vtilde[1]*vtilde[2] + 
    210765829032*s^11*vtilde[1]*vtilde[2] + 33495854832*s^12*vtilde[1]*
     vtilde[2] + 3272714280*s^13*vtilde[1]*vtilde[2] + 
    146651472*s^14*vtilde[1]*vtilde[2] - 12693670133760*s*v[1]^2*vtilde[1]*
     vtilde[2] - 61705130065920*s^2*v[1]^2*vtilde[1]*vtilde[2] - 
    117692126576640*s^3*v[1]^2*vtilde[1]*vtilde[2] - 
    86492415651840*s^4*v[1]^2*vtilde[1]*vtilde[2] + 
    20613629583360*s^5*v[1]^2*vtilde[1]*vtilde[2] + 
    93770481024000*s^6*v[1]^2*vtilde[1]*vtilde[2] + 
    89530580620800*s^7*v[1]^2*vtilde[1]*vtilde[2] + 
    50128372800000*s^8*v[1]^2*vtilde[1]*vtilde[2] + 
    18798705192960*s^9*v[1]^2*vtilde[1]*vtilde[2] + 
    4831648081920*s^10*v[1]^2*vtilde[1]*vtilde[2] + 
    822534704640*s^11*v[1]^2*vtilde[1]*vtilde[2] + 
    83572093440*s^12*v[1]^2*vtilde[1]*vtilde[2] + 3818327040*s^13*v[1]^2*
     vtilde[1]*vtilde[2] - 47839869665280*s*v[1]^4*vtilde[1]*vtilde[2] - 
    218974041538560*s^2*v[1]^4*vtilde[1]*vtilde[2] - 
    392123795374080*s^3*v[1]^4*vtilde[1]*vtilde[2] - 
    269458283888640*s^4*v[1]^4*vtilde[1]*vtilde[2] + 
    97769690726400*s^5*v[1]^4*vtilde[1]*vtilde[2] + 
    333163935498240*s^6*v[1]^4*vtilde[1]*vtilde[2] + 
    294174723870720*s^7*v[1]^4*vtilde[1]*vtilde[2] + 
    147134729871360*s^8*v[1]^4*vtilde[1]*vtilde[2] + 
    46114186567680*s^9*v[1]^4*vtilde[1]*vtilde[2] + 
    8991434833920*s^10*v[1]^4*vtilde[1]*vtilde[2] + 
    999005736960*s^11*v[1]^4*vtilde[1]*vtilde[2] + 
    48283361280*s^12*v[1]^4*vtilde[1]*vtilde[2] - 91559559168000*s*v[1]^6*
     vtilde[1]*vtilde[2] - 439558550323200*s^2*v[1]^6*vtilde[1]*vtilde[2] - 
    794373641994240*s^3*v[1]^6*vtilde[1]*vtilde[2] - 
    518172605153280*s^4*v[1]^6*vtilde[1]*vtilde[2] + 
    273944747704320*s^5*v[1]^6*vtilde[1]*vtilde[2] + 
    720954320486400*s^6*v[1]^6*vtilde[1]*vtilde[2] + 
    556797931683840*s^7*v[1]^6*vtilde[1]*vtilde[2] + 
    230230054010880*s^8*v[1]^6*vtilde[1]*vtilde[2] + 
    54441150382080*s^9*v[1]^6*vtilde[1]*vtilde[2] + 
    6928279142400*s^10*v[1]^6*vtilde[1]*vtilde[2] + 
    367873228800*s^11*v[1]^6*vtilde[1]*vtilde[2] + 
    78479622144000*s^2*v[1]^8*vtilde[1]*vtilde[2] + 
    474863999385600*s^3*v[1]^8*vtilde[1]*vtilde[2] + 
    1207764013547520*s^4*v[1]^8*vtilde[1]*vtilde[2] + 
    1637919542476800*s^5*v[1]^8*vtilde[1]*vtilde[2] + 
    1288280368742400*s^6*v[1]^8*vtilde[1]*vtilde[2] + 
    603510629990400*s^7*v[1]^8*vtilde[1]*vtilde[2] + 
    165232304455680*s^8*v[1]^8*vtilde[1]*vtilde[2] + 
    24279633100800*s^9*v[1]^8*vtilde[1]*vtilde[2] + 
    1471492915200*s^10*v[1]^8*vtilde[1]*vtilde[2] - 
    1716741734400*vtilde[1]^3*vtilde[2] - 17120751943680*s*vtilde[1]^3*
     vtilde[2] - 63428359864320*s^2*vtilde[1]^3*vtilde[2] - 
    109857308774400*s^3*vtilde[1]^3*vtilde[2] - 74862999889920*s^4*
     vtilde[1]^3*vtilde[2] + 25295084052480*s^5*vtilde[1]^3*vtilde[2] + 
    89825050656000*s^6*vtilde[1]^3*vtilde[2] + 83109502967040*s^7*vtilde[1]^3*
     vtilde[2] + 46050247457280*s^8*vtilde[1]^3*vtilde[2] + 
    17321553216000*s^9*vtilde[1]^3*vtilde[2] + 4514388215040*s^10*vtilde[1]^3*
     vtilde[2] + 784854385920*s^11*vtilde[1]^3*vtilde[2] + 
    81662929920*s^12*vtilde[1]^3*vtilde[2] + 3818327040*s^13*vtilde[1]^3*
     vtilde[2] - 53218993766400*s*v[1]^2*vtilde[1]^3*vtilde[2] - 
    318362942177280*s^2*v[1]^2*vtilde[1]^3*vtilde[2] - 
    688932886118400*s^3*v[1]^2*vtilde[1]^3*vtilde[2] - 
    542475060019200*s^4*v[1]^2*vtilde[1]^3*vtilde[2] + 
    121934987919360*s^5*v[1]^2*vtilde[1]^3*vtilde[2] + 
    578892167884800*s^6*v[1]^2*vtilde[1]^3*vtilde[2] + 
    528252672245760*s^7*v[1]^2*vtilde[1]^3*vtilde[2] + 
    268876243722240*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
    85865699082240*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
    17121816391680*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
    1949728112640*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
    96566722560*s^12*v[1]^2*vtilde[1]^3*vtilde[2] - 
    96137537126400*s*v[1]^4*vtilde[1]^3*vtilde[2] - 
    714927557836800*s^2*v[1]^4*vtilde[1]^3*vtilde[2] - 
    1777917689856000*s^3*v[1]^4*vtilde[1]^3*vtilde[2] - 
    1582427131084800*s^4*v[1]^4*vtilde[1]^3*vtilde[2] + 
    281940767539200*s^5*v[1]^4*vtilde[1]^3*vtilde[2] + 
    1656182307225600*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
    1431180140544000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
    626661826560000*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
    154108226764800*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
    20233027584000*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
    1103619686400*s^11*v[1]^4*vtilde[1]^3*vtilde[2] + 
    384550148505600*s^3*v[1]^6*vtilde[1]^3*vtilde[2] + 
    2129064949186560*s^4*v[1]^6*vtilde[1]^3*vtilde[2] + 
    4129728516587520*s^5*v[1]^6*vtilde[1]^3*vtilde[2] + 
    3948429689487360*s^6*v[1]^6*vtilde[1]^3*vtilde[2] + 
    2077355598151680*s^7*v[1]^6*vtilde[1]^3*vtilde[2] + 
    611585155399680*s^8*v[1]^6*vtilde[1]^3*vtilde[2] + 
    94175546572800*s^9*v[1]^6*vtilde[1]^3*vtilde[2] + 
    5885971660800*s^10*v[1]^6*vtilde[1]^3*vtilde[2] - 
    13218911354880*vtilde[1]^5*vtilde[2] - 97810406572032*s*vtilde[1]^5*
     vtilde[2] - 292471320379392*s^2*vtilde[1]^5*vtilde[2] - 
    426796068593664*s^3*vtilde[1]^5*vtilde[2] - 227752071579648*s^4*
     vtilde[1]^5*vtilde[2] + 172240295141376*s^5*vtilde[1]^5*vtilde[2] + 
    379445011190784*s^6*vtilde[1]^5*vtilde[2] + 305502811536384*s^7*
     vtilde[1]^5*vtilde[2] + 146132984245248*s^8*vtilde[1]^5*vtilde[2] + 
    44942210159616*s^9*vtilde[1]^5*vtilde[2] + 8754271561728*s^10*vtilde[1]^5*
     vtilde[2] + 982911283200*s^11*vtilde[1]^5*vtilde[2] + 
    48283361280*s^12*vtilde[1]^5*vtilde[2] - 188841590784000*s*v[1]^2*
     vtilde[1]^5*vtilde[2] - 1050427942502400*s^2*v[1]^2*vtilde[1]^5*
     vtilde[2] - 2187037682565120*s^3*v[1]^2*vtilde[1]^5*vtilde[2] - 
    1614879681085440*s^4*v[1]^2*vtilde[1]^5*vtilde[2] + 
    630104166236160*s^5*v[1]^2*vtilde[1]^5*vtilde[2] + 
    1992576828211200*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
    1578292644741120*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
    660611416227840*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
    158081257635840*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
    20416964198400*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
    1103619686400*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
    528756454195200*s^3*v[1]^4*vtilde[1]^5*vtilde[2] + 
    3266349123502080*s^4*v[1]^4*vtilde[1]^5*vtilde[2] + 
    6471625841049600*s^5*v[1]^4*vtilde[1]^5*vtilde[2] + 
    6177340882944000*s^6*v[1]^4*vtilde[1]^5*vtilde[2] + 
    3220566618931200*s^7*v[1]^4*vtilde[1]^5*vtilde[2] + 
    937488136273920*s^8*v[1]^4*vtilde[1]^5*vtilde[2] + 
    142734812774400*s^9*v[1]^4*vtilde[1]^5*vtilde[2] + 
    8828957491200*s^10*v[1]^4*vtilde[1]^5*vtilde[2] - 
    73819894579200*vtilde[1]^7*vtilde[2] - 443031091937280*s*vtilde[1]^7*
     vtilde[2] - 1067566390640640*s^2*vtilde[1]^7*vtilde[2] - 
    1198834880348160*s^3*vtilde[1]^7*vtilde[2] - 286277989662720*s^4*
     vtilde[1]^7*vtilde[2] + 856300112363520*s^5*vtilde[1]^7*vtilde[2] + 
    1154733092536320*s^6*vtilde[1]^7*vtilde[2] + 725748310425600*s^7*
     vtilde[1]^7*vtilde[2] + 266731837194240*s^8*vtilde[1]^7*vtilde[2] + 
    58536805662720*s^9*vtilde[1]^7*vtilde[2] + 7112215756800*s^10*vtilde[1]^7*
     vtilde[2] + 367873228800*s^11*vtilde[1]^7*vtilde[2] + 
    316370976768000*s^2*v[1]^2*vtilde[1]^7*vtilde[2] + 
    2047640784076800*s^3*v[1]^2*vtilde[1]^7*vtilde[2] + 
    5481352373207040*s^4*v[1]^2*vtilde[1]^7*vtilde[2] + 
    7508396538593280*s^5*v[1]^2*vtilde[1]^7*vtilde[2] + 
    5816336956784640*s^6*v[1]^2*vtilde[1]^7*vtilde[2] + 
    2651181778206720*s^7*v[1]^2*vtilde[1]^7*vtilde[2] + 
    703112014725120*s^8*v[1]^2*vtilde[1]^7*vtilde[2] + 
    100061518233600*s^9*v[1]^2*vtilde[1]^7*vtilde[2] + 
    5885971660800*s^10*v[1]^2*vtilde[1]^7*vtilde[2] + 
    48927139430400*vtilde[1]^9*vtilde[2] + 433142114549760*s*vtilde[1]^9*
     vtilde[2] + 1663407317975040*s^2*vtilde[1]^9*vtilde[2] + 
    3636719802777600*s^3*vtilde[1]^9*vtilde[2] + 4971993056870400*s^4*
     vtilde[1]^9*vtilde[2] + 4396938248355840*s^5*vtilde[1]^9*vtilde[2] + 
    2533124543938560*s^6*vtilde[1]^9*vtilde[2] + 937884037939200*s^7*
     vtilde[1]^9*vtilde[2] + 213938719948800*s^8*vtilde[1]^9*vtilde[2] + 
    27222618931200*s^9*vtilde[1]^9*vtilde[2] + 1471492915200*s^10*vtilde[1]^9*
     vtilde[2] - 85837086720*vtilde[2]^2 - 1694788558848*s*vtilde[2]^2 - 
    7336049048064*s^2*vtilde[2]^2 - 13765723259904*s^3*vtilde[2]^2 - 
    10514632170240*s^4*vtilde[2]^2 + 1516360500864*s^5*vtilde[2]^2 + 
    10385641252800*s^6*vtilde[2]^2 + 10768634063352*s^7*vtilde[2]^2 + 
    6670999949328*s^8*vtilde[2]^2 + 2891693500344*s^9*vtilde[2]^2 + 
    916019807472*s^10*vtilde[2]^2 + 210765829032*s^11*vtilde[2]^2 + 
    33495854832*s^12*vtilde[2]^2 + 3272714280*s^13*vtilde[2]^2 + 
    146651472*s^14*vtilde[2]^2 - 12693670133760*s*v[1]^2*vtilde[2]^2 - 
    61705130065920*s^2*v[1]^2*vtilde[2]^2 - 117692126576640*s^3*v[1]^2*
     vtilde[2]^2 - 86492415651840*s^4*v[1]^2*vtilde[2]^2 + 
    20613629583360*s^5*v[1]^2*vtilde[2]^2 + 93770481024000*s^6*v[1]^2*
     vtilde[2]^2 + 89530580620800*s^7*v[1]^2*vtilde[2]^2 + 
    50128372800000*s^8*v[1]^2*vtilde[2]^2 + 18798705192960*s^9*v[1]^2*
     vtilde[2]^2 + 4831648081920*s^10*v[1]^2*vtilde[2]^2 + 
    822534704640*s^11*v[1]^2*vtilde[2]^2 + 83572093440*s^12*v[1]^2*
     vtilde[2]^2 + 3818327040*s^13*v[1]^2*vtilde[2]^2 - 
    47839869665280*s*v[1]^4*vtilde[2]^2 - 218974041538560*s^2*v[1]^4*
     vtilde[2]^2 - 392123795374080*s^3*v[1]^4*vtilde[2]^2 - 
    269458283888640*s^4*v[1]^4*vtilde[2]^2 + 97769690726400*s^5*v[1]^4*
     vtilde[2]^2 + 333163935498240*s^6*v[1]^4*vtilde[2]^2 + 
    294174723870720*s^7*v[1]^4*vtilde[2]^2 + 147134729871360*s^8*v[1]^4*
     vtilde[2]^2 + 46114186567680*s^9*v[1]^4*vtilde[2]^2 + 
    8991434833920*s^10*v[1]^4*vtilde[2]^2 + 999005736960*s^11*v[1]^4*
     vtilde[2]^2 + 48283361280*s^12*v[1]^4*vtilde[2]^2 - 
    91559559168000*s*v[1]^6*vtilde[2]^2 - 439558550323200*s^2*v[1]^6*
     vtilde[2]^2 - 794373641994240*s^3*v[1]^6*vtilde[2]^2 - 
    518172605153280*s^4*v[1]^6*vtilde[2]^2 + 273944747704320*s^5*v[1]^6*
     vtilde[2]^2 + 720954320486400*s^6*v[1]^6*vtilde[2]^2 + 
    556797931683840*s^7*v[1]^6*vtilde[2]^2 + 230230054010880*s^8*v[1]^6*
     vtilde[2]^2 + 54441150382080*s^9*v[1]^6*vtilde[2]^2 + 
    6928279142400*s^10*v[1]^6*vtilde[2]^2 + 367873228800*s^11*v[1]^6*
     vtilde[2]^2 + 78479622144000*s^2*v[1]^8*vtilde[2]^2 + 
    474863999385600*s^3*v[1]^8*vtilde[2]^2 + 1207764013547520*s^4*v[1]^8*
     vtilde[2]^2 + 1637919542476800*s^5*v[1]^8*vtilde[2]^2 + 
    1288280368742400*s^6*v[1]^8*vtilde[2]^2 + 603510629990400*s^7*v[1]^8*
     vtilde[2]^2 + 165232304455680*s^8*v[1]^8*vtilde[2]^2 + 
    24279633100800*s^9*v[1]^8*vtilde[2]^2 + 1471492915200*s^10*v[1]^8*
     vtilde[2]^2 - 2575112601600*vtilde[1]^2*vtilde[2]^2 - 
    25681127915520*s*vtilde[1]^2*vtilde[2]^2 - 95142539796480*s^2*vtilde[1]^2*
     vtilde[2]^2 - 164785963161600*s^3*vtilde[1]^2*vtilde[2]^2 - 
    112294499834880*s^4*vtilde[1]^2*vtilde[2]^2 + 
    37942626078720*s^5*vtilde[1]^2*vtilde[2]^2 + 134737575984000*s^6*
     vtilde[1]^2*vtilde[2]^2 + 124664254450560*s^7*vtilde[1]^2*vtilde[2]^2 + 
    69075371185920*s^8*vtilde[1]^2*vtilde[2]^2 + 
    25982329824000*s^9*vtilde[1]^2*vtilde[2]^2 + 
    6771582322560*s^10*vtilde[1]^2*vtilde[2]^2 + 
    1177281578880*s^11*vtilde[1]^2*vtilde[2]^2 + 
    122494394880*s^12*vtilde[1]^2*vtilde[2]^2 + 5727490560*s^13*vtilde[1]^2*
     vtilde[2]^2 - 79828490649600*s*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
    477544413265920*s^2*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
    1033399329177600*s^3*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
    813712590028800*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    182902481879040*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    868338251827200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    792379008368640*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    403314365583360*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    128798548623360*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    25682724587520*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    2924592168960*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
    144850083840*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
    144206305689600*s*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
    1072391336755200*s^2*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
    2666876534784000*s^3*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
    2373640696627200*s^4*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    422911151308800*s^5*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    2484273460838400*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    2146770210816000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    939992739840000*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    231162340147200*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    30349541376000*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    1655429529600*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
    576825222758400*s^3*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    3193597423779840*s^4*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    6194592774881280*s^5*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    5922644534231040*s^6*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    3116033397227520*s^7*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    917377733099520*s^8*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    141263319859200*s^9*v[1]^6*vtilde[1]^2*vtilde[2]^2 + 
    8828957491200*s^10*v[1]^6*vtilde[1]^2*vtilde[2]^2 - 
    21030086246400*vtilde[1]^4*vtilde[2]^2 - 165088561397760*s*vtilde[1]^4*
     vtilde[2]^2 - 527629728890880*s^2*vtilde[1]^4*vtilde[2]^2 - 
    824717946286080*s^3*vtilde[1]^4*vtilde[2]^2 - 
    485240645514240*s^4*vtilde[1]^4*vtilde[2]^2 + 
    295161825530880*s^5*vtilde[1]^4*vtilde[2]^2 + 
    728416572871680*s^6*vtilde[1]^4*vtilde[2]^2 + 
    600661736801280*s^7*vtilde[1]^4*vtilde[2]^2 + 
    290237032673280*s^8*vtilde[1]^4*vtilde[2]^2 + 
    89668524718080*s^9*vtilde[1]^4*vtilde[2]^2 + 17498886451200*s^10*
     vtilde[1]^4*vtilde[2]^2 + 1965822566400*s^11*vtilde[1]^4*vtilde[2]^2 + 
    96566722560*s^12*vtilde[1]^4*vtilde[2]^2 - 300429803520000*s*v[1]^2*
     vtilde[1]^4*vtilde[2]^2 - 1860757291008000*s^2*v[1]^2*vtilde[1]^4*
     vtilde[2]^2 - 4220408586240000*s^3*v[1]^2*vtilde[1]^4*vtilde[2]^2 - 
    3349511294976000*s^4*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    1055186450841600*s^5*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    3873396835123200*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    3126401291059200*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    1317139439616000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    315941791334400*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    40833928396800*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    2207239372800*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
    841203449856000*s^3*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    6081366845030400*s^4*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    12584575284019200*s^5*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    12218078173593600*s^6*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    6416117858304000*s^7*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    1873210481049600*s^8*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    285469625548800*s^9*v[1]^4*vtilde[1]^4*vtilde[2]^2 + 
    17657914982400*s^10*v[1]^4*vtilde[1]^4*vtilde[2]^2 - 
    138197709619200*vtilde[1]^6*vtilde[2]^2 - 902157318881280*s*vtilde[1]^6*
     vtilde[2]^2 - 2367821373603840*s^2*vtilde[1]^6*vtilde[2]^2 - 
    2917965114408960*s^3*vtilde[1]^6*vtilde[2]^2 - 
    933911023288320*s^4*vtilde[1]^6*vtilde[2]^2 + 
    1887306866565120*s^5*vtilde[1]^6*vtilde[2]^2 + 
    2762717559275520*s^6*vtilde[1]^6*vtilde[2]^2 + 
    1782549741772800*s^7*vtilde[1]^6*vtilde[2]^2 + 
    662656859504640*s^8*vtilde[1]^6*vtilde[2]^2 + 
    146121290219520*s^9*vtilde[1]^6*vtilde[2]^2 + 
    17780539392000*s^10*vtilde[1]^6*vtilde[2]^2 + 
    919683072000*s^11*vtilde[1]^6*vtilde[2]^2 + 592275898368000*s^2*v[1]^2*
     vtilde[1]^6*vtilde[2]^2 + 4269945441484800*s^3*v[1]^2*vtilde[1]^6*
     vtilde[2]^2 + 12477028226826240*s^4*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    17934510688174080*s^5*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    14246627894231040*s^6*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    6576494236139520*s^7*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    1754248453816320*s^8*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    250153795584000*s^9*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    14714929152000*s^10*v[1]^2*vtilde[1]^6*vtilde[2]^2 + 
    112017398169600*vtilde[1]^8*vtilde[2]^2 + 1041068975063040*s*vtilde[1]^8*
     vtilde[2]^2 + 4207224807751680*s^2*vtilde[1]^8*vtilde[2]^2 + 
    9665294795735040*s^3*vtilde[1]^8*vtilde[2]^2 + 
    13794759377879040*s^4*vtilde[1]^8*vtilde[2]^2 + 
    12604088477122560*s^5*vtilde[1]^8*vtilde[2]^2 + 
    7423929633669120*s^6*vtilde[1]^8*vtilde[2]^2 + 
    2786030089666560*s^7*vtilde[1]^8*vtilde[2]^2 + 
    640050368348160*s^8*vtilde[1]^8*vtilde[2]^2 + 
    81667856793600*s^9*vtilde[1]^8*vtilde[2]^2 + 
    4414478745600*s^10*vtilde[1]^8*vtilde[2]^2 - 1716741734400*vtilde[1]*
     vtilde[2]^3 - 17120751943680*s*vtilde[1]*vtilde[2]^3 - 
    63428359864320*s^2*vtilde[1]*vtilde[2]^3 - 109857308774400*s^3*vtilde[1]*
     vtilde[2]^3 - 74862999889920*s^4*vtilde[1]*vtilde[2]^3 + 
    25295084052480*s^5*vtilde[1]*vtilde[2]^3 + 89825050656000*s^6*vtilde[1]*
     vtilde[2]^3 + 83109502967040*s^7*vtilde[1]*vtilde[2]^3 + 
    46050247457280*s^8*vtilde[1]*vtilde[2]^3 + 17321553216000*s^9*vtilde[1]*
     vtilde[2]^3 + 4514388215040*s^10*vtilde[1]*vtilde[2]^3 + 
    784854385920*s^11*vtilde[1]*vtilde[2]^3 + 81662929920*s^12*vtilde[1]*
     vtilde[2]^3 + 3818327040*s^13*vtilde[1]*vtilde[2]^3 - 
    53218993766400*s*v[1]^2*vtilde[1]*vtilde[2]^3 - 
    318362942177280*s^2*v[1]^2*vtilde[1]*vtilde[2]^3 - 
    688932886118400*s^3*v[1]^2*vtilde[1]*vtilde[2]^3 - 
    542475060019200*s^4*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    121934987919360*s^5*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    578892167884800*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    528252672245760*s^7*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    268876243722240*s^8*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    85865699082240*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    17121816391680*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    1949728112640*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 
    96566722560*s^12*v[1]^2*vtilde[1]*vtilde[2]^3 - 
    96137537126400*s*v[1]^4*vtilde[1]*vtilde[2]^3 - 
    714927557836800*s^2*v[1]^4*vtilde[1]*vtilde[2]^3 - 
    1777917689856000*s^3*v[1]^4*vtilde[1]*vtilde[2]^3 - 
    1582427131084800*s^4*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    281940767539200*s^5*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    1656182307225600*s^6*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    1431180140544000*s^7*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    626661826560000*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    154108226764800*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    20233027584000*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    1103619686400*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 + 
    384550148505600*s^3*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    2129064949186560*s^4*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    4129728516587520*s^5*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    3948429689487360*s^6*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    2077355598151680*s^7*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    611585155399680*s^8*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    94175546572800*s^9*v[1]^6*vtilde[1]*vtilde[2]^3 + 
    5885971660800*s^10*v[1]^6*vtilde[1]*vtilde[2]^3 - 
    20028653568000*vtilde[1]^3*vtilde[2]^3 - 167159778508800*s*vtilde[1]^3*
     vtilde[2]^3 - 567807257149440*s^2*vtilde[1]^3*vtilde[2]^3 - 
    938109111582720*s^3*vtilde[1]^3*vtilde[2]^3 - 
    590894505062400*s^4*vtilde[1]^3*vtilde[2]^3 + 
    303256492492800*s^5*vtilde[1]^3*vtilde[2]^3 + 
    824424793758720*s^6*vtilde[1]^3*vtilde[2]^3 + 
    692152121041920*s^7*vtilde[1]^3*vtilde[2]^3 + 
    336919091604480*s^8*vtilde[1]^3*vtilde[2]^3 + 
    104433365836800*s^9*vtilde[1]^3*vtilde[2]^3 + 
    20407320299520*s^10*vtilde[1]^3*vtilde[2]^3 + 
    2293459660800*s^11*vtilde[1]^3*vtilde[2]^3 + 
    112661176320*s^12*vtilde[1]^3*vtilde[2]^3 - 286123622400000*s*v[1]^2*
     vtilde[1]^3*vtilde[2]^3 - 1970801344512000*s^2*v[1]^2*vtilde[1]^3*
     vtilde[2]^3 - 4795754368204800*s^3*v[1]^2*vtilde[1]^3*vtilde[2]^3 - 
    4007556454809600*s^4*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    1060199291289600*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    4425832289894400*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    3622314840883200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    1533259852185600*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    368414819942400*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    47639583129600*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    2575112601600*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
    801146142720000*s^3*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    6718818484224000*s^4*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    14383107499622400*s^5*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    14140588208947200*s^6*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    7464624685056000*s^7*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    2183940734976000*s^8*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    333047896473600*s^9*v[1]^4*vtilde[1]^3*vtilde[2]^3 + 
    20600900812800*s^10*v[1]^4*vtilde[1]^3*vtilde[2]^3 - 
    156223497830400*vtilde[1]^5*vtilde[2]^3 - 1155863134863360*s*vtilde[1]^5*
     vtilde[2]^3 - 3366981753569280*s^2*vtilde[1]^5*vtilde[2]^3 - 
    4557973262008320*s^3*vtilde[1]^5*vtilde[2]^3 - 
    1799760106045440*s^4*vtilde[1]^5*vtilde[2]^3 + 
    2664870206423040*s^5*vtilde[1]^5*vtilde[2]^3 + 
    4246586853949440*s^6*vtilde[1]^5*vtilde[2]^3 + 
    2807530138828800*s^7*vtilde[1]^5*vtilde[2]^3 + 
    1054409148334080*s^8*vtilde[1]^5*vtilde[2]^3 + 
    233485050839040*s^9*vtilde[1]^5*vtilde[2]^3 + 
    28448863027200*s^10*vtilde[1]^5*vtilde[2]^3 + 
    1471492915200*s^11*vtilde[1]^5*vtilde[2]^3 + 669529276416000*s^2*v[1]^2*
     vtilde[1]^5*vtilde[2]^3 + 5643093580185600*s^3*v[1]^2*vtilde[1]^5*
     vtilde[2]^3 + 18246351374254080*s^4*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    27524144179445760*s^5*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    22382704333946880*s^6*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    10450346484695040*s^7*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    2801853309911040*s^8*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    400246072934400*s^9*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    23543886643200*s^10*v[1]^2*vtilde[1]^5*vtilde[2]^3 + 
    154506756096000*vtilde[1]^7*vtilde[2]^3 + 1565423212953600*s*vtilde[1]^7*
     vtilde[2]^3 + 6848455323156480*s^2*vtilde[1]^7*vtilde[2]^3 + 
    16840860366274560*s^3*vtilde[1]^7*vtilde[2]^3 + 
    25347079170293760*s^4*vtilde[1]^7*vtilde[2]^3 + 
    24034724418355200*s^5*vtilde[1]^7*vtilde[2]^3 + 
    14496971271045120*s^6*vtilde[1]^7*vtilde[2]^3 + 
    5516816131031040*s^7*vtilde[1]^7*vtilde[2]^3 + 
    1276569153699840*s^8*vtilde[1]^7*vtilde[2]^3 + 
    163335713587200*s^9*vtilde[1]^7*vtilde[2]^3 + 
    8828957491200*s^10*vtilde[1]^7*vtilde[2]^3 - 858370867200*vtilde[2]^4 - 
    8560375971840*s*vtilde[2]^4 - 31714179932160*s^2*vtilde[2]^4 - 
    54928654387200*s^3*vtilde[2]^4 - 37431499944960*s^4*vtilde[2]^4 + 
    12647542026240*s^5*vtilde[2]^4 + 44912525328000*s^6*vtilde[2]^4 + 
    41554751483520*s^7*vtilde[2]^4 + 23025123728640*s^8*vtilde[2]^4 + 
    8660776608000*s^9*vtilde[2]^4 + 2257194107520*s^10*vtilde[2]^4 + 
    392427192960*s^11*vtilde[2]^4 + 40831464960*s^12*vtilde[2]^4 + 
    1909163520*s^13*vtilde[2]^4 - 26609496883200*s*v[1]^2*vtilde[2]^4 - 
    159181471088640*s^2*v[1]^2*vtilde[2]^4 - 344466443059200*s^3*v[1]^2*
     vtilde[2]^4 - 271237530009600*s^4*v[1]^2*vtilde[2]^4 + 
    60967493959680*s^5*v[1]^2*vtilde[2]^4 + 289446083942400*s^6*v[1]^2*
     vtilde[2]^4 + 264126336122880*s^7*v[1]^2*vtilde[2]^4 + 
    134438121861120*s^8*v[1]^2*vtilde[2]^4 + 42932849541120*s^9*v[1]^2*
     vtilde[2]^4 + 8560908195840*s^10*v[1]^2*vtilde[2]^4 + 
    974864056320*s^11*v[1]^2*vtilde[2]^4 + 48283361280*s^12*v[1]^2*
     vtilde[2]^4 - 48068768563200*s*v[1]^4*vtilde[2]^4 - 
    357463778918400*s^2*v[1]^4*vtilde[2]^4 - 888958844928000*s^3*v[1]^4*
     vtilde[2]^4 - 791213565542400*s^4*v[1]^4*vtilde[2]^4 + 
    140970383769600*s^5*v[1]^4*vtilde[2]^4 + 828091153612800*s^6*v[1]^4*
     vtilde[2]^4 + 715590070272000*s^7*v[1]^4*vtilde[2]^4 + 
    313330913280000*s^8*v[1]^4*vtilde[2]^4 + 77054113382400*s^9*v[1]^4*
     vtilde[2]^4 + 10116513792000*s^10*v[1]^4*vtilde[2]^4 + 
    551809843200*s^11*v[1]^4*vtilde[2]^4 + 192275074252800*s^3*v[1]^6*
     vtilde[2]^4 + 1064532474593280*s^4*v[1]^6*vtilde[2]^4 + 
    2064864258293760*s^5*v[1]^6*vtilde[2]^4 + 1974214844743680*s^6*v[1]^6*
     vtilde[2]^4 + 1038677799075840*s^7*v[1]^6*vtilde[2]^4 + 
    305792577699840*s^8*v[1]^6*vtilde[2]^4 + 47087773286400*s^9*v[1]^6*
     vtilde[2]^4 + 2942985830400*s^10*v[1]^6*vtilde[2]^4 - 
    21030086246400*vtilde[1]^2*vtilde[2]^4 - 165088561397760*s*vtilde[1]^2*
     vtilde[2]^4 - 527629728890880*s^2*vtilde[1]^2*vtilde[2]^4 - 
    824717946286080*s^3*vtilde[1]^2*vtilde[2]^4 - 
    485240645514240*s^4*vtilde[1]^2*vtilde[2]^4 + 
    295161825530880*s^5*vtilde[1]^2*vtilde[2]^4 + 
    728416572871680*s^6*vtilde[1]^2*vtilde[2]^4 + 
    600661736801280*s^7*vtilde[1]^2*vtilde[2]^4 + 
    290237032673280*s^8*vtilde[1]^2*vtilde[2]^4 + 
    89668524718080*s^9*vtilde[1]^2*vtilde[2]^4 + 17498886451200*s^10*
     vtilde[1]^2*vtilde[2]^4 + 1965822566400*s^11*vtilde[1]^2*vtilde[2]^4 + 
    96566722560*s^12*vtilde[1]^2*vtilde[2]^4 - 300429803520000*s*v[1]^2*
     vtilde[1]^2*vtilde[2]^4 - 1860757291008000*s^2*v[1]^2*vtilde[1]^2*
     vtilde[2]^4 - 4220408586240000*s^3*v[1]^2*vtilde[1]^2*vtilde[2]^4 - 
    3349511294976000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    1055186450841600*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    3873396835123200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    3126401291059200*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    1317139439616000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    315941791334400*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    40833928396800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    2207239372800*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
    841203449856000*s^3*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    6081366845030400*s^4*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    12584575284019200*s^5*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    12218078173593600*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    6416117858304000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    1873210481049600*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    285469625548800*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^4 + 
    17657914982400*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^4 - 
    165236391936000*vtilde[1]^4*vtilde[2]^4 - 1282716042854400*s*vtilde[1]^4*
     vtilde[2]^4 - 3866561943552000*s^2*vtilde[1]^4*vtilde[2]^4 - 
    5377977335808000*s^3*vtilde[1]^4*vtilde[2]^4 - 
    2232684647424000*s^4*vtilde[1]^4*vtilde[2]^4 + 
    3053651876352000*s^5*vtilde[1]^4*vtilde[2]^4 + 
    4988521501286400*s^6*vtilde[1]^4*vtilde[2]^4 + 
    3320020337356800*s^7*vtilde[1]^4*vtilde[2]^4 + 
    1250285292748800*s^8*vtilde[1]^4*vtilde[2]^4 + 
    277166931148800*s^9*vtilde[1]^4*vtilde[2]^4 + 
    33783024844800*s^10*vtilde[1]^4*vtilde[2]^4 + 
    1747397836800*s^11*vtilde[1]^4*vtilde[2]^4 + 708155965440000*s^2*v[1]^2*
     vtilde[1]^4*vtilde[2]^4 + 6329667649536000*s^3*v[1]^2*vtilde[1]^4*
     vtilde[2]^4 + 21131012947968000*s^4*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    32318960925081600*s^5*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    26450742553804800*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    12387272608972800*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    3325655737958400*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    475292211609600*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    27958365388800*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^4 + 
    162232093900800*vtilde[1]^6*vtilde[2]^4 + 1831420082257920*s*vtilde[1]^6*
     vtilde[2]^4 + 8706688692387840*s^2*vtilde[1]^6*vtilde[2]^4 + 
    22771561324216320*s^3*vtilde[1]^6*vtilde[2]^4 + 
    35778179169976320*s^4*vtilde[1]^6*vtilde[2]^4 + 
    34878634091642880*s^5*vtilde[1]^6*vtilde[2]^4 + 
    21394568910274560*s^6*vtilde[1]^6*vtilde[2]^4 + 
    8219980148244480*s^7*vtilde[1]^6*vtilde[2]^4 + 
    1911322147553280*s^8*vtilde[1]^6*vtilde[2]^4 + 
    245003570380800*s^9*vtilde[1]^6*vtilde[2]^4 + 
    13243436236800*s^10*vtilde[1]^6*vtilde[2]^4 - 13218911354880*vtilde[1]*
     vtilde[2]^5 - 97810406572032*s*vtilde[1]*vtilde[2]^5 - 
    292471320379392*s^2*vtilde[1]*vtilde[2]^5 - 426796068593664*s^3*vtilde[1]*
     vtilde[2]^5 - 227752071579648*s^4*vtilde[1]*vtilde[2]^5 + 
    172240295141376*s^5*vtilde[1]*vtilde[2]^5 + 379445011190784*s^6*vtilde[1]*
     vtilde[2]^5 + 305502811536384*s^7*vtilde[1]*vtilde[2]^5 + 
    146132984245248*s^8*vtilde[1]*vtilde[2]^5 + 44942210159616*s^9*vtilde[1]*
     vtilde[2]^5 + 8754271561728*s^10*vtilde[1]*vtilde[2]^5 + 
    982911283200*s^11*vtilde[1]*vtilde[2]^5 + 48283361280*s^12*vtilde[1]*
     vtilde[2]^5 - 188841590784000*s*v[1]^2*vtilde[1]*vtilde[2]^5 - 
    1050427942502400*s^2*v[1]^2*vtilde[1]*vtilde[2]^5 - 
    2187037682565120*s^3*v[1]^2*vtilde[1]*vtilde[2]^5 - 
    1614879681085440*s^4*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    630104166236160*s^5*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    1992576828211200*s^6*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    1578292644741120*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    660611416227840*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    158081257635840*s^9*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    20416964198400*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    1103619686400*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 
    528756454195200*s^3*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    3266349123502080*s^4*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    6471625841049600*s^5*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    6177340882944000*s^6*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    3220566618931200*s^7*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    937488136273920*s^8*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    142734812774400*s^9*v[1]^4*vtilde[1]*vtilde[2]^5 + 
    8828957491200*s^10*v[1]^4*vtilde[1]*vtilde[2]^5 - 
    156223497830400*vtilde[1]^3*vtilde[2]^5 - 1155863134863360*s*vtilde[1]^3*
     vtilde[2]^5 - 3366981753569280*s^2*vtilde[1]^3*vtilde[2]^5 - 
    4557973262008320*s^3*vtilde[1]^3*vtilde[2]^5 - 
    1799760106045440*s^4*vtilde[1]^3*vtilde[2]^5 + 
    2664870206423040*s^5*vtilde[1]^3*vtilde[2]^5 + 
    4246586853949440*s^6*vtilde[1]^3*vtilde[2]^5 + 
    2807530138828800*s^7*vtilde[1]^3*vtilde[2]^5 + 
    1054409148334080*s^8*vtilde[1]^3*vtilde[2]^5 + 
    233485050839040*s^9*vtilde[1]^3*vtilde[2]^5 + 
    28448863027200*s^10*vtilde[1]^3*vtilde[2]^5 + 
    1471492915200*s^11*vtilde[1]^3*vtilde[2]^5 + 669529276416000*s^2*v[1]^2*
     vtilde[1]^3*vtilde[2]^5 + 5643093580185600*s^3*v[1]^2*vtilde[1]^3*
     vtilde[2]^5 + 18246351374254080*s^4*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    27524144179445760*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    22382704333946880*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    10450346484695040*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    2801853309911040*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    400246072934400*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    23543886643200*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^5 + 
    151416620974080*vtilde[1]^5*vtilde[2]^5 + 1834475882545152*s*vtilde[1]^5*
     vtilde[2]^5 + 9136783181611008*s^2*vtilde[1]^5*vtilde[2]^5 + 
    24645895862353920*s^3*vtilde[1]^5*vtilde[2]^5 + 
    39502131252756480*s^4*vtilde[1]^5*vtilde[2]^5 + 
    38981507453779968*s^5*vtilde[1]^5*vtilde[2]^5 + 
    24083430366707712*s^6*vtilde[1]^5*vtilde[2]^5 + 
    9290196945469440*s^7*vtilde[1]^5*vtilde[2]^5 + 
    2164517028495360*s^8*vtilde[1]^5*vtilde[2]^5 + 
    277670713098240*s^9*vtilde[1]^5*vtilde[2]^5 + 
    15009227735040*s^10*vtilde[1]^5*vtilde[2]^5 - 4406303784960*vtilde[2]^6 - 
    32603468857344*s*vtilde[2]^6 - 97490440126464*s^2*vtilde[2]^6 - 
    142265356197888*s^3*vtilde[2]^6 - 75917357193216*s^4*vtilde[2]^6 + 
    57413431713792*s^5*vtilde[2]^6 + 126481670396928*s^6*vtilde[2]^6 + 
    101834270512128*s^7*vtilde[2]^6 + 48710994748416*s^8*vtilde[2]^6 + 
    14980736719872*s^9*vtilde[2]^6 + 2918090520576*s^10*vtilde[2]^6 + 
    327637094400*s^11*vtilde[2]^6 + 16094453760*s^12*vtilde[2]^6 - 
    62947196928000*s*v[1]^2*vtilde[2]^6 - 350142647500800*s^2*v[1]^2*
     vtilde[2]^6 - 729012560855040*s^3*v[1]^2*vtilde[2]^6 - 
    538293227028480*s^4*v[1]^2*vtilde[2]^6 + 210034722078720*s^5*v[1]^2*
     vtilde[2]^6 + 664192276070400*s^6*v[1]^2*vtilde[2]^6 + 
    526097548247040*s^7*v[1]^2*vtilde[2]^6 + 220203805409280*s^8*v[1]^2*
     vtilde[2]^6 + 52693752545280*s^9*v[1]^2*vtilde[2]^6 + 
    6805654732800*s^10*v[1]^2*vtilde[2]^6 + 367873228800*s^11*v[1]^2*
     vtilde[2]^6 + 176252151398400*s^3*v[1]^4*vtilde[2]^6 + 
    1088783041167360*s^4*v[1]^4*vtilde[2]^6 + 2157208613683200*s^5*v[1]^4*
     vtilde[2]^6 + 2059113627648000*s^6*v[1]^4*vtilde[2]^6 + 
    1073522206310400*s^7*v[1]^4*vtilde[2]^6 + 312496045424640*s^8*v[1]^4*
     vtilde[2]^6 + 47578270924800*s^9*v[1]^4*vtilde[2]^6 + 
    2942985830400*s^10*v[1]^4*vtilde[2]^6 - 138197709619200*vtilde[1]^2*
     vtilde[2]^6 - 902157318881280*s*vtilde[1]^2*vtilde[2]^6 - 
    2367821373603840*s^2*vtilde[1]^2*vtilde[2]^6 - 
    2917965114408960*s^3*vtilde[1]^2*vtilde[2]^6 - 
    933911023288320*s^4*vtilde[1]^2*vtilde[2]^6 + 
    1887306866565120*s^5*vtilde[1]^2*vtilde[2]^6 + 
    2762717559275520*s^6*vtilde[1]^2*vtilde[2]^6 + 
    1782549741772800*s^7*vtilde[1]^2*vtilde[2]^6 + 
    662656859504640*s^8*vtilde[1]^2*vtilde[2]^6 + 
    146121290219520*s^9*vtilde[1]^2*vtilde[2]^6 + 
    17780539392000*s^10*vtilde[1]^2*vtilde[2]^6 + 
    919683072000*s^11*vtilde[1]^2*vtilde[2]^6 + 592275898368000*s^2*v[1]^2*
     vtilde[1]^2*vtilde[2]^6 + 4269945441484800*s^3*v[1]^2*vtilde[1]^2*
     vtilde[2]^6 + 12477028226826240*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    17934510688174080*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    14246627894231040*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    6576494236139520*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    1754248453816320*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    250153795584000*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    14714929152000*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^6 + 
    162232093900800*vtilde[1]^4*vtilde[2]^6 + 1831420082257920*s*vtilde[1]^4*
     vtilde[2]^6 + 8706688692387840*s^2*vtilde[1]^4*vtilde[2]^6 + 
    22771561324216320*s^3*vtilde[1]^4*vtilde[2]^6 + 
    35778179169976320*s^4*vtilde[1]^4*vtilde[2]^6 + 
    34878634091642880*s^5*vtilde[1]^4*vtilde[2]^6 + 
    21394568910274560*s^6*vtilde[1]^4*vtilde[2]^6 + 
    8219980148244480*s^7*vtilde[1]^4*vtilde[2]^6 + 
    1911322147553280*s^8*vtilde[1]^4*vtilde[2]^6 + 
    245003570380800*s^9*vtilde[1]^4*vtilde[2]^6 + 
    13243436236800*s^10*vtilde[1]^4*vtilde[2]^6 - 73819894579200*vtilde[1]*
     vtilde[2]^7 - 443031091937280*s*vtilde[1]*vtilde[2]^7 - 
    1067566390640640*s^2*vtilde[1]*vtilde[2]^7 - 1198834880348160*s^3*
     vtilde[1]*vtilde[2]^7 - 286277989662720*s^4*vtilde[1]*vtilde[2]^7 + 
    856300112363520*s^5*vtilde[1]*vtilde[2]^7 + 1154733092536320*s^6*
     vtilde[1]*vtilde[2]^7 + 725748310425600*s^7*vtilde[1]*vtilde[2]^7 + 
    266731837194240*s^8*vtilde[1]*vtilde[2]^7 + 58536805662720*s^9*vtilde[1]*
     vtilde[2]^7 + 7112215756800*s^10*vtilde[1]*vtilde[2]^7 + 
    367873228800*s^11*vtilde[1]*vtilde[2]^7 + 316370976768000*s^2*v[1]^2*
     vtilde[1]*vtilde[2]^7 + 2047640784076800*s^3*v[1]^2*vtilde[1]*
     vtilde[2]^7 + 5481352373207040*s^4*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    7508396538593280*s^5*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    5816336956784640*s^6*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    2651181778206720*s^7*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    703112014725120*s^8*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    100061518233600*s^9*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    5885971660800*s^10*v[1]^2*vtilde[1]*vtilde[2]^7 + 
    154506756096000*vtilde[1]^3*vtilde[2]^7 + 1565423212953600*s*vtilde[1]^3*
     vtilde[2]^7 + 6848455323156480*s^2*vtilde[1]^3*vtilde[2]^7 + 
    16840860366274560*s^3*vtilde[1]^3*vtilde[2]^7 + 
    25347079170293760*s^4*vtilde[1]^3*vtilde[2]^7 + 
    24034724418355200*s^5*vtilde[1]^3*vtilde[2]^7 + 
    14496971271045120*s^6*vtilde[1]^3*vtilde[2]^7 + 
    5516816131031040*s^7*vtilde[1]^3*vtilde[2]^7 + 
    1276569153699840*s^8*vtilde[1]^3*vtilde[2]^7 + 
    163335713587200*s^9*vtilde[1]^3*vtilde[2]^7 + 
    8828957491200*s^10*vtilde[1]^3*vtilde[2]^7 - 18454973644800*vtilde[2]^8 - 
    110757772984320*s*vtilde[2]^8 - 266891597660160*s^2*vtilde[2]^8 - 
    299708720087040*s^3*vtilde[2]^8 - 71569497415680*s^4*vtilde[2]^8 + 
    214075028090880*s^5*vtilde[2]^8 + 288683273134080*s^6*vtilde[2]^8 + 
    181437077606400*s^7*vtilde[2]^8 + 66682959298560*s^8*vtilde[2]^8 + 
    14634201415680*s^9*vtilde[2]^8 + 1778053939200*s^10*vtilde[2]^8 + 
    91968307200*s^11*vtilde[2]^8 + 79092744192000*s^2*v[1]^2*vtilde[2]^8 + 
    511910196019200*s^3*v[1]^2*vtilde[2]^8 + 1370338093301760*s^4*v[1]^2*
     vtilde[2]^8 + 1877099134648320*s^5*v[1]^2*vtilde[2]^8 + 
    1454084239196160*s^6*v[1]^2*vtilde[2]^8 + 662795444551680*s^7*v[1]^2*
     vtilde[2]^8 + 175778003681280*s^8*v[1]^2*vtilde[2]^8 + 
    25015379558400*s^9*v[1]^2*vtilde[2]^8 + 1471492915200*s^10*v[1]^2*
     vtilde[2]^8 + 112017398169600*vtilde[1]^2*vtilde[2]^8 + 
    1041068975063040*s*vtilde[1]^2*vtilde[2]^8 + 4207224807751680*s^2*
     vtilde[1]^2*vtilde[2]^8 + 9665294795735040*s^3*vtilde[1]^2*vtilde[2]^8 + 
    13794759377879040*s^4*vtilde[1]^2*vtilde[2]^8 + 
    12604088477122560*s^5*vtilde[1]^2*vtilde[2]^8 + 
    7423929633669120*s^6*vtilde[1]^2*vtilde[2]^8 + 
    2786030089666560*s^7*vtilde[1]^2*vtilde[2]^8 + 
    640050368348160*s^8*vtilde[1]^2*vtilde[2]^8 + 
    81667856793600*s^9*vtilde[1]^2*vtilde[2]^8 + 
    4414478745600*s^10*vtilde[1]^2*vtilde[2]^8 + 48927139430400*vtilde[1]*
     vtilde[2]^9 + 433142114549760*s*vtilde[1]*vtilde[2]^9 + 
    1663407317975040*s^2*vtilde[1]*vtilde[2]^9 + 3636719802777600*s^3*
     vtilde[1]*vtilde[2]^9 + 4971993056870400*s^4*vtilde[1]*vtilde[2]^9 + 
    4396938248355840*s^5*vtilde[1]*vtilde[2]^9 + 2533124543938560*s^6*
     vtilde[1]*vtilde[2]^9 + 937884037939200*s^7*vtilde[1]*vtilde[2]^9 + 
    213938719948800*s^8*vtilde[1]*vtilde[2]^9 + 27222618931200*s^9*vtilde[1]*
     vtilde[2]^9 + 1471492915200*s^10*vtilde[1]*vtilde[2]^9 + 
    9785427886080*vtilde[2]^10 + 86628422909952*s*vtilde[2]^10 + 
    332681463595008*s^2*vtilde[2]^10 + 727343960555520*s^3*vtilde[2]^10 + 
    994398611374080*s^4*vtilde[2]^10 + 879387649671168*s^5*vtilde[2]^10 + 
    506624908787712*s^6*vtilde[2]^10 + 187576807587840*s^7*vtilde[2]^10 + 
    42787743989760*s^8*vtilde[2]^10 + 5444523786240*s^9*vtilde[2]^10 + 
    294298583040*s^10*vtilde[2]^10))/((1 + 2*s)*(3 + 2*s)*(5 + 2*s)*(7 + 2*s)*
   (9 + 2*s)*(1 + 3*s)*(5 + 3*s)*(7 + 3*s))


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q2_qtilde2_M0_Mtilde0.m <==
(-67200*s^3 - 681280*s^4 - 2297536*s^5 - 3335232*s^6 - 1740496*s^7 + 
  1199655*s^8 + 2728928*s^9 + 2325564*s^10 + 1249024*s^11 + 468498*s^12 + 
  124768*s^13 + 22668*s^14 + 2512*s^15 + 127*s^16 - 1344000*s^3*v[1]^2 - 
  12085760*s^4*v[1]^2 - 38417280*s^5*v[1]^2 - 51685120*s^6*v[1]^2 - 
  20556000*s^7*v[1]^2 + 26628400*s^8*v[1]^2 + 44726720*s^9*v[1]^2 + 
  32654000*s^10*v[1]^2 + 14736000*s^11*v[1]^2 + 4391440*s^12*v[1]^2 + 
  849600*s^13*v[1]^2 + 97040*s^14*v[1]^2 + 4960*s^15*v[1]^2 - 
  18816000*s^3*v[1]^4 - 119526400*s^4*v[1]^4 - 296665600*s^5*v[1]^4 - 
  322371840*s^6*v[1]^4 - 55027840*s^7*v[1]^4 + 244880160*s^8*v[1]^4 + 
  303098880*s^9*v[1]^4 + 182580160*s^10*v[1]^4 + 65645440*s^11*v[1]^4 + 
  14343840*s^12*v[1]^4 + 1765120*s^13*v[1]^4 + 94080*s^14*v[1]^4 - 
  150528000*s^3*v[1]^6 - 775577600*s^4*v[1]^6 - 1529436160*s^5*v[1]^6 - 
  1184010240*s^6*v[1]^6 + 334333440*s^7*v[1]^6 + 1399668480*s^8*v[1]^6 + 
  1206912000*s^9*v[1]^6 + 541103360*s^10*v[1]^6 + 137643520*s^11*v[1]^6 + 
  18816000*s^12*v[1]^6 + 1075200*s^13*v[1]^6 + 129024000*s^3*v[1]^8 + 
  1051852800*s^4*v[1]^8 + 3647201280*s^5*v[1]^8 + 6984192000*s^6*v[1]^8 + 
  8054568960*s^7*v[1]^8 + 5778865920*s^8*v[1]^8 + 2582568960*s^9*v[1]^8 + 
  696084480*s^10*v[1]^8 + 103219200*s^11*v[1]^8 + 6451200*s^12*v[1]^8 - 
  1344000*s^3*vtilde[1]^2 - 12085760*s^4*vtilde[1]^2 - 
  38417280*s^5*vtilde[1]^2 - 51685120*s^6*vtilde[1]^2 - 
  20556000*s^7*vtilde[1]^2 + 26628400*s^8*vtilde[1]^2 + 
  44726720*s^9*vtilde[1]^2 + 32654000*s^10*vtilde[1]^2 + 
  14736000*s^11*vtilde[1]^2 + 4391440*s^12*vtilde[1]^2 + 
  849600*s^13*vtilde[1]^2 + 97040*s^14*vtilde[1]^2 + 4960*s^15*vtilde[1]^2 - 
  89564160*s^4*v[1]^2*vtilde[1]^2 - 414704640*s^5*v[1]^2*vtilde[1]^2 - 
  620712960*s^6*v[1]^2*vtilde[1]^2 - 235146240*s^7*v[1]^2*vtilde[1]^2 + 
  349083840*s^8*v[1]^2*vtilde[1]^2 + 522789120*s^9*v[1]^2*vtilde[1]^2 + 
  333379200*s^10*v[1]^2*vtilde[1]^2 + 123594240*s^11*v[1]^2*vtilde[1]^2 + 
  27625920*s^12*v[1]^2*vtilde[1]^2 + 3467520*s^13*v[1]^2*vtilde[1]^2 + 
  188160*s^14*v[1]^2*vtilde[1]^2 - 526848000*s^4*v[1]^4*vtilde[1]^2 - 
  2355763200*s^5*v[1]^4*vtilde[1]^2 - 3271833600*s^6*v[1]^4*vtilde[1]^2 - 
  749145600*s^7*v[1]^4*vtilde[1]^2 + 2363961600*s^8*v[1]^4*vtilde[1]^2 + 
  2724019200*s^9*v[1]^4*vtilde[1]^2 + 1380422400*s^10*v[1]^4*vtilde[1]^2 + 
  377664000*s^11*v[1]^4*vtilde[1]^2 + 54297600*s^12*v[1]^4*vtilde[1]^2 + 
  3225600*s^13*v[1]^4*vtilde[1]^2 + 1264435200*s^5*v[1]^6*vtilde[1]^2 + 
  7129006080*s^6*v[1]^6*vtilde[1]^2 + 14237798400*s^7*v[1]^6*vtilde[1]^2 + 
  14099850240*s^8*v[1]^6*vtilde[1]^2 + 7722086400*s^9*v[1]^6*vtilde[1]^2 + 
  2380922880*s^10*v[1]^6*vtilde[1]^2 + 387072000*s^11*v[1]^6*vtilde[1]^2 + 
  25804800*s^12*v[1]^6*vtilde[1]^2 - 18816000*s^3*vtilde[1]^4 - 
  119526400*s^4*vtilde[1]^4 - 296665600*s^5*vtilde[1]^4 - 
  322371840*s^6*vtilde[1]^4 - 55027840*s^7*vtilde[1]^4 + 
  244880160*s^8*vtilde[1]^4 + 303098880*s^9*vtilde[1]^4 + 
  182580160*s^10*vtilde[1]^4 + 65645440*s^11*vtilde[1]^4 + 
  14343840*s^12*vtilde[1]^4 + 1765120*s^13*vtilde[1]^4 + 
  94080*s^14*vtilde[1]^4 - 526848000*s^4*v[1]^2*vtilde[1]^4 - 
  2355763200*s^5*v[1]^2*vtilde[1]^4 - 3271833600*s^6*v[1]^2*vtilde[1]^4 - 
  749145600*s^7*v[1]^2*vtilde[1]^4 + 2363961600*s^8*v[1]^2*vtilde[1]^4 + 
  2724019200*s^9*v[1]^2*vtilde[1]^4 + 1380422400*s^10*v[1]^2*vtilde[1]^4 + 
  377664000*s^11*v[1]^2*vtilde[1]^4 + 54297600*s^12*v[1]^2*vtilde[1]^4 + 
  3225600*s^13*v[1]^2*vtilde[1]^4 + 5268480000*s^6*v[1]^4*vtilde[1]^4 + 
  15128064000*s^7*v[1]^4*vtilde[1]^4 + 17483020800*s^8*v[1]^4*vtilde[1]^4 + 
  10412236800*s^9*v[1]^4*vtilde[1]^4 + 3378278400*s^10*v[1]^4*vtilde[1]^4 + 
  567705600*s^11*v[1]^4*vtilde[1]^4 + 38707200*s^12*v[1]^4*vtilde[1]^4 - 
  150528000*s^3*vtilde[1]^6 - 775577600*s^4*vtilde[1]^6 - 
  1529436160*s^5*vtilde[1]^6 - 1184010240*s^6*vtilde[1]^6 + 
  334333440*s^7*vtilde[1]^6 + 1399668480*s^8*vtilde[1]^6 + 
  1206912000*s^9*vtilde[1]^6 + 541103360*s^10*vtilde[1]^6 + 
  137643520*s^11*vtilde[1]^6 + 18816000*s^12*vtilde[1]^6 + 
  1075200*s^13*vtilde[1]^6 + 1264435200*s^5*v[1]^2*vtilde[1]^6 + 
  7129006080*s^6*v[1]^2*vtilde[1]^6 + 14237798400*s^7*v[1]^2*vtilde[1]^6 + 
  14099850240*s^8*v[1]^2*vtilde[1]^6 + 7722086400*s^9*v[1]^2*vtilde[1]^6 + 
  2380922880*s^10*v[1]^2*vtilde[1]^6 + 387072000*s^11*v[1]^2*vtilde[1]^6 + 
  25804800*s^12*v[1]^2*vtilde[1]^6 + 129024000*s^3*vtilde[1]^8 + 
  1051852800*s^4*vtilde[1]^8 + 3647201280*s^5*vtilde[1]^8 + 
  6984192000*s^6*vtilde[1]^8 + 8054568960*s^7*vtilde[1]^8 + 
  5778865920*s^8*vtilde[1]^8 + 2582568960*s^9*vtilde[1]^8 + 
  696084480*s^10*vtilde[1]^8 + 103219200*s^11*vtilde[1]^8 + 
  6451200*s^12*vtilde[1]^8)/(154828800*(1 + 2*s)^2*(3 + 2*s)^2*(5 + 2*s)^2*
  (7 + 2*s)^2)


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q2_qtilde3_M0_Mtilde0.m <==
(-27720000*s^3 - 173691840*s^4 - 467747040*s^5 - 504179280*s^6 - 
  95756040*s^7 + 334451535*s^8 + 438171105*s^9 + 300990723*s^10 + 
  138552957*s^11 + 45188685*s^12 + 10213155*s^13 + 1433457*s^14 + 
  92583*s^15 - 435456000*s^3*v[1]^2 - 2315089920*s^4*v[1]^2 - 
  5422287360*s^5*v[1]^2 - 5227038720*s^6*v[1]^2 - 229176960*s^7*v[1]^2 + 
  4388387520*s^8*v[1]^2 + 4911120000*s^9*v[1]^2 + 2922091200*s^10*v[1]^2 + 
  1101041280*s^11*v[1]^2 + 266103360*s^12*v[1]^2 + 37895040*s^13*v[1]^2 + 
  2410560*s^14*v[1]^2 - 2709504000*s^3*v[1]^4 - 13203456000*s^4*v[1]^4 - 
  26433576960*s^5*v[1]^4 - 21517332480*s^6*v[1]^4 + 4153712640*s^7*v[1]^4 + 
  23660689920*s^8*v[1]^4 + 21910371840*s^9*v[1]^4 + 10648673280*s^10*v[1]^4 + 
  2996904960*s^11*v[1]^4 + 463034880*s^12*v[1]^4 + 30481920*s^13*v[1]^4 - 
  9633792000*s^3*v[1]^6 - 46517452800*s^4*v[1]^6 - 83001999360*s^5*v[1]^6 - 
  49655316480*s^6*v[1]^6 + 36412293120*s^7*v[1]^6 + 77557186560*s^8*v[1]^6 + 
  52972093440*s^9*v[1]^6 + 18383339520*s^10*v[1]^6 + 3251404800*s^11*v[1]^6 + 
  232243200*s^12*v[1]^6 + 3670016000*s^3*v[1]^8 + 32400998400*s^4*v[1]^8 + 
  115899105280*s^5*v[1]^8 + 220279603200*s^6*v[1]^8 + 
  241080729600*s^7*v[1]^8 + 155384217600*s^8*v[1]^8 + 
  57864683520*s^9*v[1]^8 + 11457331200*s^10*v[1]^8 + 928972800*s^11*v[1]^8 - 
  86016000*s^3*vtilde[1]^2 - 1214535680*s^4*vtilde[1]^2 - 
  4258393600*s^5*vtilde[1]^2 - 4751749120*s^6*vtilde[1]^2 - 
  615407360*s^7*vtilde[1]^2 + 3392109600*s^8*vtilde[1]^2 + 
  3934473120*s^9*vtilde[1]^2 + 2389582080*s^10*vtilde[1]^2 + 
  933854400*s^11*vtilde[1]^2 + 237785760*s^12*vtilde[1]^2 + 
  35886240*s^13*vtilde[1]^2 + 2410560*s^14*vtilde[1]^2 - 
  8260976640*s^4*v[1]^2*vtilde[1]^2 - 35256668160*s^5*v[1]^2*vtilde[1]^2 - 
  41283809280*s^6*v[1]^2*vtilde[1]^2 - 4401438720*s^7*v[1]^2*vtilde[1]^2 + 
  31430945280*s^8*v[1]^2*vtilde[1]^2 + 33780741120*s^9*v[1]^2*vtilde[1]^2 + 
  17728865280*s^10*v[1]^2*vtilde[1]^2 + 5326110720*s^11*v[1]^2*vtilde[1]^2 + 
  875266560*s^12*v[1]^2*vtilde[1]^2 + 60963840*s^13*v[1]^2*vtilde[1]^2 - 
  33718272000*s^4*v[1]^4*vtilde[1]^2 - 137040691200*s^5*v[1]^4*vtilde[1]^2 - 
  157306060800*s^6*v[1]^4*vtilde[1]^2 + 4352409600*s^7*v[1]^4*vtilde[1]^2 + 
  142885478400*s^8*v[1]^4*vtilde[1]^2 + 122998579200*s^9*v[1]^4*vtilde[1]^2 + 
  47958220800*s^10*v[1]^4*vtilde[1]^2 + 9173606400*s^11*v[1]^4*vtilde[1]^2 + 
  696729600*s^12*v[1]^4*vtilde[1]^2 + 53949235200*s^5*v[1]^6*vtilde[1]^2 + 
  286701649920*s^6*v[1]^6*vtilde[1]^2 + 515655598080*s^7*v[1]^6*vtilde[1]^2 + 
  439342202880*s^8*v[1]^6*vtilde[1]^2 + 193804369920*s^9*v[1]^6*vtilde[1]^2 + 
  42732748800*s^10*v[1]^6*vtilde[1]^2 + 3715891200*s^11*v[1]^6*vtilde[1]^2 - 
  903168000*s^3*vtilde[1]^4 - 6911385600*s^4*vtilde[1]^4 - 
  19734005760*s^5*vtilde[1]^4 - 19491279360*s^6*vtilde[1]^4 + 
  669379200*s^7*vtilde[1]^4 + 17416304640*s^8*vtilde[1]^4 + 
  17136887040*s^9*vtilde[1]^4 + 8740892160*s^10*vtilde[1]^4 + 
  2613340800*s^11*vtilde[1]^4 + 432552960*s^12*vtilde[1]^4 + 
  30481920*s^13*vtilde[1]^4 - 25288704000*s^4*v[1]^2*vtilde[1]^4 - 
  129333657600*s^5*v[1]^2*vtilde[1]^4 - 157809254400*s^6*v[1]^2*vtilde[1]^4 - 
  664473600*s^7*v[1]^2*vtilde[1]^4 + 137055744000*s^8*v[1]^2*vtilde[1]^4 + 
  119392358400*s^9*v[1]^2*vtilde[1]^4 + 46893772800*s^10*v[1]^2*vtilde[1]^4 + 
  9057484800*s^11*v[1]^2*vtilde[1]^4 + 696729600*s^12*v[1]^2*vtilde[1]^4 + 
  252887040000*s^6*v[1]^4*vtilde[1]^4 + 623185920000*s^7*v[1]^4*vtilde[1]^4 + 
  597432729600*s^8*v[1]^4*vtilde[1]^4 + 278537011200*s^9*v[1]^4*vtilde[1]^4 + 
  63170150400*s^10*v[1]^4*vtilde[1]^4 + 5573836800*s^11*v[1]^4*vtilde[1]^4 - 
  6623232000*s^3*vtilde[1]^6 - 36473651200*s^4*vtilde[1]^6 - 
  74188943360*s^5*vtilde[1]^6 - 50142310400*s^6*vtilde[1]^6 + 
  28797655040*s^7*vtilde[1]^6 + 69391687680*s^8*vtilde[1]^6 + 
  48629790720*s^9*vtilde[1]^6 + 17241477120*s^10*vtilde[1]^6 + 
  3135283200*s^11*vtilde[1]^6 + 232243200*s^12*vtilde[1]^6 + 
  55635148800*s^5*v[1]^2*vtilde[1]^6 + 326681886720*s^6*v[1]^2*vtilde[1]^6 + 
  583178158080*s^7*v[1]^2*vtilde[1]^6 + 482505031680*s^8*v[1]^2*vtilde[1]^6 + 
  205881016320*s^9*v[1]^2*vtilde[1]^6 + 43971379200*s^10*v[1]^2*vtilde[1]^6 + 
  3715891200*s^11*v[1]^2*vtilde[1]^6 + 5548032000*s^3*vtilde[1]^8 + 
  45771571200*s^4*vtilde[1]^8 + 157768949760*s^5*vtilde[1]^8 + 
  288858255360*s^6*vtilde[1]^8 + 301148958720*s^7*vtilde[1]^8 + 
  183566499840*s^8*vtilde[1]^8 + 64522321920*s^9*vtilde[1]^8 + 
  12076646400*s^10*vtilde[1]^8 + 928972800*s^11*vtilde[1]^8 - 
  86016000*s^3*vtilde[1]*vtilde[2] - 1214535680*s^4*vtilde[1]*vtilde[2] - 
  4258393600*s^5*vtilde[1]*vtilde[2] - 4751749120*s^6*vtilde[1]*vtilde[2] - 
  615407360*s^7*vtilde[1]*vtilde[2] + 3392109600*s^8*vtilde[1]*vtilde[2] + 
  3934473120*s^9*vtilde[1]*vtilde[2] + 2389582080*s^10*vtilde[1]*vtilde[2] + 
  933854400*s^11*vtilde[1]*vtilde[2] + 237785760*s^12*vtilde[1]*vtilde[2] + 
  35886240*s^13*vtilde[1]*vtilde[2] + 2410560*s^14*vtilde[1]*vtilde[2] - 
  8260976640*s^4*v[1]^2*vtilde[1]*vtilde[2] - 35256668160*s^5*v[1]^2*
   vtilde[1]*vtilde[2] - 41283809280*s^6*v[1]^2*vtilde[1]*vtilde[2] - 
  4401438720*s^7*v[1]^2*vtilde[1]*vtilde[2] + 31430945280*s^8*v[1]^2*
   vtilde[1]*vtilde[2] + 33780741120*s^9*v[1]^2*vtilde[1]*vtilde[2] + 
  17728865280*s^10*v[1]^2*vtilde[1]*vtilde[2] + 
  5326110720*s^11*v[1]^2*vtilde[1]*vtilde[2] + 
  875266560*s^12*v[1]^2*vtilde[1]*vtilde[2] + 60963840*s^13*v[1]^2*vtilde[1]*
   vtilde[2] - 33718272000*s^4*v[1]^4*vtilde[1]*vtilde[2] - 
  137040691200*s^5*v[1]^4*vtilde[1]*vtilde[2] - 
  157306060800*s^6*v[1]^4*vtilde[1]*vtilde[2] + 
  4352409600*s^7*v[1]^4*vtilde[1]*vtilde[2] + 142885478400*s^8*v[1]^4*
   vtilde[1]*vtilde[2] + 122998579200*s^9*v[1]^4*vtilde[1]*vtilde[2] + 
  47958220800*s^10*v[1]^4*vtilde[1]*vtilde[2] + 
  9173606400*s^11*v[1]^4*vtilde[1]*vtilde[2] + 
  696729600*s^12*v[1]^4*vtilde[1]*vtilde[2] + 53949235200*s^5*v[1]^6*
   vtilde[1]*vtilde[2] + 286701649920*s^6*v[1]^6*vtilde[1]*vtilde[2] + 
  515655598080*s^7*v[1]^6*vtilde[1]*vtilde[2] + 
  439342202880*s^8*v[1]^6*vtilde[1]*vtilde[2] + 
  193804369920*s^9*v[1]^6*vtilde[1]*vtilde[2] + 
  42732748800*s^10*v[1]^6*vtilde[1]*vtilde[2] + 
  3715891200*s^11*v[1]^6*vtilde[1]*vtilde[2] - 1806336000*s^3*vtilde[1]^3*
   vtilde[2] - 13822771200*s^4*vtilde[1]^3*vtilde[2] - 
  39468011520*s^5*vtilde[1]^3*vtilde[2] - 38982558720*s^6*vtilde[1]^3*
   vtilde[2] + 1338758400*s^7*vtilde[1]^3*vtilde[2] + 
  34832609280*s^8*vtilde[1]^3*vtilde[2] + 34273774080*s^9*vtilde[1]^3*
   vtilde[2] + 17481784320*s^10*vtilde[1]^3*vtilde[2] + 
  5226681600*s^11*vtilde[1]^3*vtilde[2] + 865105920*s^12*vtilde[1]^3*
   vtilde[2] + 60963840*s^13*vtilde[1]^3*vtilde[2] - 
  50577408000*s^4*v[1]^2*vtilde[1]^3*vtilde[2] - 
  258667315200*s^5*v[1]^2*vtilde[1]^3*vtilde[2] - 
  315618508800*s^6*v[1]^2*vtilde[1]^3*vtilde[2] - 
  1328947200*s^7*v[1]^2*vtilde[1]^3*vtilde[2] + 
  274111488000*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
  238784716800*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
  93787545600*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
  18114969600*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
  1393459200*s^12*v[1]^2*vtilde[1]^3*vtilde[2] + 
  505774080000*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
  1246371840000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
  1194865459200*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
  557074022400*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
  126340300800*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
  11147673600*s^11*v[1]^4*vtilde[1]^3*vtilde[2] - 
  19869696000*s^3*vtilde[1]^5*vtilde[2] - 109420953600*s^4*vtilde[1]^5*
   vtilde[2] - 222566830080*s^5*vtilde[1]^5*vtilde[2] - 
  150426931200*s^6*vtilde[1]^5*vtilde[2] + 86392965120*s^7*vtilde[1]^5*
   vtilde[2] + 208175063040*s^8*vtilde[1]^5*vtilde[2] + 
  145889372160*s^9*vtilde[1]^5*vtilde[2] + 51724431360*s^10*vtilde[1]^5*
   vtilde[2] + 9405849600*s^11*vtilde[1]^5*vtilde[2] + 
  696729600*s^12*vtilde[1]^5*vtilde[2] + 166905446400*s^5*v[1]^2*vtilde[1]^5*
   vtilde[2] + 980045660160*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1749534474240*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1447515095040*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
  617643048960*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
  131914137600*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
  11147673600*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
  22192128000*s^3*vtilde[1]^7*vtilde[2] + 183086284800*s^4*vtilde[1]^7*
   vtilde[2] + 631075799040*s^5*vtilde[1]^7*vtilde[2] + 
  1155433021440*s^6*vtilde[1]^7*vtilde[2] + 1204595834880*s^7*vtilde[1]^7*
   vtilde[2] + 734265999360*s^8*vtilde[1]^7*vtilde[2] + 
  258089287680*s^9*vtilde[1]^7*vtilde[2] + 48306585600*s^10*vtilde[1]^7*
   vtilde[2] + 3715891200*s^11*vtilde[1]^7*vtilde[2] - 
  86016000*s^3*vtilde[2]^2 - 1214535680*s^4*vtilde[2]^2 - 
  4258393600*s^5*vtilde[2]^2 - 4751749120*s^6*vtilde[2]^2 - 
  615407360*s^7*vtilde[2]^2 + 3392109600*s^8*vtilde[2]^2 + 
  3934473120*s^9*vtilde[2]^2 + 2389582080*s^10*vtilde[2]^2 + 
  933854400*s^11*vtilde[2]^2 + 237785760*s^12*vtilde[2]^2 + 
  35886240*s^13*vtilde[2]^2 + 2410560*s^14*vtilde[2]^2 - 
  8260976640*s^4*v[1]^2*vtilde[2]^2 - 35256668160*s^5*v[1]^2*vtilde[2]^2 - 
  41283809280*s^6*v[1]^2*vtilde[2]^2 - 4401438720*s^7*v[1]^2*vtilde[2]^2 + 
  31430945280*s^8*v[1]^2*vtilde[2]^2 + 33780741120*s^9*v[1]^2*vtilde[2]^2 + 
  17728865280*s^10*v[1]^2*vtilde[2]^2 + 5326110720*s^11*v[1]^2*vtilde[2]^2 + 
  875266560*s^12*v[1]^2*vtilde[2]^2 + 60963840*s^13*v[1]^2*vtilde[2]^2 - 
  33718272000*s^4*v[1]^4*vtilde[2]^2 - 137040691200*s^5*v[1]^4*vtilde[2]^2 - 
  157306060800*s^6*v[1]^4*vtilde[2]^2 + 4352409600*s^7*v[1]^4*vtilde[2]^2 + 
  142885478400*s^8*v[1]^4*vtilde[2]^2 + 122998579200*s^9*v[1]^4*vtilde[2]^2 + 
  47958220800*s^10*v[1]^4*vtilde[2]^2 + 9173606400*s^11*v[1]^4*vtilde[2]^2 + 
  696729600*s^12*v[1]^4*vtilde[2]^2 + 53949235200*s^5*v[1]^6*vtilde[2]^2 + 
  286701649920*s^6*v[1]^6*vtilde[2]^2 + 515655598080*s^7*v[1]^6*vtilde[2]^2 + 
  439342202880*s^8*v[1]^6*vtilde[2]^2 + 193804369920*s^9*v[1]^6*vtilde[2]^2 + 
  42732748800*s^10*v[1]^6*vtilde[2]^2 + 3715891200*s^11*v[1]^6*vtilde[2]^2 - 
  2709504000*s^3*vtilde[1]^2*vtilde[2]^2 - 20734156800*s^4*vtilde[1]^2*
   vtilde[2]^2 - 59202017280*s^5*vtilde[1]^2*vtilde[2]^2 - 
  58473838080*s^6*vtilde[1]^2*vtilde[2]^2 + 2008137600*s^7*vtilde[1]^2*
   vtilde[2]^2 + 52248913920*s^8*vtilde[1]^2*vtilde[2]^2 + 
  51410661120*s^9*vtilde[1]^2*vtilde[2]^2 + 26222676480*s^10*vtilde[1]^2*
   vtilde[2]^2 + 7840022400*s^11*vtilde[1]^2*vtilde[2]^2 + 
  1297658880*s^12*vtilde[1]^2*vtilde[2]^2 + 91445760*s^13*vtilde[1]^2*
   vtilde[2]^2 - 75866112000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  388000972800*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  473427763200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  1993420800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  411167232000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  358177075200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  140681318400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  27172454400*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  2090188800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  758661120000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  1869557760000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  1792298188800*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  835611033600*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  189510451200*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  16721510400*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
  31610880000*s^3*vtilde[1]^4*vtilde[2]^2 - 194030592000*s^4*vtilde[1]^4*
   vtilde[2]^2 - 430945536000*s^5*vtilde[1]^4*vtilde[2]^2 - 
  315678720000*s^6*vtilde[1]^4*vtilde[2]^2 + 151944038400*s^7*vtilde[1]^4*
   vtilde[2]^2 + 406909440000*s^8*vtilde[1]^4*vtilde[2]^2 + 
  289897574400*s^9*vtilde[1]^4*vtilde[2]^2 + 103309516800*s^10*vtilde[1]^4*
   vtilde[2]^2 + 18811699200*s^11*vtilde[1]^4*vtilde[2]^2 + 
  1393459200*s^12*vtilde[1]^4*vtilde[2]^2 + 265531392000*s^5*v[1]^2*
   vtilde[1]^4*vtilde[2]^2 + 1838488780800*s^6*v[1]^2*vtilde[1]^4*
   vtilde[2]^2 + 3420477849600*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  2873106432000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1233056563200*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  263828275200*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  22295347200*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  41545728000*s^3*vtilde[1]^6*vtilde[2]^2 + 373378252800*s^4*vtilde[1]^6*
   vtilde[2]^2 + 1391277834240*s^5*vtilde[1]^6*vtilde[2]^2 + 
  2699284439040*s^6*vtilde[1]^6*vtilde[2]^2 + 2915566510080*s^7*vtilde[1]^6*
   vtilde[2]^2 + 1812095631360*s^8*vtilde[1]^6*vtilde[2]^2 + 
  642993684480*s^9*vtilde[1]^6*vtilde[2]^2 + 120766464000*s^10*vtilde[1]^6*
   vtilde[2]^2 + 9289728000*s^11*vtilde[1]^6*vtilde[2]^2 - 
  1806336000*s^3*vtilde[1]*vtilde[2]^3 - 13822771200*s^4*vtilde[1]*
   vtilde[2]^3 - 39468011520*s^5*vtilde[1]*vtilde[2]^3 - 
  38982558720*s^6*vtilde[1]*vtilde[2]^3 + 1338758400*s^7*vtilde[1]*
   vtilde[2]^3 + 34832609280*s^8*vtilde[1]*vtilde[2]^3 + 
  34273774080*s^9*vtilde[1]*vtilde[2]^3 + 17481784320*s^10*vtilde[1]*
   vtilde[2]^3 + 5226681600*s^11*vtilde[1]*vtilde[2]^3 + 
  865105920*s^12*vtilde[1]*vtilde[2]^3 + 60963840*s^13*vtilde[1]*
   vtilde[2]^3 - 50577408000*s^4*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  258667315200*s^5*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  315618508800*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  1328947200*s^7*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  274111488000*s^8*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  238784716800*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  93787545600*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  18114969600*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  1393459200*s^12*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  505774080000*s^6*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  1246371840000*s^7*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  1194865459200*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  557074022400*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  126340300800*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  11147673600*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 - 
  30105600000*s^3*vtilde[1]^3*vtilde[2]^3 - 205692928000*s^4*vtilde[1]^3*
   vtilde[2]^3 - 490946355200*s^5*vtilde[1]^3*vtilde[2]^3 - 
  380645888000*s^6*vtilde[1]^3*vtilde[2]^3 + 159899801600*s^7*vtilde[1]^3*
   vtilde[2]^3 + 466860441600*s^8*vtilde[1]^3*vtilde[2]^3 + 
  336646195200*s^9*vtilde[1]^3*vtilde[2]^3 + 120411648000*s^10*vtilde[1]^3*
   vtilde[2]^3 + 21946982400*s^11*vtilde[1]^3*vtilde[2]^3 + 
  1625702400*s^12*vtilde[1]^3*vtilde[2]^3 + 252887040000*s^5*v[1]^2*
   vtilde[1]^3*vtilde[2]^3 + 2043568128000*s^6*v[1]^2*vtilde[1]^3*
   vtilde[2]^3 + 3925064908800*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  3333687705600*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  1436708044800*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  307799654400*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  26011238400*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  46964736000*s^3*vtilde[1]^5*vtilde[2]^3 + 479332761600*s^4*vtilde[1]^5*
   vtilde[2]^3 + 1965068206080*s^5*vtilde[1]^5*vtilde[2]^3 + 
  4053837742080*s^6*vtilde[1]^5*vtilde[2]^3 + 4530614108160*s^7*vtilde[1]^5*
   vtilde[2]^3 + 2866355896320*s^8*vtilde[1]^5*vtilde[2]^3 + 
  1025668546560*s^9*vtilde[1]^5*vtilde[2]^3 + 193226342400*s^10*vtilde[1]^5*
   vtilde[2]^3 + 14863564800*s^11*vtilde[1]^5*vtilde[2]^3 - 
  903168000*s^3*vtilde[2]^4 - 6911385600*s^4*vtilde[2]^4 - 
  19734005760*s^5*vtilde[2]^4 - 19491279360*s^6*vtilde[2]^4 + 
  669379200*s^7*vtilde[2]^4 + 17416304640*s^8*vtilde[2]^4 + 
  17136887040*s^9*vtilde[2]^4 + 8740892160*s^10*vtilde[2]^4 + 
  2613340800*s^11*vtilde[2]^4 + 432552960*s^12*vtilde[2]^4 + 
  30481920*s^13*vtilde[2]^4 - 25288704000*s^4*v[1]^2*vtilde[2]^4 - 
  129333657600*s^5*v[1]^2*vtilde[2]^4 - 157809254400*s^6*v[1]^2*vtilde[2]^4 - 
  664473600*s^7*v[1]^2*vtilde[2]^4 + 137055744000*s^8*v[1]^2*vtilde[2]^4 + 
  119392358400*s^9*v[1]^2*vtilde[2]^4 + 46893772800*s^10*v[1]^2*vtilde[2]^4 + 
  9057484800*s^11*v[1]^2*vtilde[2]^4 + 696729600*s^12*v[1]^2*vtilde[2]^4 + 
  252887040000*s^6*v[1]^4*vtilde[2]^4 + 623185920000*s^7*v[1]^4*vtilde[2]^4 + 
  597432729600*s^8*v[1]^4*vtilde[2]^4 + 278537011200*s^9*v[1]^4*vtilde[2]^4 + 
  63170150400*s^10*v[1]^4*vtilde[2]^4 + 5573836800*s^11*v[1]^4*vtilde[2]^4 - 
  31610880000*s^3*vtilde[1]^2*vtilde[2]^4 - 194030592000*s^4*vtilde[1]^2*
   vtilde[2]^4 - 430945536000*s^5*vtilde[1]^2*vtilde[2]^4 - 
  315678720000*s^6*vtilde[1]^2*vtilde[2]^4 + 151944038400*s^7*vtilde[1]^2*
   vtilde[2]^4 + 406909440000*s^8*vtilde[1]^2*vtilde[2]^4 + 
  289897574400*s^9*vtilde[1]^2*vtilde[2]^4 + 103309516800*s^10*vtilde[1]^2*
   vtilde[2]^4 + 18811699200*s^11*vtilde[1]^2*vtilde[2]^4 + 
  1393459200*s^12*vtilde[1]^2*vtilde[2]^4 + 265531392000*s^5*v[1]^2*
   vtilde[1]^2*vtilde[2]^4 + 1838488780800*s^6*v[1]^2*vtilde[1]^2*
   vtilde[2]^4 + 3420477849600*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  2873106432000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1233056563200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  263828275200*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  22295347200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  49674240000*s^3*vtilde[1]^4*vtilde[2]^4 + 532310016000*s^4*vtilde[1]^4*
   vtilde[2]^4 + 2251963392000*s^5*vtilde[1]^4*vtilde[2]^4 + 
  4731114393600*s^6*vtilde[1]^4*vtilde[2]^4 + 5338137907200*s^7*vtilde[1]^4*
   vtilde[2]^4 + 3393486028800*s^8*vtilde[1]^4*vtilde[2]^4 + 
  1217005977600*s^9*vtilde[1]^4*vtilde[2]^4 + 229456281600*s^10*vtilde[1]^4*
   vtilde[2]^4 + 17650483200*s^11*vtilde[1]^4*vtilde[2]^4 - 
  19869696000*s^3*vtilde[1]*vtilde[2]^5 - 109420953600*s^4*vtilde[1]*
   vtilde[2]^5 - 222566830080*s^5*vtilde[1]*vtilde[2]^5 - 
  150426931200*s^6*vtilde[1]*vtilde[2]^5 + 86392965120*s^7*vtilde[1]*
   vtilde[2]^5 + 208175063040*s^8*vtilde[1]*vtilde[2]^5 + 
  145889372160*s^9*vtilde[1]*vtilde[2]^5 + 51724431360*s^10*vtilde[1]*
   vtilde[2]^5 + 9405849600*s^11*vtilde[1]*vtilde[2]^5 + 
  696729600*s^12*vtilde[1]*vtilde[2]^5 + 166905446400*s^5*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 980045660160*s^6*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1749534474240*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1447515095040*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  617643048960*s^9*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  131914137600*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  11147673600*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  46964736000*s^3*vtilde[1]^3*vtilde[2]^5 + 479332761600*s^4*vtilde[1]^3*
   vtilde[2]^5 + 1965068206080*s^5*vtilde[1]^3*vtilde[2]^5 + 
  4053837742080*s^6*vtilde[1]^3*vtilde[2]^5 + 4530614108160*s^7*vtilde[1]^3*
   vtilde[2]^5 + 2866355896320*s^8*vtilde[1]^3*vtilde[2]^5 + 
  1025668546560*s^9*vtilde[1]^3*vtilde[2]^5 + 193226342400*s^10*vtilde[1]^3*
   vtilde[2]^5 + 14863564800*s^11*vtilde[1]^3*vtilde[2]^5 - 
  6623232000*s^3*vtilde[2]^6 - 36473651200*s^4*vtilde[2]^6 - 
  74188943360*s^5*vtilde[2]^6 - 50142310400*s^6*vtilde[2]^6 + 
  28797655040*s^7*vtilde[2]^6 + 69391687680*s^8*vtilde[2]^6 + 
  48629790720*s^9*vtilde[2]^6 + 17241477120*s^10*vtilde[2]^6 + 
  3135283200*s^11*vtilde[2]^6 + 232243200*s^12*vtilde[2]^6 + 
  55635148800*s^5*v[1]^2*vtilde[2]^6 + 326681886720*s^6*v[1]^2*vtilde[2]^6 + 
  583178158080*s^7*v[1]^2*vtilde[2]^6 + 482505031680*s^8*v[1]^2*vtilde[2]^6 + 
  205881016320*s^9*v[1]^2*vtilde[2]^6 + 43971379200*s^10*v[1]^2*vtilde[2]^6 + 
  3715891200*s^11*v[1]^2*vtilde[2]^6 + 41545728000*s^3*vtilde[1]^2*
   vtilde[2]^6 + 373378252800*s^4*vtilde[1]^2*vtilde[2]^6 + 
  1391277834240*s^5*vtilde[1]^2*vtilde[2]^6 + 2699284439040*s^6*vtilde[1]^2*
   vtilde[2]^6 + 2915566510080*s^7*vtilde[1]^2*vtilde[2]^6 + 
  1812095631360*s^8*vtilde[1]^2*vtilde[2]^6 + 642993684480*s^9*vtilde[1]^2*
   vtilde[2]^6 + 120766464000*s^10*vtilde[1]^2*vtilde[2]^6 + 
  9289728000*s^11*vtilde[1]^2*vtilde[2]^6 + 22192128000*s^3*vtilde[1]*
   vtilde[2]^7 + 183086284800*s^4*vtilde[1]*vtilde[2]^7 + 
  631075799040*s^5*vtilde[1]*vtilde[2]^7 + 1155433021440*s^6*vtilde[1]*
   vtilde[2]^7 + 1204595834880*s^7*vtilde[1]*vtilde[2]^7 + 
  734265999360*s^8*vtilde[1]*vtilde[2]^7 + 258089287680*s^9*vtilde[1]*
   vtilde[2]^7 + 48306585600*s^10*vtilde[1]*vtilde[2]^7 + 
  3715891200*s^11*vtilde[1]*vtilde[2]^7 + 5548032000*s^3*vtilde[2]^8 + 
  45771571200*s^4*vtilde[2]^8 + 157768949760*s^5*vtilde[2]^8 + 
  288858255360*s^6*vtilde[2]^8 + 301148958720*s^7*vtilde[2]^8 + 
  183566499840*s^8*vtilde[2]^8 + 64522321920*s^9*vtilde[2]^8 + 
  12076646400*s^10*vtilde[2]^8 + 928972800*s^11*vtilde[2]^8)/
 (13212057600*(1 + 2*s)*(3 + 2*s)*(5 + 2*s)*(7 + 2*s)*(1 + 3*s)*(5 + 3*s)*
  (7 + 3*s))


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q2_qtilde4_M0_Mtilde0.m <==
(-34650*s^3 - 192330*s^4 - 521418*s^5 - 752532*s^6 - 485460*s^7 + 
  144279*s^8 + 592530*s^9 + 612602*s^10 + 390306*s^11 + 174834*s^12 + 
  56808*s^13 + 13020*s^14 + 1884*s^15 + 127*s^16 - 336000*s^3*v[1]^2 - 
  1841200*s^4*v[1]^2 - 4704760*s^5*v[1]^2 - 6410680*s^6*v[1]^2 - 
  3721460*s^7*v[1]^2 + 1920100*s^8*v[1]^2 + 5573440*s^9*v[1]^2 + 
  5212540*s^10*v[1]^2 + 2924380*s^11*v[1]^2 + 1081300*s^12*v[1]^2 + 
  261920*s^13*v[1]^2 + 37940*s^14*v[1]^2 + 2480*s^15*v[1]^2 - 
  1176000*s^3*v[1]^4 - 6826400*s^4*v[1]^4 - 17330880*s^5*v[1]^4 - 
  22644720*s^6*v[1]^4 - 11240740*s^7*v[1]^4 + 9876510*s^8*v[1]^4 + 
  21334320*s^9*v[1]^4 + 17322200*s^10*v[1]^4 + 8062740*s^11*v[1]^4 + 
  2248890*s^12*v[1]^4 + 350560*s^13*v[1]^4 + 23520*s^14*v[1]^4 - 
  2352000*s^3*v[1]^6 - 15299200*s^4*v[1]^6 - 40016480*s^5*v[1]^6 - 
  49230720*s^6*v[1]^6 - 16212840*s^7*v[1]^6 + 32253900*s^8*v[1]^6 + 
  48070680*s^9*v[1]^6 + 30428020*s^10*v[1]^6 + 10376240*s^11*v[1]^6 + 
  1848000*s^12*v[1]^6 + 134400*s^13*v[1]^6 + 504000*s^3*v[1]^8 + 
  5798400*s^4*v[1]^8 + 27310560*s^5*v[1]^8 + 70397520*s^6*v[1]^8 + 
  109764600*s^7*v[1]^8 + 107224575*s^8*v[1]^8 + 65509440*s^9*v[1]^8 + 
  24101280*s^10*v[1]^8 + 4838400*s^11*v[1]^8 + 403200*s^12*v[1]^8 - 
  21000*s^3*vtilde[1]^2 - 540800*s^4*vtilde[1]^2 - 2657260*s^5*vtilde[1]^2 - 
  4835480*s^6*vtilde[1]^2 - 3428600*s^7*vtilde[1]^2 + 
  839600*s^8*vtilde[1]^2 + 3750220*s^9*vtilde[1]^2 + 
  3664760*s^10*vtilde[1]^2 + 2134360*s^11*vtilde[1]^2 + 
  837080*s^12*vtilde[1]^2 + 219800*s^13*vtilde[1]^2 + 
  34840*s^14*vtilde[1]^2 + 2480*s^15*vtilde[1]^2 - 
  2881200*s^4*v[1]^2*vtilde[1]^2 - 16175880*s^5*v[1]^2*vtilde[1]^2 - 
  31522680*s^6*v[1]^2*vtilde[1]^2 - 23723280*s^7*v[1]^2*vtilde[1]^2 + 
  5703600*s^8*v[1]^2*vtilde[1]^2 + 26588520*s^9*v[1]^2*vtilde[1]^2 + 
  24810240*s^10*v[1]^2*vtilde[1]^2 + 12660480*s^11*v[1]^2*vtilde[1]^2 + 
  3843000*s^12*v[1]^2*vtilde[1]^2 + 650160*s^13*v[1]^2*vtilde[1]^2 + 
  47040*s^14*v[1]^2*vtilde[1]^2 - 8232000*s^4*v[1]^4*vtilde[1]^2 - 
  46569600*s^5*v[1]^4*vtilde[1]^2 - 94483200*s^6*v[1]^4*vtilde[1]^2 - 
  70219800*s^7*v[1]^4*vtilde[1]^2 + 27984600*s^8*v[1]^4*vtilde[1]^2 + 
  89699400*s^9*v[1]^4*vtilde[1]^2 + 69556200*s^10*v[1]^4*vtilde[1]^2 + 
  26686800*s^11*v[1]^4*vtilde[1]^2 + 5174400*s^12*v[1]^4*vtilde[1]^2 + 
  403200*s^13*v[1]^4*vtilde[1]^2 + 9878400*s^5*v[1]^6*vtilde[1]^2 + 
  69054720*s^6*v[1]^6*vtilde[1]^2 + 185421600*s^7*v[1]^6*vtilde[1]^2 + 
  253365000*s^8*v[1]^6*vtilde[1]^2 + 192603600*s^9*v[1]^6*vtilde[1]^2 + 
  81977280*s^10*v[1]^6*vtilde[1]^2 + 18144000*s^11*v[1]^6*vtilde[1]^2 + 
  1612800*s^12*v[1]^6*vtilde[1]^2 - 183750*s^3*vtilde[1]^4 - 
  2019850*s^4*vtilde[1]^4 - 8948940*s^5*vtilde[1]^4 - 
  15911910*s^6*vtilde[1]^4 - 10514350*s^7*vtilde[1]^4 + 
  4325160*s^8*vtilde[1]^4 + 13420260*s^9*vtilde[1]^4 + 
  11767840*s^10*vtilde[1]^4 + 5911500*s^11*vtilde[1]^4 + 
  1815240*s^12*vtilde[1]^4 + 315280*s^13*vtilde[1]^4 + 
  23520*s^14*vtilde[1]^4 - 5145000*s^4*v[1]^2*vtilde[1]^4 - 
  39910500*s^5*v[1]^2*vtilde[1]^4 - 89922000*s^6*v[1]^2*vtilde[1]^4 - 
  70578900*s^7*v[1]^2*vtilde[1]^4 + 23675400*s^8*v[1]^2*vtilde[1]^4 + 
  84331800*s^9*v[1]^2*vtilde[1]^4 + 66318000*s^10*v[1]^2*vtilde[1]^4 + 
  25754400*s^11*v[1]^2*vtilde[1]^4 + 5073600*s^12*v[1]^2*vtilde[1]^4 + 
  403200*s^13*v[1]^2*vtilde[1]^4 + 51450000*s^6*v[1]^4*vtilde[1]^4 + 
  206167500*s^7*v[1]^4*vtilde[1]^4 + 330477000*s^8*v[1]^4*vtilde[1]^4 + 
  271126800*s^9*v[1]^4*vtilde[1]^4 + 119868000*s^10*v[1]^4*vtilde[1]^4 + 
  27014400*s^11*v[1]^4*vtilde[1]^4 + 2419200*s^12*v[1]^4*vtilde[1]^4 - 
  1249500*s^3*vtilde[1]^6 - 9863000*s^4*vtilde[1]^6 - 
  30921380*s^5*vtilde[1]^6 - 43252440*s^6*vtilde[1]^6 - 
  17883600*s^7*vtilde[1]^6 + 24815280*s^8*vtilde[1]^6 + 
  40543440*s^9*vtilde[1]^6 + 26552960*s^10*vtilde[1]^6 + 
  9376640*s^11*vtilde[1]^6 + 1747200*s^12*vtilde[1]^6 + 
  134400*s^13*vtilde[1]^6 + 10495800*s^5*v[1]^2*vtilde[1]^6 + 
  85636320*s^6*v[1]^2*vtilde[1]^6 + 232621200*s^7*v[1]^2*vtilde[1]^6 + 
  307406400*s^8*v[1]^2*vtilde[1]^6 + 222566400*s^9*v[1]^2*vtilde[1]^6 + 
  89940480*s^10*v[1]^2*vtilde[1]^6 + 18950400*s^11*v[1]^2*vtilde[1]^6 + 
  1612800*s^12*v[1]^2*vtilde[1]^6 + 1023750*s^3*vtilde[1]^8 + 
  10614000*s^4*vtilde[1]^8 + 47206500*s^5*vtilde[1]^8 + 
  115284180*s^6*vtilde[1]^8 + 168094320*s^7*vtilde[1]^8 + 
  151519440*s^8*vtilde[1]^8 + 84742080*s^9*vtilde[1]^8 + 
  28486080*s^10*vtilde[1]^8 + 5241600*s^11*vtilde[1]^8 + 
  403200*s^12*vtilde[1]^8 - 21000*s^3*vtilde[1]*vtilde[2] - 
  540800*s^4*vtilde[1]*vtilde[2] - 2657260*s^5*vtilde[1]*vtilde[2] - 
  4835480*s^6*vtilde[1]*vtilde[2] - 3428600*s^7*vtilde[1]*vtilde[2] + 
  839600*s^8*vtilde[1]*vtilde[2] + 3750220*s^9*vtilde[1]*vtilde[2] + 
  3664760*s^10*vtilde[1]*vtilde[2] + 2134360*s^11*vtilde[1]*vtilde[2] + 
  837080*s^12*vtilde[1]*vtilde[2] + 219800*s^13*vtilde[1]*vtilde[2] + 
  34840*s^14*vtilde[1]*vtilde[2] + 2480*s^15*vtilde[1]*vtilde[2] - 
  2881200*s^4*v[1]^2*vtilde[1]*vtilde[2] - 16175880*s^5*v[1]^2*vtilde[1]*
   vtilde[2] - 31522680*s^6*v[1]^2*vtilde[1]*vtilde[2] - 
  23723280*s^7*v[1]^2*vtilde[1]*vtilde[2] + 5703600*s^8*v[1]^2*vtilde[1]*
   vtilde[2] + 26588520*s^9*v[1]^2*vtilde[1]*vtilde[2] + 
  24810240*s^10*v[1]^2*vtilde[1]*vtilde[2] + 12660480*s^11*v[1]^2*vtilde[1]*
   vtilde[2] + 3843000*s^12*v[1]^2*vtilde[1]*vtilde[2] + 
  650160*s^13*v[1]^2*vtilde[1]*vtilde[2] + 47040*s^14*v[1]^2*vtilde[1]*
   vtilde[2] - 8232000*s^4*v[1]^4*vtilde[1]*vtilde[2] - 
  46569600*s^5*v[1]^4*vtilde[1]*vtilde[2] - 94483200*s^6*v[1]^4*vtilde[1]*
   vtilde[2] - 70219800*s^7*v[1]^4*vtilde[1]*vtilde[2] + 
  27984600*s^8*v[1]^4*vtilde[1]*vtilde[2] + 89699400*s^9*v[1]^4*vtilde[1]*
   vtilde[2] + 69556200*s^10*v[1]^4*vtilde[1]*vtilde[2] + 
  26686800*s^11*v[1]^4*vtilde[1]*vtilde[2] + 5174400*s^12*v[1]^4*vtilde[1]*
   vtilde[2] + 403200*s^13*v[1]^4*vtilde[1]*vtilde[2] + 
  9878400*s^5*v[1]^6*vtilde[1]*vtilde[2] + 69054720*s^6*v[1]^6*vtilde[1]*
   vtilde[2] + 185421600*s^7*v[1]^6*vtilde[1]*vtilde[2] + 
  253365000*s^8*v[1]^6*vtilde[1]*vtilde[2] + 192603600*s^9*v[1]^6*vtilde[1]*
   vtilde[2] + 81977280*s^10*v[1]^6*vtilde[1]*vtilde[2] + 
  18144000*s^11*v[1]^6*vtilde[1]*vtilde[2] + 1612800*s^12*v[1]^6*vtilde[1]*
   vtilde[2] - 367500*s^3*vtilde[1]^3*vtilde[2] - 
  4039700*s^4*vtilde[1]^3*vtilde[2] - 17897880*s^5*vtilde[1]^3*vtilde[2] - 
  31823820*s^6*vtilde[1]^3*vtilde[2] - 21028700*s^7*vtilde[1]^3*vtilde[2] + 
  8650320*s^8*vtilde[1]^3*vtilde[2] + 26840520*s^9*vtilde[1]^3*vtilde[2] + 
  23535680*s^10*vtilde[1]^3*vtilde[2] + 11823000*s^11*vtilde[1]^3*vtilde[2] + 
  3630480*s^12*vtilde[1]^3*vtilde[2] + 630560*s^13*vtilde[1]^3*vtilde[2] + 
  47040*s^14*vtilde[1]^3*vtilde[2] - 10290000*s^4*v[1]^2*vtilde[1]^3*
   vtilde[2] - 79821000*s^5*v[1]^2*vtilde[1]^3*vtilde[2] - 
  179844000*s^6*v[1]^2*vtilde[1]^3*vtilde[2] - 
  141157800*s^7*v[1]^2*vtilde[1]^3*vtilde[2] + 
  47350800*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
  168663600*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
  132636000*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
  51508800*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
  10147200*s^12*v[1]^2*vtilde[1]^3*vtilde[2] + 806400*s^13*v[1]^2*vtilde[1]^3*
   vtilde[2] + 102900000*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
  412335000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
  660954000*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
  542253600*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
  239736000*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
  54028800*s^11*v[1]^4*vtilde[1]^3*vtilde[2] + 
  4838400*s^12*v[1]^4*vtilde[1]^3*vtilde[2] - 3748500*s^3*vtilde[1]^5*
   vtilde[2] - 29589000*s^4*vtilde[1]^5*vtilde[2] - 
  92764140*s^5*vtilde[1]^5*vtilde[2] - 129757320*s^6*vtilde[1]^5*vtilde[2] - 
  53650800*s^7*vtilde[1]^5*vtilde[2] + 74445840*s^8*vtilde[1]^5*vtilde[2] + 
  121630320*s^9*vtilde[1]^5*vtilde[2] + 79658880*s^10*vtilde[1]^5*vtilde[2] + 
  28129920*s^11*vtilde[1]^5*vtilde[2] + 5241600*s^12*vtilde[1]^5*vtilde[2] + 
  403200*s^13*vtilde[1]^5*vtilde[2] + 31487400*s^5*v[1]^2*vtilde[1]^5*
   vtilde[2] + 256908960*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
  697863600*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
  922219200*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
  667699200*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
  269821440*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
  56851200*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
  4838400*s^12*v[1]^2*vtilde[1]^5*vtilde[2] + 4095000*s^3*vtilde[1]^7*
   vtilde[2] + 42456000*s^4*vtilde[1]^7*vtilde[2] + 
  188826000*s^5*vtilde[1]^7*vtilde[2] + 461136720*s^6*vtilde[1]^7*vtilde[2] + 
  672377280*s^7*vtilde[1]^7*vtilde[2] + 606077760*s^8*vtilde[1]^7*vtilde[2] + 
  338968320*s^9*vtilde[1]^7*vtilde[2] + 113944320*s^10*vtilde[1]^7*
   vtilde[2] + 20966400*s^11*vtilde[1]^7*vtilde[2] + 
  1612800*s^12*vtilde[1]^7*vtilde[2] - 21000*s^3*vtilde[2]^2 - 
  540800*s^4*vtilde[2]^2 - 2657260*s^5*vtilde[2]^2 - 
  4835480*s^6*vtilde[2]^2 - 3428600*s^7*vtilde[2]^2 + 
  839600*s^8*vtilde[2]^2 + 3750220*s^9*vtilde[2]^2 + 
  3664760*s^10*vtilde[2]^2 + 2134360*s^11*vtilde[2]^2 + 
  837080*s^12*vtilde[2]^2 + 219800*s^13*vtilde[2]^2 + 
  34840*s^14*vtilde[2]^2 + 2480*s^15*vtilde[2]^2 - 
  2881200*s^4*v[1]^2*vtilde[2]^2 - 16175880*s^5*v[1]^2*vtilde[2]^2 - 
  31522680*s^6*v[1]^2*vtilde[2]^2 - 23723280*s^7*v[1]^2*vtilde[2]^2 + 
  5703600*s^8*v[1]^2*vtilde[2]^2 + 26588520*s^9*v[1]^2*vtilde[2]^2 + 
  24810240*s^10*v[1]^2*vtilde[2]^2 + 12660480*s^11*v[1]^2*vtilde[2]^2 + 
  3843000*s^12*v[1]^2*vtilde[2]^2 + 650160*s^13*v[1]^2*vtilde[2]^2 + 
  47040*s^14*v[1]^2*vtilde[2]^2 - 8232000*s^4*v[1]^4*vtilde[2]^2 - 
  46569600*s^5*v[1]^4*vtilde[2]^2 - 94483200*s^6*v[1]^4*vtilde[2]^2 - 
  70219800*s^7*v[1]^4*vtilde[2]^2 + 27984600*s^8*v[1]^4*vtilde[2]^2 + 
  89699400*s^9*v[1]^4*vtilde[2]^2 + 69556200*s^10*v[1]^4*vtilde[2]^2 + 
  26686800*s^11*v[1]^4*vtilde[2]^2 + 5174400*s^12*v[1]^4*vtilde[2]^2 + 
  403200*s^13*v[1]^4*vtilde[2]^2 + 9878400*s^5*v[1]^6*vtilde[2]^2 + 
  69054720*s^6*v[1]^6*vtilde[2]^2 + 185421600*s^7*v[1]^6*vtilde[2]^2 + 
  253365000*s^8*v[1]^6*vtilde[2]^2 + 192603600*s^9*v[1]^6*vtilde[2]^2 + 
  81977280*s^10*v[1]^6*vtilde[2]^2 + 18144000*s^11*v[1]^6*vtilde[2]^2 + 
  1612800*s^12*v[1]^6*vtilde[2]^2 - 551250*s^3*vtilde[1]^2*vtilde[2]^2 - 
  6059550*s^4*vtilde[1]^2*vtilde[2]^2 - 26846820*s^5*vtilde[1]^2*
   vtilde[2]^2 - 47735730*s^6*vtilde[1]^2*vtilde[2]^2 - 
  31543050*s^7*vtilde[1]^2*vtilde[2]^2 + 12975480*s^8*vtilde[1]^2*
   vtilde[2]^2 + 40260780*s^9*vtilde[1]^2*vtilde[2]^2 + 
  35303520*s^10*vtilde[1]^2*vtilde[2]^2 + 17734500*s^11*vtilde[1]^2*
   vtilde[2]^2 + 5445720*s^12*vtilde[1]^2*vtilde[2]^2 + 
  945840*s^13*vtilde[1]^2*vtilde[2]^2 + 70560*s^14*vtilde[1]^2*vtilde[2]^2 - 
  15435000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  119731500*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  269766000*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  211736700*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  71026200*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  252995400*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  198954000*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  77263200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  15220800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  1209600*s^13*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  154350000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  618502500*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  991431000*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  813380400*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  359604000*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  81043200*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  7257600*s^12*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
  6063750*s^3*vtilde[1]^4*vtilde[2]^2 - 52300500*s^4*vtilde[1]^4*
   vtilde[2]^2 - 176331750*s^5*vtilde[1]^4*vtilde[2]^2 - 
  258608700*s^6*vtilde[1]^4*vtilde[2]^2 - 114930900*s^7*vtilde[1]^4*
   vtilde[2]^2 + 141699600*s^8*vtilde[1]^4*vtilde[2]^2 + 
  240307200*s^9*vtilde[1]^4*vtilde[2]^2 + 158726400*s^10*vtilde[1]^4*
   vtilde[2]^2 + 56212800*s^11*vtilde[1]^4*vtilde[2]^2 + 
  10483200*s^12*vtilde[1]^4*vtilde[2]^2 + 806400*s^13*vtilde[1]^4*
   vtilde[2]^2 + 50935500*s^5*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  477691200*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1354600800*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1822161600*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1329652800*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  539078400*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  113702400*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  9676800*s^12*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  7717500*s^3*vtilde[1]^6*vtilde[2]^2 + 86730000*s^4*vtilde[1]^6*
   vtilde[2]^2 + 414876000*s^5*vtilde[1]^6*vtilde[2]^2 + 
  1069305720*s^6*vtilde[1]^6*vtilde[2]^2 + 1614859680*s^7*vtilde[1]^6*
   vtilde[2]^2 + 1486534560*s^8*vtilde[1]^6*vtilde[2]^2 + 
  841048320*s^9*vtilde[1]^6*vtilde[2]^2 + 284296320*s^10*vtilde[1]^6*
   vtilde[2]^2 + 52416000*s^11*vtilde[1]^6*vtilde[2]^2 + 
  4032000*s^12*vtilde[1]^6*vtilde[2]^2 - 367500*s^3*vtilde[1]*vtilde[2]^3 - 
  4039700*s^4*vtilde[1]*vtilde[2]^3 - 17897880*s^5*vtilde[1]*vtilde[2]^3 - 
  31823820*s^6*vtilde[1]*vtilde[2]^3 - 21028700*s^7*vtilde[1]*vtilde[2]^3 + 
  8650320*s^8*vtilde[1]*vtilde[2]^3 + 26840520*s^9*vtilde[1]*vtilde[2]^3 + 
  23535680*s^10*vtilde[1]*vtilde[2]^3 + 11823000*s^11*vtilde[1]*vtilde[2]^3 + 
  3630480*s^12*vtilde[1]*vtilde[2]^3 + 630560*s^13*vtilde[1]*vtilde[2]^3 + 
  47040*s^14*vtilde[1]*vtilde[2]^3 - 10290000*s^4*v[1]^2*vtilde[1]*
   vtilde[2]^3 - 79821000*s^5*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  179844000*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 - 141157800*s^7*v[1]^2*vtilde[1]*
   vtilde[2]^3 + 47350800*s^8*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  168663600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  132636000*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  51508800*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 10147200*s^12*v[1]^2*vtilde[1]*
   vtilde[2]^3 + 806400*s^13*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  102900000*s^6*v[1]^4*vtilde[1]*vtilde[2]^3 + 412335000*s^7*v[1]^4*vtilde[1]*
   vtilde[2]^3 + 660954000*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  542253600*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  239736000*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  54028800*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 + 4838400*s^12*v[1]^4*vtilde[1]*
   vtilde[2]^3 - 5880000*s^3*vtilde[1]^3*vtilde[2]^3 - 
  55286000*s^4*vtilde[1]^3*vtilde[2]^3 - 198056600*s^5*vtilde[1]^3*
   vtilde[2]^3 - 300955200*s^6*vtilde[1]^3*vtilde[2]^3 - 
  140443800*s^7*vtilde[1]^3*vtilde[2]^3 + 159322800*s^8*vtilde[1]^3*
   vtilde[2]^3 + 277897200*s^9*vtilde[1]^3*vtilde[2]^3 + 
  184688000*s^10*vtilde[1]^3*vtilde[2]^3 + 65542400*s^11*vtilde[1]^3*
   vtilde[2]^3 + 12230400*s^12*vtilde[1]^3*vtilde[2]^3 + 
  940800*s^13*vtilde[1]^3*vtilde[2]^3 + 49392000*s^5*v[1]^2*vtilde[1]^3*
   vtilde[2]^3 + 527200800*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  1546095600*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  2107291200*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  1546473600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  628454400*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  132652800*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  11289600*s^12*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  8820000*s^3*vtilde[1]^5*vtilde[2]^3 + 111594000*s^4*vtilde[1]^5*
   vtilde[2]^3 + 583737000*s^5*vtilde[1]^5*vtilde[2]^3 + 
  1593938640*s^6*vtilde[1]^5*vtilde[2]^3 + 2491258560*s^7*vtilde[1]^5*
   vtilde[2]^3 + 2338331520*s^8*vtilde[1]^5*vtilde[2]^3 + 
  1336755840*s^9*vtilde[1]^5*vtilde[2]^3 + 454083840*s^10*vtilde[1]^5*
   vtilde[2]^3 + 83865600*s^11*vtilde[1]^5*vtilde[2]^3 + 
  6451200*s^12*vtilde[1]^5*vtilde[2]^3 - 183750*s^3*vtilde[2]^4 - 
  2019850*s^4*vtilde[2]^4 - 8948940*s^5*vtilde[2]^4 - 
  15911910*s^6*vtilde[2]^4 - 10514350*s^7*vtilde[2]^4 + 
  4325160*s^8*vtilde[2]^4 + 13420260*s^9*vtilde[2]^4 + 
  11767840*s^10*vtilde[2]^4 + 5911500*s^11*vtilde[2]^4 + 
  1815240*s^12*vtilde[2]^4 + 315280*s^13*vtilde[2]^4 + 
  23520*s^14*vtilde[2]^4 - 5145000*s^4*v[1]^2*vtilde[2]^4 - 
  39910500*s^5*v[1]^2*vtilde[2]^4 - 89922000*s^6*v[1]^2*vtilde[2]^4 - 
  70578900*s^7*v[1]^2*vtilde[2]^4 + 23675400*s^8*v[1]^2*vtilde[2]^4 + 
  84331800*s^9*v[1]^2*vtilde[2]^4 + 66318000*s^10*v[1]^2*vtilde[2]^4 + 
  25754400*s^11*v[1]^2*vtilde[2]^4 + 5073600*s^12*v[1]^2*vtilde[2]^4 + 
  403200*s^13*v[1]^2*vtilde[2]^4 + 51450000*s^6*v[1]^4*vtilde[2]^4 + 
  206167500*s^7*v[1]^4*vtilde[2]^4 + 330477000*s^8*v[1]^4*vtilde[2]^4 + 
  271126800*s^9*v[1]^4*vtilde[2]^4 + 119868000*s^10*v[1]^4*vtilde[2]^4 + 
  27014400*s^11*v[1]^4*vtilde[2]^4 + 2419200*s^12*v[1]^4*vtilde[2]^4 - 
  6063750*s^3*vtilde[1]^2*vtilde[2]^4 - 52300500*s^4*vtilde[1]^2*
   vtilde[2]^4 - 176331750*s^5*vtilde[1]^2*vtilde[2]^4 - 
  258608700*s^6*vtilde[1]^2*vtilde[2]^4 - 114930900*s^7*vtilde[1]^2*
   vtilde[2]^4 + 141699600*s^8*vtilde[1]^2*vtilde[2]^4 + 
  240307200*s^9*vtilde[1]^2*vtilde[2]^4 + 158726400*s^10*vtilde[1]^2*
   vtilde[2]^4 + 56212800*s^11*vtilde[1]^2*vtilde[2]^4 + 
  10483200*s^12*vtilde[1]^2*vtilde[2]^4 + 806400*s^13*vtilde[1]^2*
   vtilde[2]^4 + 50935500*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  477691200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1354600800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1822161600*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1329652800*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  539078400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  113702400*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  9676800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  9371250*s^3*vtilde[1]^4*vtilde[2]^4 + 124026000*s^4*vtilde[1]^4*
   vtilde[2]^4 + 668167500*s^5*vtilde[1]^4*vtilde[2]^4 + 
  1856255100*s^6*vtilde[1]^4*vtilde[2]^4 + 2929458000*s^7*vtilde[1]^4*
   vtilde[2]^4 + 2764230000*s^8*vtilde[1]^4*vtilde[2]^4 + 
  1584609600*s^9*vtilde[1]^4*vtilde[2]^4 + 538977600*s^10*vtilde[1]^4*
   vtilde[2]^4 + 99590400*s^11*vtilde[1]^4*vtilde[2]^4 + 
  7660800*s^12*vtilde[1]^4*vtilde[2]^4 - 3748500*s^3*vtilde[1]*vtilde[2]^5 - 
  29589000*s^4*vtilde[1]*vtilde[2]^5 - 92764140*s^5*vtilde[1]*vtilde[2]^5 - 
  129757320*s^6*vtilde[1]*vtilde[2]^5 - 53650800*s^7*vtilde[1]*vtilde[2]^5 + 
  74445840*s^8*vtilde[1]*vtilde[2]^5 + 121630320*s^9*vtilde[1]*vtilde[2]^5 + 
  79658880*s^10*vtilde[1]*vtilde[2]^5 + 28129920*s^11*vtilde[1]*vtilde[2]^5 + 
  5241600*s^12*vtilde[1]*vtilde[2]^5 + 403200*s^13*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[1]^2*vtilde[1]*vtilde[2]^5 + 256908960*s^6*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 697863600*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  922219200*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 667699200*s^9*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 269821440*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  56851200*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 4838400*s^12*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 8820000*s^3*vtilde[1]^3*vtilde[2]^5 + 
  111594000*s^4*vtilde[1]^3*vtilde[2]^5 + 583737000*s^5*vtilde[1]^3*
   vtilde[2]^5 + 1593938640*s^6*vtilde[1]^3*vtilde[2]^5 + 
  2491258560*s^7*vtilde[1]^3*vtilde[2]^5 + 2338331520*s^8*vtilde[1]^3*
   vtilde[2]^5 + 1336755840*s^9*vtilde[1]^3*vtilde[2]^5 + 
  454083840*s^10*vtilde[1]^3*vtilde[2]^5 + 83865600*s^11*vtilde[1]^3*
   vtilde[2]^5 + 6451200*s^12*vtilde[1]^3*vtilde[2]^5 - 
  1249500*s^3*vtilde[2]^6 - 9863000*s^4*vtilde[2]^6 - 
  30921380*s^5*vtilde[2]^6 - 43252440*s^6*vtilde[2]^6 - 
  17883600*s^7*vtilde[2]^6 + 24815280*s^8*vtilde[2]^6 + 
  40543440*s^9*vtilde[2]^6 + 26552960*s^10*vtilde[2]^6 + 
  9376640*s^11*vtilde[2]^6 + 1747200*s^12*vtilde[2]^6 + 
  134400*s^13*vtilde[2]^6 + 10495800*s^5*v[1]^2*vtilde[2]^6 + 
  85636320*s^6*v[1]^2*vtilde[2]^6 + 232621200*s^7*v[1]^2*vtilde[2]^6 + 
  307406400*s^8*v[1]^2*vtilde[2]^6 + 222566400*s^9*v[1]^2*vtilde[2]^6 + 
  89940480*s^10*v[1]^2*vtilde[2]^6 + 18950400*s^11*v[1]^2*vtilde[2]^6 + 
  1612800*s^12*v[1]^2*vtilde[2]^6 + 7717500*s^3*vtilde[1]^2*vtilde[2]^6 + 
  86730000*s^4*vtilde[1]^2*vtilde[2]^6 + 414876000*s^5*vtilde[1]^2*
   vtilde[2]^6 + 1069305720*s^6*vtilde[1]^2*vtilde[2]^6 + 
  1614859680*s^7*vtilde[1]^2*vtilde[2]^6 + 1486534560*s^8*vtilde[1]^2*
   vtilde[2]^6 + 841048320*s^9*vtilde[1]^2*vtilde[2]^6 + 
  284296320*s^10*vtilde[1]^2*vtilde[2]^6 + 52416000*s^11*vtilde[1]^2*
   vtilde[2]^6 + 4032000*s^12*vtilde[1]^2*vtilde[2]^6 + 
  4095000*s^3*vtilde[1]*vtilde[2]^7 + 42456000*s^4*vtilde[1]*vtilde[2]^7 + 
  188826000*s^5*vtilde[1]*vtilde[2]^7 + 461136720*s^6*vtilde[1]*vtilde[2]^7 + 
  672377280*s^7*vtilde[1]*vtilde[2]^7 + 606077760*s^8*vtilde[1]*vtilde[2]^7 + 
  338968320*s^9*vtilde[1]*vtilde[2]^7 + 113944320*s^10*vtilde[1]*
   vtilde[2]^7 + 20966400*s^11*vtilde[1]*vtilde[2]^7 + 
  1612800*s^12*vtilde[1]*vtilde[2]^7 + 1023750*s^3*vtilde[2]^8 + 
  10614000*s^4*vtilde[2]^8 + 47206500*s^5*vtilde[2]^8 + 
  115284180*s^6*vtilde[2]^8 + 168094320*s^7*vtilde[2]^8 + 
  151519440*s^8*vtilde[2]^8 + 84742080*s^9*vtilde[2]^8 + 
  28486080*s^10*vtilde[2]^8 + 5241600*s^11*vtilde[2]^8 + 
  403200*s^12*vtilde[2]^8 - 21000*s^3*vtilde[1]*vtilde[3] - 
  540800*s^4*vtilde[1]*vtilde[3] - 2657260*s^5*vtilde[1]*vtilde[3] - 
  4835480*s^6*vtilde[1]*vtilde[3] - 3428600*s^7*vtilde[1]*vtilde[3] + 
  839600*s^8*vtilde[1]*vtilde[3] + 3750220*s^9*vtilde[1]*vtilde[3] + 
  3664760*s^10*vtilde[1]*vtilde[3] + 2134360*s^11*vtilde[1]*vtilde[3] + 
  837080*s^12*vtilde[1]*vtilde[3] + 219800*s^13*vtilde[1]*vtilde[3] + 
  34840*s^14*vtilde[1]*vtilde[3] + 2480*s^15*vtilde[1]*vtilde[3] - 
  2881200*s^4*v[1]^2*vtilde[1]*vtilde[3] - 16175880*s^5*v[1]^2*vtilde[1]*
   vtilde[3] - 31522680*s^6*v[1]^2*vtilde[1]*vtilde[3] - 
  23723280*s^7*v[1]^2*vtilde[1]*vtilde[3] + 5703600*s^8*v[1]^2*vtilde[1]*
   vtilde[3] + 26588520*s^9*v[1]^2*vtilde[1]*vtilde[3] + 
  24810240*s^10*v[1]^2*vtilde[1]*vtilde[3] + 12660480*s^11*v[1]^2*vtilde[1]*
   vtilde[3] + 3843000*s^12*v[1]^2*vtilde[1]*vtilde[3] + 
  650160*s^13*v[1]^2*vtilde[1]*vtilde[3] + 47040*s^14*v[1]^2*vtilde[1]*
   vtilde[3] - 8232000*s^4*v[1]^4*vtilde[1]*vtilde[3] - 
  46569600*s^5*v[1]^4*vtilde[1]*vtilde[3] - 94483200*s^6*v[1]^4*vtilde[1]*
   vtilde[3] - 70219800*s^7*v[1]^4*vtilde[1]*vtilde[3] + 
  27984600*s^8*v[1]^4*vtilde[1]*vtilde[3] + 89699400*s^9*v[1]^4*vtilde[1]*
   vtilde[3] + 69556200*s^10*v[1]^4*vtilde[1]*vtilde[3] + 
  26686800*s^11*v[1]^4*vtilde[1]*vtilde[3] + 5174400*s^12*v[1]^4*vtilde[1]*
   vtilde[3] + 403200*s^13*v[1]^4*vtilde[1]*vtilde[3] + 
  9878400*s^5*v[1]^6*vtilde[1]*vtilde[3] + 69054720*s^6*v[1]^6*vtilde[1]*
   vtilde[3] + 185421600*s^7*v[1]^6*vtilde[1]*vtilde[3] + 
  253365000*s^8*v[1]^6*vtilde[1]*vtilde[3] + 192603600*s^9*v[1]^6*vtilde[1]*
   vtilde[3] + 81977280*s^10*v[1]^6*vtilde[1]*vtilde[3] + 
  18144000*s^11*v[1]^6*vtilde[1]*vtilde[3] + 1612800*s^12*v[1]^6*vtilde[1]*
   vtilde[3] - 367500*s^3*vtilde[1]^3*vtilde[3] - 
  4039700*s^4*vtilde[1]^3*vtilde[3] - 17897880*s^5*vtilde[1]^3*vtilde[3] - 
  31823820*s^6*vtilde[1]^3*vtilde[3] - 21028700*s^7*vtilde[1]^3*vtilde[3] + 
  8650320*s^8*vtilde[1]^3*vtilde[3] + 26840520*s^9*vtilde[1]^3*vtilde[3] + 
  23535680*s^10*vtilde[1]^3*vtilde[3] + 11823000*s^11*vtilde[1]^3*vtilde[3] + 
  3630480*s^12*vtilde[1]^3*vtilde[3] + 630560*s^13*vtilde[1]^3*vtilde[3] + 
  47040*s^14*vtilde[1]^3*vtilde[3] - 10290000*s^4*v[1]^2*vtilde[1]^3*
   vtilde[3] - 79821000*s^5*v[1]^2*vtilde[1]^3*vtilde[3] - 
  179844000*s^6*v[1]^2*vtilde[1]^3*vtilde[3] - 
  141157800*s^7*v[1]^2*vtilde[1]^3*vtilde[3] + 
  47350800*s^8*v[1]^2*vtilde[1]^3*vtilde[3] + 
  168663600*s^9*v[1]^2*vtilde[1]^3*vtilde[3] + 
  132636000*s^10*v[1]^2*vtilde[1]^3*vtilde[3] + 
  51508800*s^11*v[1]^2*vtilde[1]^3*vtilde[3] + 
  10147200*s^12*v[1]^2*vtilde[1]^3*vtilde[3] + 806400*s^13*v[1]^2*vtilde[1]^3*
   vtilde[3] + 102900000*s^6*v[1]^4*vtilde[1]^3*vtilde[3] + 
  412335000*s^7*v[1]^4*vtilde[1]^3*vtilde[3] + 
  660954000*s^8*v[1]^4*vtilde[1]^3*vtilde[3] + 
  542253600*s^9*v[1]^4*vtilde[1]^3*vtilde[3] + 
  239736000*s^10*v[1]^4*vtilde[1]^3*vtilde[3] + 
  54028800*s^11*v[1]^4*vtilde[1]^3*vtilde[3] + 
  4838400*s^12*v[1]^4*vtilde[1]^3*vtilde[3] - 3748500*s^3*vtilde[1]^5*
   vtilde[3] - 29589000*s^4*vtilde[1]^5*vtilde[3] - 
  92764140*s^5*vtilde[1]^5*vtilde[3] - 129757320*s^6*vtilde[1]^5*vtilde[3] - 
  53650800*s^7*vtilde[1]^5*vtilde[3] + 74445840*s^8*vtilde[1]^5*vtilde[3] + 
  121630320*s^9*vtilde[1]^5*vtilde[3] + 79658880*s^10*vtilde[1]^5*vtilde[3] + 
  28129920*s^11*vtilde[1]^5*vtilde[3] + 5241600*s^12*vtilde[1]^5*vtilde[3] + 
  403200*s^13*vtilde[1]^5*vtilde[3] + 31487400*s^5*v[1]^2*vtilde[1]^5*
   vtilde[3] + 256908960*s^6*v[1]^2*vtilde[1]^5*vtilde[3] + 
  697863600*s^7*v[1]^2*vtilde[1]^5*vtilde[3] + 
  922219200*s^8*v[1]^2*vtilde[1]^5*vtilde[3] + 
  667699200*s^9*v[1]^2*vtilde[1]^5*vtilde[3] + 
  269821440*s^10*v[1]^2*vtilde[1]^5*vtilde[3] + 
  56851200*s^11*v[1]^2*vtilde[1]^5*vtilde[3] + 
  4838400*s^12*v[1]^2*vtilde[1]^5*vtilde[3] + 4095000*s^3*vtilde[1]^7*
   vtilde[3] + 42456000*s^4*vtilde[1]^7*vtilde[3] + 
  188826000*s^5*vtilde[1]^7*vtilde[3] + 461136720*s^6*vtilde[1]^7*vtilde[3] + 
  672377280*s^7*vtilde[1]^7*vtilde[3] + 606077760*s^8*vtilde[1]^7*vtilde[3] + 
  338968320*s^9*vtilde[1]^7*vtilde[3] + 113944320*s^10*vtilde[1]^7*
   vtilde[3] + 20966400*s^11*vtilde[1]^7*vtilde[3] + 
  1612800*s^12*vtilde[1]^7*vtilde[3] - 21000*s^3*vtilde[2]*vtilde[3] - 
  540800*s^4*vtilde[2]*vtilde[3] - 2657260*s^5*vtilde[2]*vtilde[3] - 
  4835480*s^6*vtilde[2]*vtilde[3] - 3428600*s^7*vtilde[2]*vtilde[3] + 
  839600*s^8*vtilde[2]*vtilde[3] + 3750220*s^9*vtilde[2]*vtilde[3] + 
  3664760*s^10*vtilde[2]*vtilde[3] + 2134360*s^11*vtilde[2]*vtilde[3] + 
  837080*s^12*vtilde[2]*vtilde[3] + 219800*s^13*vtilde[2]*vtilde[3] + 
  34840*s^14*vtilde[2]*vtilde[3] + 2480*s^15*vtilde[2]*vtilde[3] - 
  2881200*s^4*v[1]^2*vtilde[2]*vtilde[3] - 16175880*s^5*v[1]^2*vtilde[2]*
   vtilde[3] - 31522680*s^6*v[1]^2*vtilde[2]*vtilde[3] - 
  23723280*s^7*v[1]^2*vtilde[2]*vtilde[3] + 5703600*s^8*v[1]^2*vtilde[2]*
   vtilde[3] + 26588520*s^9*v[1]^2*vtilde[2]*vtilde[3] + 
  24810240*s^10*v[1]^2*vtilde[2]*vtilde[3] + 12660480*s^11*v[1]^2*vtilde[2]*
   vtilde[3] + 3843000*s^12*v[1]^2*vtilde[2]*vtilde[3] + 
  650160*s^13*v[1]^2*vtilde[2]*vtilde[3] + 47040*s^14*v[1]^2*vtilde[2]*
   vtilde[3] - 8232000*s^4*v[1]^4*vtilde[2]*vtilde[3] - 
  46569600*s^5*v[1]^4*vtilde[2]*vtilde[3] - 94483200*s^6*v[1]^4*vtilde[2]*
   vtilde[3] - 70219800*s^7*v[1]^4*vtilde[2]*vtilde[3] + 
  27984600*s^8*v[1]^4*vtilde[2]*vtilde[3] + 89699400*s^9*v[1]^4*vtilde[2]*
   vtilde[3] + 69556200*s^10*v[1]^4*vtilde[2]*vtilde[3] + 
  26686800*s^11*v[1]^4*vtilde[2]*vtilde[3] + 5174400*s^12*v[1]^4*vtilde[2]*
   vtilde[3] + 403200*s^13*v[1]^4*vtilde[2]*vtilde[3] + 
  9878400*s^5*v[1]^6*vtilde[2]*vtilde[3] + 69054720*s^6*v[1]^6*vtilde[2]*
   vtilde[3] + 185421600*s^7*v[1]^6*vtilde[2]*vtilde[3] + 
  253365000*s^8*v[1]^6*vtilde[2]*vtilde[3] + 192603600*s^9*v[1]^6*vtilde[2]*
   vtilde[3] + 81977280*s^10*v[1]^6*vtilde[2]*vtilde[3] + 
  18144000*s^11*v[1]^6*vtilde[2]*vtilde[3] + 1612800*s^12*v[1]^6*vtilde[2]*
   vtilde[3] - 882000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  9130800*s^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  41344800*s^5*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  72933840*s^6*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  45623760*s^7*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  22918560*s^8*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  61538400*s^9*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  51562560*s^10*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25035360*s^11*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  7489440*s^12*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1276800*s^13*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  94080*s^14*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  24696000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  191570400*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  411868800*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  294184800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  133660800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  377697600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  282340800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  106444800*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  20563200*s^12*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1612800*s^13*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  246960000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  940212000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1447639200*s^8*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1150531200*s^9*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  496137600*s^10*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  109670400*s^11*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9676800*s^12*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11025000*s^3*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  93408000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  309145200*s^5*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  437816400*s^6*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  172078200*s^7*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  259736400*s^8*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  403275600*s^9*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  255494400*s^10*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  87763200*s^11*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  15993600*s^12*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  1209600*s^13*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  844956000*s^6*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2314846800*s^7*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3013012800*s^8*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2133936000*s^9*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  842688000*s^10*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  173779200*s^11*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  14515200*s^12*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  14994000*s^3*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  164220000*s^4*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  768594960*s^5*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  1941307200*s^6*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  2871731520*s^7*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  2587011840*s^8*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  1431601920*s^9*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  473410560*s^10*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  85478400*s^11*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  6451200*s^12*vtilde[1]^6*vtilde[2]*vtilde[3] - 
  882000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  9130800*s^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  41344800*s^5*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  72933840*s^6*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  45623760*s^7*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  22918560*s^8*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  61538400*s^9*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  51562560*s^10*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25035360*s^11*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  7489440*s^12*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1276800*s^13*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  94080*s^14*vtilde[1]*vtilde[2]^2*vtilde[3] - 24696000*s^4*v[1]^2*vtilde[1]*
   vtilde[2]^2*vtilde[3] - 191570400*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*
   vtilde[3] - 411868800*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  294184800*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  133660800*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  377697600*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  282340800*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  106444800*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  20563200*s^12*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1612800*s^13*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  246960000*s^6*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  940212000*s^7*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1447639200*s^8*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1150531200*s^9*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  496137600*s^10*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  109670400*s^11*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9676800*s^12*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  15435000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  143472000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  507133200*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  744063600*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  305764200*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  430642800*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  679014000*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  430147200*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  147302400*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  26745600*s^12*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  2016000*s^13*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1360749600*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  3849577200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5059252800*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  3588681600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1414425600*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  290707200*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  24192000*s^12*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  25137000*s^3*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  307062000*s^4*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  1567739880*s^5*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  4189903200*s^6*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  6399812160*s^7*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  5856822720*s^8*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  3258783360*s^9*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  1076705280*s^10*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  193536000*s^11*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  14515200*s^12*vtilde[1]^5*vtilde[2]^2*vtilde[3] - 
  367500*s^3*vtilde[2]^3*vtilde[3] - 4039700*s^4*vtilde[2]^3*vtilde[3] - 
  17897880*s^5*vtilde[2]^3*vtilde[3] - 31823820*s^6*vtilde[2]^3*vtilde[3] - 
  21028700*s^7*vtilde[2]^3*vtilde[3] + 8650320*s^8*vtilde[2]^3*vtilde[3] + 
  26840520*s^9*vtilde[2]^3*vtilde[3] + 23535680*s^10*vtilde[2]^3*vtilde[3] + 
  11823000*s^11*vtilde[2]^3*vtilde[3] + 3630480*s^12*vtilde[2]^3*vtilde[3] + 
  630560*s^13*vtilde[2]^3*vtilde[3] + 47040*s^14*vtilde[2]^3*vtilde[3] - 
  10290000*s^4*v[1]^2*vtilde[2]^3*vtilde[3] - 79821000*s^5*v[1]^2*vtilde[2]^3*
   vtilde[3] - 179844000*s^6*v[1]^2*vtilde[2]^3*vtilde[3] - 
  141157800*s^7*v[1]^2*vtilde[2]^3*vtilde[3] + 
  47350800*s^8*v[1]^2*vtilde[2]^3*vtilde[3] + 
  168663600*s^9*v[1]^2*vtilde[2]^3*vtilde[3] + 
  132636000*s^10*v[1]^2*vtilde[2]^3*vtilde[3] + 
  51508800*s^11*v[1]^2*vtilde[2]^3*vtilde[3] + 
  10147200*s^12*v[1]^2*vtilde[2]^3*vtilde[3] + 806400*s^13*v[1]^2*vtilde[2]^3*
   vtilde[3] + 102900000*s^6*v[1]^4*vtilde[2]^3*vtilde[3] + 
  412335000*s^7*v[1]^4*vtilde[2]^3*vtilde[3] + 
  660954000*s^8*v[1]^4*vtilde[2]^3*vtilde[3] + 
  542253600*s^9*v[1]^4*vtilde[2]^3*vtilde[3] + 
  239736000*s^10*v[1]^4*vtilde[2]^3*vtilde[3] + 
  54028800*s^11*v[1]^4*vtilde[2]^3*vtilde[3] + 
  4838400*s^12*v[1]^4*vtilde[2]^3*vtilde[3] - 15435000*s^3*vtilde[1]^2*
   vtilde[2]^3*vtilde[3] - 143472000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  507133200*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  744063600*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  305764200*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  430642800*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  679014000*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  430147200*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  147302400*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  26745600*s^12*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  2016000*s^13*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1360749600*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  3849577200*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5059252800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  3588681600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1414425600*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  290707200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  24192000*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  28665000*s^3*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  388038000*s^4*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  2120869800*s^5*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  5893826400*s^6*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  9189432000*s^7*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  8491896000*s^8*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  4740624000*s^9*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  1565491200*s^10*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  280627200*s^11*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  20966400*s^12*vtilde[1]^4*vtilde[2]^3*vtilde[3] - 
  11025000*s^3*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  93408000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  309145200*s^5*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  437816400*s^6*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  172078200*s^7*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  259736400*s^8*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  403275600*s^9*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  255494400*s^10*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  87763200*s^11*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  15993600*s^12*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  1209600*s^13*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  844956000*s^6*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2314846800*s^7*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3013012800*s^8*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2133936000*s^9*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  842688000*s^10*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  173779200*s^11*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  14515200*s^12*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  28665000*s^3*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  388038000*s^4*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  2120869800*s^5*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  5893826400*s^6*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  9189432000*s^7*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  8491896000*s^8*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  4740624000*s^9*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  1565491200*s^10*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  280627200*s^11*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  20966400*s^12*vtilde[1]^3*vtilde[2]^4*vtilde[3] - 
  3748500*s^3*vtilde[2]^5*vtilde[3] - 29589000*s^4*vtilde[2]^5*vtilde[3] - 
  92764140*s^5*vtilde[2]^5*vtilde[3] - 129757320*s^6*vtilde[2]^5*vtilde[3] - 
  53650800*s^7*vtilde[2]^5*vtilde[3] + 74445840*s^8*vtilde[2]^5*vtilde[3] + 
  121630320*s^9*vtilde[2]^5*vtilde[3] + 79658880*s^10*vtilde[2]^5*vtilde[3] + 
  28129920*s^11*vtilde[2]^5*vtilde[3] + 5241600*s^12*vtilde[2]^5*vtilde[3] + 
  403200*s^13*vtilde[2]^5*vtilde[3] + 31487400*s^5*v[1]^2*vtilde[2]^5*
   vtilde[3] + 256908960*s^6*v[1]^2*vtilde[2]^5*vtilde[3] + 
  697863600*s^7*v[1]^2*vtilde[2]^5*vtilde[3] + 
  922219200*s^8*v[1]^2*vtilde[2]^5*vtilde[3] + 
  667699200*s^9*v[1]^2*vtilde[2]^5*vtilde[3] + 
  269821440*s^10*v[1]^2*vtilde[2]^5*vtilde[3] + 
  56851200*s^11*v[1]^2*vtilde[2]^5*vtilde[3] + 
  4838400*s^12*v[1]^2*vtilde[2]^5*vtilde[3] + 25137000*s^3*vtilde[1]^2*
   vtilde[2]^5*vtilde[3] + 307062000*s^4*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  1567739880*s^5*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  4189903200*s^6*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  6399812160*s^7*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  5856822720*s^8*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  3258783360*s^9*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  1076705280*s^10*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  193536000*s^11*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  14515200*s^12*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  14994000*s^3*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  164220000*s^4*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  768594960*s^5*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  1941307200*s^6*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  2871731520*s^7*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  2587011840*s^8*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  1431601920*s^9*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  473410560*s^10*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  85478400*s^11*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  6451200*s^12*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  4095000*s^3*vtilde[2]^7*vtilde[3] + 42456000*s^4*vtilde[2]^7*vtilde[3] + 
  188826000*s^5*vtilde[2]^7*vtilde[3] + 461136720*s^6*vtilde[2]^7*vtilde[3] + 
  672377280*s^7*vtilde[2]^7*vtilde[3] + 606077760*s^8*vtilde[2]^7*vtilde[3] + 
  338968320*s^9*vtilde[2]^7*vtilde[3] + 113944320*s^10*vtilde[2]^7*
   vtilde[3] + 20966400*s^11*vtilde[2]^7*vtilde[3] + 
  1612800*s^12*vtilde[2]^7*vtilde[3] - 21000*s^3*vtilde[3]^2 - 
  540800*s^4*vtilde[3]^2 - 2657260*s^5*vtilde[3]^2 - 
  4835480*s^6*vtilde[3]^2 - 3428600*s^7*vtilde[3]^2 + 
  839600*s^8*vtilde[3]^2 + 3750220*s^9*vtilde[3]^2 + 
  3664760*s^10*vtilde[3]^2 + 2134360*s^11*vtilde[3]^2 + 
  837080*s^12*vtilde[3]^2 + 219800*s^13*vtilde[3]^2 + 
  34840*s^14*vtilde[3]^2 + 2480*s^15*vtilde[3]^2 - 
  2881200*s^4*v[1]^2*vtilde[3]^2 - 16175880*s^5*v[1]^2*vtilde[3]^2 - 
  31522680*s^6*v[1]^2*vtilde[3]^2 - 23723280*s^7*v[1]^2*vtilde[3]^2 + 
  5703600*s^8*v[1]^2*vtilde[3]^2 + 26588520*s^9*v[1]^2*vtilde[3]^2 + 
  24810240*s^10*v[1]^2*vtilde[3]^2 + 12660480*s^11*v[1]^2*vtilde[3]^2 + 
  3843000*s^12*v[1]^2*vtilde[3]^2 + 650160*s^13*v[1]^2*vtilde[3]^2 + 
  47040*s^14*v[1]^2*vtilde[3]^2 - 8232000*s^4*v[1]^4*vtilde[3]^2 - 
  46569600*s^5*v[1]^4*vtilde[3]^2 - 94483200*s^6*v[1]^4*vtilde[3]^2 - 
  70219800*s^7*v[1]^4*vtilde[3]^2 + 27984600*s^8*v[1]^4*vtilde[3]^2 + 
  89699400*s^9*v[1]^4*vtilde[3]^2 + 69556200*s^10*v[1]^4*vtilde[3]^2 + 
  26686800*s^11*v[1]^4*vtilde[3]^2 + 5174400*s^12*v[1]^4*vtilde[3]^2 + 
  403200*s^13*v[1]^4*vtilde[3]^2 + 9878400*s^5*v[1]^6*vtilde[3]^2 + 
  69054720*s^6*v[1]^6*vtilde[3]^2 + 185421600*s^7*v[1]^6*vtilde[3]^2 + 
  253365000*s^8*v[1]^6*vtilde[3]^2 + 192603600*s^9*v[1]^6*vtilde[3]^2 + 
  81977280*s^10*v[1]^6*vtilde[3]^2 + 18144000*s^11*v[1]^6*vtilde[3]^2 + 
  1612800*s^12*v[1]^6*vtilde[3]^2 - 551250*s^3*vtilde[1]^2*vtilde[3]^2 - 
  6059550*s^4*vtilde[1]^2*vtilde[3]^2 - 26846820*s^5*vtilde[1]^2*
   vtilde[3]^2 - 47735730*s^6*vtilde[1]^2*vtilde[3]^2 - 
  31543050*s^7*vtilde[1]^2*vtilde[3]^2 + 12975480*s^8*vtilde[1]^2*
   vtilde[3]^2 + 40260780*s^9*vtilde[1]^2*vtilde[3]^2 + 
  35303520*s^10*vtilde[1]^2*vtilde[3]^2 + 17734500*s^11*vtilde[1]^2*
   vtilde[3]^2 + 5445720*s^12*vtilde[1]^2*vtilde[3]^2 + 
  945840*s^13*vtilde[1]^2*vtilde[3]^2 + 70560*s^14*vtilde[1]^2*vtilde[3]^2 - 
  15435000*s^4*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  119731500*s^5*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  269766000*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  211736700*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  71026200*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  252995400*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  198954000*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  77263200*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  15220800*s^12*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  1209600*s^13*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  154350000*s^6*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  618502500*s^7*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  991431000*s^8*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  813380400*s^9*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  359604000*s^10*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  81043200*s^11*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  7257600*s^12*v[1]^4*vtilde[1]^2*vtilde[3]^2 - 
  6063750*s^3*vtilde[1]^4*vtilde[3]^2 - 52300500*s^4*vtilde[1]^4*
   vtilde[3]^2 - 176331750*s^5*vtilde[1]^4*vtilde[3]^2 - 
  258608700*s^6*vtilde[1]^4*vtilde[3]^2 - 114930900*s^7*vtilde[1]^4*
   vtilde[3]^2 + 141699600*s^8*vtilde[1]^4*vtilde[3]^2 + 
  240307200*s^9*vtilde[1]^4*vtilde[3]^2 + 158726400*s^10*vtilde[1]^4*
   vtilde[3]^2 + 56212800*s^11*vtilde[1]^4*vtilde[3]^2 + 
  10483200*s^12*vtilde[1]^4*vtilde[3]^2 + 806400*s^13*vtilde[1]^4*
   vtilde[3]^2 + 50935500*s^5*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  477691200*s^6*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  1354600800*s^7*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  1822161600*s^8*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  1329652800*s^9*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  539078400*s^10*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  113702400*s^11*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  9676800*s^12*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  7717500*s^3*vtilde[1]^6*vtilde[3]^2 + 86730000*s^4*vtilde[1]^6*
   vtilde[3]^2 + 414876000*s^5*vtilde[1]^6*vtilde[3]^2 + 
  1069305720*s^6*vtilde[1]^6*vtilde[3]^2 + 1614859680*s^7*vtilde[1]^6*
   vtilde[3]^2 + 1486534560*s^8*vtilde[1]^6*vtilde[3]^2 + 
  841048320*s^9*vtilde[1]^6*vtilde[3]^2 + 284296320*s^10*vtilde[1]^6*
   vtilde[3]^2 + 52416000*s^11*vtilde[1]^6*vtilde[3]^2 + 
  4032000*s^12*vtilde[1]^6*vtilde[3]^2 - 882000*s^3*vtilde[1]*vtilde[2]*
   vtilde[3]^2 - 9130800*s^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  41344800*s^5*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  72933840*s^6*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  45623760*s^7*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  22918560*s^8*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  61538400*s^9*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  51562560*s^10*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25035360*s^11*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  7489440*s^12*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1276800*s^13*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  94080*s^14*vtilde[1]*vtilde[2]*vtilde[3]^2 - 24696000*s^4*v[1]^2*vtilde[1]*
   vtilde[2]*vtilde[3]^2 - 191570400*s^5*v[1]^2*vtilde[1]*vtilde[2]*
   vtilde[3]^2 - 411868800*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  294184800*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  133660800*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  377697600*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  282340800*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  106444800*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  20563200*s^12*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1612800*s^13*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  246960000*s^6*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  940212000*s^7*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1447639200*s^8*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1150531200*s^9*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  496137600*s^10*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  109670400*s^11*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9676800*s^12*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  15435000*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  143472000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  507133200*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  744063600*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  305764200*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  430642800*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  679014000*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  430147200*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  147302400*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  26745600*s^12*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  2016000*s^13*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1360749600*s^6*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  3849577200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5059252800*s^8*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  3588681600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1414425600*s^10*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  290707200*s^11*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  24192000*s^12*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  25137000*s^3*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  307062000*s^4*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  1567739880*s^5*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  4189903200*s^6*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  6399812160*s^7*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  5856822720*s^8*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  3258783360*s^9*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  1076705280*s^10*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  193536000*s^11*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  14515200*s^12*vtilde[1]^5*vtilde[2]*vtilde[3]^2 - 
  551250*s^3*vtilde[2]^2*vtilde[3]^2 - 6059550*s^4*vtilde[2]^2*vtilde[3]^2 - 
  26846820*s^5*vtilde[2]^2*vtilde[3]^2 - 47735730*s^6*vtilde[2]^2*
   vtilde[3]^2 - 31543050*s^7*vtilde[2]^2*vtilde[3]^2 + 
  12975480*s^8*vtilde[2]^2*vtilde[3]^2 + 40260780*s^9*vtilde[2]^2*
   vtilde[3]^2 + 35303520*s^10*vtilde[2]^2*vtilde[3]^2 + 
  17734500*s^11*vtilde[2]^2*vtilde[3]^2 + 5445720*s^12*vtilde[2]^2*
   vtilde[3]^2 + 945840*s^13*vtilde[2]^2*vtilde[3]^2 + 
  70560*s^14*vtilde[2]^2*vtilde[3]^2 - 15435000*s^4*v[1]^2*vtilde[2]^2*
   vtilde[3]^2 - 119731500*s^5*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  269766000*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  211736700*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  71026200*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  252995400*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  198954000*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  77263200*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  15220800*s^12*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1209600*s^13*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  154350000*s^6*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  618502500*s^7*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  991431000*s^8*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  813380400*s^9*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  359604000*s^10*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  81043200*s^11*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  7257600*s^12*v[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  19845000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  193536000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  705121200*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  1050310800*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  439450200*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  601549200*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  954752400*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  604800000*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  206841600*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  37497600*s^12*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2822400*s^13*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1876543200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  5384307600*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7105492800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  5043427200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1986163200*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  407635200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  33868800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  39690000*s^3*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  540540000*s^4*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2975187600*s^5*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  8299972800*s^6*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  12949977600*s^7*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  11947824000*s^8*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  6649171200*s^9*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2186956800*s^10*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  390297600*s^11*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  29030400*s^12*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  15435000*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  143472000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  507133200*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  744063600*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  305764200*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  430642800*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  679014000*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  430147200*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  147302400*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  26745600*s^12*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  2016000*s^13*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1360749600*s^6*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  3849577200*s^7*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5059252800*s^8*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  3588681600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1414425600*s^10*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  290707200*s^11*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  24192000*s^12*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  44100000*s^3*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  631176000*s^4*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  3583490400*s^5*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  10161446400*s^6*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  15972062400*s^7*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  14769014400*s^8*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  8212377600*s^9*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  2693913600*s^10*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  479001600*s^11*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  35481600*s^12*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 - 
  6063750*s^3*vtilde[2]^4*vtilde[3]^2 - 52300500*s^4*vtilde[2]^4*
   vtilde[3]^2 - 176331750*s^5*vtilde[2]^4*vtilde[3]^2 - 
  258608700*s^6*vtilde[2]^4*vtilde[3]^2 - 114930900*s^7*vtilde[2]^4*
   vtilde[3]^2 + 141699600*s^8*vtilde[2]^4*vtilde[3]^2 + 
  240307200*s^9*vtilde[2]^4*vtilde[3]^2 + 158726400*s^10*vtilde[2]^4*
   vtilde[3]^2 + 56212800*s^11*vtilde[2]^4*vtilde[3]^2 + 
  10483200*s^12*vtilde[2]^4*vtilde[3]^2 + 806400*s^13*vtilde[2]^4*
   vtilde[3]^2 + 50935500*s^5*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  477691200*s^6*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  1354600800*s^7*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  1822161600*s^8*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  1329652800*s^9*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  539078400*s^10*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  113702400*s^11*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  9676800*s^12*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  39690000*s^3*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  540540000*s^4*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2975187600*s^5*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  8299972800*s^6*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  12949977600*s^7*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  11947824000*s^8*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  6649171200*s^9*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2186956800*s^10*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  390297600*s^11*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  29030400*s^12*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  25137000*s^3*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  307062000*s^4*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  1567739880*s^5*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  4189903200*s^6*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  6399812160*s^7*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  5856822720*s^8*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  3258783360*s^9*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  1076705280*s^10*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  193536000*s^11*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  14515200*s^12*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  7717500*s^3*vtilde[2]^6*vtilde[3]^2 + 86730000*s^4*vtilde[2]^6*
   vtilde[3]^2 + 414876000*s^5*vtilde[2]^6*vtilde[3]^2 + 
  1069305720*s^6*vtilde[2]^6*vtilde[3]^2 + 1614859680*s^7*vtilde[2]^6*
   vtilde[3]^2 + 1486534560*s^8*vtilde[2]^6*vtilde[3]^2 + 
  841048320*s^9*vtilde[2]^6*vtilde[3]^2 + 284296320*s^10*vtilde[2]^6*
   vtilde[3]^2 + 52416000*s^11*vtilde[2]^6*vtilde[3]^2 + 
  4032000*s^12*vtilde[2]^6*vtilde[3]^2 - 367500*s^3*vtilde[1]*vtilde[3]^3 - 
  4039700*s^4*vtilde[1]*vtilde[3]^3 - 17897880*s^5*vtilde[1]*vtilde[3]^3 - 
  31823820*s^6*vtilde[1]*vtilde[3]^3 - 21028700*s^7*vtilde[1]*vtilde[3]^3 + 
  8650320*s^8*vtilde[1]*vtilde[3]^3 + 26840520*s^9*vtilde[1]*vtilde[3]^3 + 
  23535680*s^10*vtilde[1]*vtilde[3]^3 + 11823000*s^11*vtilde[1]*vtilde[3]^3 + 
  3630480*s^12*vtilde[1]*vtilde[3]^3 + 630560*s^13*vtilde[1]*vtilde[3]^3 + 
  47040*s^14*vtilde[1]*vtilde[3]^3 - 10290000*s^4*v[1]^2*vtilde[1]*
   vtilde[3]^3 - 79821000*s^5*v[1]^2*vtilde[1]*vtilde[3]^3 - 
  179844000*s^6*v[1]^2*vtilde[1]*vtilde[3]^3 - 141157800*s^7*v[1]^2*vtilde[1]*
   vtilde[3]^3 + 47350800*s^8*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  168663600*s^9*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  132636000*s^10*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  51508800*s^11*v[1]^2*vtilde[1]*vtilde[3]^3 + 10147200*s^12*v[1]^2*vtilde[1]*
   vtilde[3]^3 + 806400*s^13*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  102900000*s^6*v[1]^4*vtilde[1]*vtilde[3]^3 + 412335000*s^7*v[1]^4*vtilde[1]*
   vtilde[3]^3 + 660954000*s^8*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  542253600*s^9*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  239736000*s^10*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  54028800*s^11*v[1]^4*vtilde[1]*vtilde[3]^3 + 4838400*s^12*v[1]^4*vtilde[1]*
   vtilde[3]^3 - 5880000*s^3*vtilde[1]^3*vtilde[3]^3 - 
  55286000*s^4*vtilde[1]^3*vtilde[3]^3 - 198056600*s^5*vtilde[1]^3*
   vtilde[3]^3 - 300955200*s^6*vtilde[1]^3*vtilde[3]^3 - 
  140443800*s^7*vtilde[1]^3*vtilde[3]^3 + 159322800*s^8*vtilde[1]^3*
   vtilde[3]^3 + 277897200*s^9*vtilde[1]^3*vtilde[3]^3 + 
  184688000*s^10*vtilde[1]^3*vtilde[3]^3 + 65542400*s^11*vtilde[1]^3*
   vtilde[3]^3 + 12230400*s^12*vtilde[1]^3*vtilde[3]^3 + 
  940800*s^13*vtilde[1]^3*vtilde[3]^3 + 49392000*s^5*v[1]^2*vtilde[1]^3*
   vtilde[3]^3 + 527200800*s^6*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  1546095600*s^7*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  2107291200*s^8*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  1546473600*s^9*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  628454400*s^10*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  132652800*s^11*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  11289600*s^12*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  8820000*s^3*vtilde[1]^5*vtilde[3]^3 + 111594000*s^4*vtilde[1]^5*
   vtilde[3]^3 + 583737000*s^5*vtilde[1]^5*vtilde[3]^3 + 
  1593938640*s^6*vtilde[1]^5*vtilde[3]^3 + 2491258560*s^7*vtilde[1]^5*
   vtilde[3]^3 + 2338331520*s^8*vtilde[1]^5*vtilde[3]^3 + 
  1336755840*s^9*vtilde[1]^5*vtilde[3]^3 + 454083840*s^10*vtilde[1]^5*
   vtilde[3]^3 + 83865600*s^11*vtilde[1]^5*vtilde[3]^3 + 
  6451200*s^12*vtilde[1]^5*vtilde[3]^3 - 367500*s^3*vtilde[2]*vtilde[3]^3 - 
  4039700*s^4*vtilde[2]*vtilde[3]^3 - 17897880*s^5*vtilde[2]*vtilde[3]^3 - 
  31823820*s^6*vtilde[2]*vtilde[3]^3 - 21028700*s^7*vtilde[2]*vtilde[3]^3 + 
  8650320*s^8*vtilde[2]*vtilde[3]^3 + 26840520*s^9*vtilde[2]*vtilde[3]^3 + 
  23535680*s^10*vtilde[2]*vtilde[3]^3 + 11823000*s^11*vtilde[2]*vtilde[3]^3 + 
  3630480*s^12*vtilde[2]*vtilde[3]^3 + 630560*s^13*vtilde[2]*vtilde[3]^3 + 
  47040*s^14*vtilde[2]*vtilde[3]^3 - 10290000*s^4*v[1]^2*vtilde[2]*
   vtilde[3]^3 - 79821000*s^5*v[1]^2*vtilde[2]*vtilde[3]^3 - 
  179844000*s^6*v[1]^2*vtilde[2]*vtilde[3]^3 - 141157800*s^7*v[1]^2*vtilde[2]*
   vtilde[3]^3 + 47350800*s^8*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  168663600*s^9*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  132636000*s^10*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  51508800*s^11*v[1]^2*vtilde[2]*vtilde[3]^3 + 10147200*s^12*v[1]^2*vtilde[2]*
   vtilde[3]^3 + 806400*s^13*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  102900000*s^6*v[1]^4*vtilde[2]*vtilde[3]^3 + 412335000*s^7*v[1]^4*vtilde[2]*
   vtilde[3]^3 + 660954000*s^8*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  542253600*s^9*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  239736000*s^10*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  54028800*s^11*v[1]^4*vtilde[2]*vtilde[3]^3 + 4838400*s^12*v[1]^4*vtilde[2]*
   vtilde[3]^3 - 15435000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  143472000*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  507133200*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  744063600*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  305764200*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  430642800*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  679014000*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  430147200*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  147302400*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  26745600*s^12*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  2016000*s^13*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1360749600*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  3849577200*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5059252800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  3588681600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1414425600*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  290707200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  24192000*s^12*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  28665000*s^3*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  388038000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  2120869800*s^5*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  5893826400*s^6*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  9189432000*s^7*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  8491896000*s^8*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  4740624000*s^9*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  1565491200*s^10*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  280627200*s^11*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  20966400*s^12*vtilde[1]^4*vtilde[2]*vtilde[3]^3 - 
  15435000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  143472000*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  507133200*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  744063600*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  305764200*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  430642800*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  679014000*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  430147200*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  147302400*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  26745600*s^12*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  2016000*s^13*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1360749600*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  3849577200*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5059252800*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  3588681600*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1414425600*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  290707200*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  24192000*s^12*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  44100000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  631176000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  3583490400*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  10161446400*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  15972062400*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  14769014400*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  8212377600*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  2693913600*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  479001600*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  35481600*s^12*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 - 
  5880000*s^3*vtilde[2]^3*vtilde[3]^3 - 55286000*s^4*vtilde[2]^3*
   vtilde[3]^3 - 198056600*s^5*vtilde[2]^3*vtilde[3]^3 - 
  300955200*s^6*vtilde[2]^3*vtilde[3]^3 - 140443800*s^7*vtilde[2]^3*
   vtilde[3]^3 + 159322800*s^8*vtilde[2]^3*vtilde[3]^3 + 
  277897200*s^9*vtilde[2]^3*vtilde[3]^3 + 184688000*s^10*vtilde[2]^3*
   vtilde[3]^3 + 65542400*s^11*vtilde[2]^3*vtilde[3]^3 + 
  12230400*s^12*vtilde[2]^3*vtilde[3]^3 + 940800*s^13*vtilde[2]^3*
   vtilde[3]^3 + 49392000*s^5*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  527200800*s^6*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  1546095600*s^7*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2107291200*s^8*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  1546473600*s^9*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  628454400*s^10*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  132652800*s^11*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  11289600*s^12*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  44100000*s^3*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  631176000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  3583490400*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  10161446400*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  15972062400*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  14769014400*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  8212377600*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2693913600*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  479001600*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  35481600*s^12*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  28665000*s^3*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  388038000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  2120869800*s^5*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  5893826400*s^6*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  9189432000*s^7*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  8491896000*s^8*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  4740624000*s^9*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  1565491200*s^10*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  280627200*s^11*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  20966400*s^12*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  8820000*s^3*vtilde[2]^5*vtilde[3]^3 + 111594000*s^4*vtilde[2]^5*
   vtilde[3]^3 + 583737000*s^5*vtilde[2]^5*vtilde[3]^3 + 
  1593938640*s^6*vtilde[2]^5*vtilde[3]^3 + 2491258560*s^7*vtilde[2]^5*
   vtilde[3]^3 + 2338331520*s^8*vtilde[2]^5*vtilde[3]^3 + 
  1336755840*s^9*vtilde[2]^5*vtilde[3]^3 + 454083840*s^10*vtilde[2]^5*
   vtilde[3]^3 + 83865600*s^11*vtilde[2]^5*vtilde[3]^3 + 
  6451200*s^12*vtilde[2]^5*vtilde[3]^3 - 183750*s^3*vtilde[3]^4 - 
  2019850*s^4*vtilde[3]^4 - 8948940*s^5*vtilde[3]^4 - 
  15911910*s^6*vtilde[3]^4 - 10514350*s^7*vtilde[3]^4 + 
  4325160*s^8*vtilde[3]^4 + 13420260*s^9*vtilde[3]^4 + 
  11767840*s^10*vtilde[3]^4 + 5911500*s^11*vtilde[3]^4 + 
  1815240*s^12*vtilde[3]^4 + 315280*s^13*vtilde[3]^4 + 
  23520*s^14*vtilde[3]^4 - 5145000*s^4*v[1]^2*vtilde[3]^4 - 
  39910500*s^5*v[1]^2*vtilde[3]^4 - 89922000*s^6*v[1]^2*vtilde[3]^4 - 
  70578900*s^7*v[1]^2*vtilde[3]^4 + 23675400*s^8*v[1]^2*vtilde[3]^4 + 
  84331800*s^9*v[1]^2*vtilde[3]^4 + 66318000*s^10*v[1]^2*vtilde[3]^4 + 
  25754400*s^11*v[1]^2*vtilde[3]^4 + 5073600*s^12*v[1]^2*vtilde[3]^4 + 
  403200*s^13*v[1]^2*vtilde[3]^4 + 51450000*s^6*v[1]^4*vtilde[3]^4 + 
  206167500*s^7*v[1]^4*vtilde[3]^4 + 330477000*s^8*v[1]^4*vtilde[3]^4 + 
  271126800*s^9*v[1]^4*vtilde[3]^4 + 119868000*s^10*v[1]^4*vtilde[3]^4 + 
  27014400*s^11*v[1]^4*vtilde[3]^4 + 2419200*s^12*v[1]^4*vtilde[3]^4 - 
  6063750*s^3*vtilde[1]^2*vtilde[3]^4 - 52300500*s^4*vtilde[1]^2*
   vtilde[3]^4 - 176331750*s^5*vtilde[1]^2*vtilde[3]^4 - 
  258608700*s^6*vtilde[1]^2*vtilde[3]^4 - 114930900*s^7*vtilde[1]^2*
   vtilde[3]^4 + 141699600*s^8*vtilde[1]^2*vtilde[3]^4 + 
  240307200*s^9*vtilde[1]^2*vtilde[3]^4 + 158726400*s^10*vtilde[1]^2*
   vtilde[3]^4 + 56212800*s^11*vtilde[1]^2*vtilde[3]^4 + 
  10483200*s^12*vtilde[1]^2*vtilde[3]^4 + 806400*s^13*vtilde[1]^2*
   vtilde[3]^4 + 50935500*s^5*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  477691200*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  1354600800*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  1822161600*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  1329652800*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  539078400*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  113702400*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  9676800*s^12*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  9371250*s^3*vtilde[1]^4*vtilde[3]^4 + 124026000*s^4*vtilde[1]^4*
   vtilde[3]^4 + 668167500*s^5*vtilde[1]^4*vtilde[3]^4 + 
  1856255100*s^6*vtilde[1]^4*vtilde[3]^4 + 2929458000*s^7*vtilde[1]^4*
   vtilde[3]^4 + 2764230000*s^8*vtilde[1]^4*vtilde[3]^4 + 
  1584609600*s^9*vtilde[1]^4*vtilde[3]^4 + 538977600*s^10*vtilde[1]^4*
   vtilde[3]^4 + 99590400*s^11*vtilde[1]^4*vtilde[3]^4 + 
  7660800*s^12*vtilde[1]^4*vtilde[3]^4 - 11025000*s^3*vtilde[1]*vtilde[2]*
   vtilde[3]^4 - 93408000*s^4*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  309145200*s^5*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  437816400*s^6*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  172078200*s^7*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  259736400*s^8*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  403275600*s^9*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  255494400*s^10*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  87763200*s^11*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  15993600*s^12*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  1209600*s^13*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  844956000*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2314846800*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3013012800*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2133936000*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  842688000*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  173779200*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  14515200*s^12*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  28665000*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  388038000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  2120869800*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  5893826400*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  9189432000*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  8491896000*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  4740624000*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  1565491200*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  280627200*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  20966400*s^12*vtilde[1]^3*vtilde[2]*vtilde[3]^4 - 
  6063750*s^3*vtilde[2]^2*vtilde[3]^4 - 52300500*s^4*vtilde[2]^2*
   vtilde[3]^4 - 176331750*s^5*vtilde[2]^2*vtilde[3]^4 - 
  258608700*s^6*vtilde[2]^2*vtilde[3]^4 - 114930900*s^7*vtilde[2]^2*
   vtilde[3]^4 + 141699600*s^8*vtilde[2]^2*vtilde[3]^4 + 
  240307200*s^9*vtilde[2]^2*vtilde[3]^4 + 158726400*s^10*vtilde[2]^2*
   vtilde[3]^4 + 56212800*s^11*vtilde[2]^2*vtilde[3]^4 + 
  10483200*s^12*vtilde[2]^2*vtilde[3]^4 + 806400*s^13*vtilde[2]^2*
   vtilde[3]^4 + 50935500*s^5*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  477691200*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  1354600800*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  1822161600*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  1329652800*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  539078400*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  113702400*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  9676800*s^12*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  39690000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  540540000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2975187600*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  8299972800*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  12949977600*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  11947824000*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  6649171200*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2186956800*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  390297600*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  29030400*s^12*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  28665000*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  388038000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  2120869800*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  5893826400*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  9189432000*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  8491896000*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  4740624000*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  1565491200*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  280627200*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  20966400*s^12*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  9371250*s^3*vtilde[2]^4*vtilde[3]^4 + 124026000*s^4*vtilde[2]^4*
   vtilde[3]^4 + 668167500*s^5*vtilde[2]^4*vtilde[3]^4 + 
  1856255100*s^6*vtilde[2]^4*vtilde[3]^4 + 2929458000*s^7*vtilde[2]^4*
   vtilde[3]^4 + 2764230000*s^8*vtilde[2]^4*vtilde[3]^4 + 
  1584609600*s^9*vtilde[2]^4*vtilde[3]^4 + 538977600*s^10*vtilde[2]^4*
   vtilde[3]^4 + 99590400*s^11*vtilde[2]^4*vtilde[3]^4 + 
  7660800*s^12*vtilde[2]^4*vtilde[3]^4 - 3748500*s^3*vtilde[1]*vtilde[3]^5 - 
  29589000*s^4*vtilde[1]*vtilde[3]^5 - 92764140*s^5*vtilde[1]*vtilde[3]^5 - 
  129757320*s^6*vtilde[1]*vtilde[3]^5 - 53650800*s^7*vtilde[1]*vtilde[3]^5 + 
  74445840*s^8*vtilde[1]*vtilde[3]^5 + 121630320*s^9*vtilde[1]*vtilde[3]^5 + 
  79658880*s^10*vtilde[1]*vtilde[3]^5 + 28129920*s^11*vtilde[1]*vtilde[3]^5 + 
  5241600*s^12*vtilde[1]*vtilde[3]^5 + 403200*s^13*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[1]^2*vtilde[1]*vtilde[3]^5 + 256908960*s^6*v[1]^2*vtilde[1]*
   vtilde[3]^5 + 697863600*s^7*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  922219200*s^8*v[1]^2*vtilde[1]*vtilde[3]^5 + 667699200*s^9*v[1]^2*vtilde[1]*
   vtilde[3]^5 + 269821440*s^10*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  56851200*s^11*v[1]^2*vtilde[1]*vtilde[3]^5 + 4838400*s^12*v[1]^2*vtilde[1]*
   vtilde[3]^5 + 8820000*s^3*vtilde[1]^3*vtilde[3]^5 + 
  111594000*s^4*vtilde[1]^3*vtilde[3]^5 + 583737000*s^5*vtilde[1]^3*
   vtilde[3]^5 + 1593938640*s^6*vtilde[1]^3*vtilde[3]^5 + 
  2491258560*s^7*vtilde[1]^3*vtilde[3]^5 + 2338331520*s^8*vtilde[1]^3*
   vtilde[3]^5 + 1336755840*s^9*vtilde[1]^3*vtilde[3]^5 + 
  454083840*s^10*vtilde[1]^3*vtilde[3]^5 + 83865600*s^11*vtilde[1]^3*
   vtilde[3]^5 + 6451200*s^12*vtilde[1]^3*vtilde[3]^5 - 
  3748500*s^3*vtilde[2]*vtilde[3]^5 - 29589000*s^4*vtilde[2]*vtilde[3]^5 - 
  92764140*s^5*vtilde[2]*vtilde[3]^5 - 129757320*s^6*vtilde[2]*vtilde[3]^5 - 
  53650800*s^7*vtilde[2]*vtilde[3]^5 + 74445840*s^8*vtilde[2]*vtilde[3]^5 + 
  121630320*s^9*vtilde[2]*vtilde[3]^5 + 79658880*s^10*vtilde[2]*vtilde[3]^5 + 
  28129920*s^11*vtilde[2]*vtilde[3]^5 + 5241600*s^12*vtilde[2]*vtilde[3]^5 + 
  403200*s^13*vtilde[2]*vtilde[3]^5 + 31487400*s^5*v[1]^2*vtilde[2]*
   vtilde[3]^5 + 256908960*s^6*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  697863600*s^7*v[1]^2*vtilde[2]*vtilde[3]^5 + 922219200*s^8*v[1]^2*vtilde[2]*
   vtilde[3]^5 + 667699200*s^9*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  269821440*s^10*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  56851200*s^11*v[1]^2*vtilde[2]*vtilde[3]^5 + 4838400*s^12*v[1]^2*vtilde[2]*
   vtilde[3]^5 + 25137000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  307062000*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  1567739880*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  4189903200*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  6399812160*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  5856822720*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  3258783360*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  1076705280*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  193536000*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  14515200*s^12*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  25137000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  307062000*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  1567739880*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  4189903200*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  6399812160*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  5856822720*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  3258783360*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  1076705280*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  193536000*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  14515200*s^12*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  8820000*s^3*vtilde[2]^3*vtilde[3]^5 + 111594000*s^4*vtilde[2]^3*
   vtilde[3]^5 + 583737000*s^5*vtilde[2]^3*vtilde[3]^5 + 
  1593938640*s^6*vtilde[2]^3*vtilde[3]^5 + 2491258560*s^7*vtilde[2]^3*
   vtilde[3]^5 + 2338331520*s^8*vtilde[2]^3*vtilde[3]^5 + 
  1336755840*s^9*vtilde[2]^3*vtilde[3]^5 + 454083840*s^10*vtilde[2]^3*
   vtilde[3]^5 + 83865600*s^11*vtilde[2]^3*vtilde[3]^5 + 
  6451200*s^12*vtilde[2]^3*vtilde[3]^5 - 1249500*s^3*vtilde[3]^6 - 
  9863000*s^4*vtilde[3]^6 - 30921380*s^5*vtilde[3]^6 - 
  43252440*s^6*vtilde[3]^6 - 17883600*s^7*vtilde[3]^6 + 
  24815280*s^8*vtilde[3]^6 + 40543440*s^9*vtilde[3]^6 + 
  26552960*s^10*vtilde[3]^6 + 9376640*s^11*vtilde[3]^6 + 
  1747200*s^12*vtilde[3]^6 + 134400*s^13*vtilde[3]^6 + 
  10495800*s^5*v[1]^2*vtilde[3]^6 + 85636320*s^6*v[1]^2*vtilde[3]^6 + 
  232621200*s^7*v[1]^2*vtilde[3]^6 + 307406400*s^8*v[1]^2*vtilde[3]^6 + 
  222566400*s^9*v[1]^2*vtilde[3]^6 + 89940480*s^10*v[1]^2*vtilde[3]^6 + 
  18950400*s^11*v[1]^2*vtilde[3]^6 + 1612800*s^12*v[1]^2*vtilde[3]^6 + 
  7717500*s^3*vtilde[1]^2*vtilde[3]^6 + 86730000*s^4*vtilde[1]^2*
   vtilde[3]^6 + 414876000*s^5*vtilde[1]^2*vtilde[3]^6 + 
  1069305720*s^6*vtilde[1]^2*vtilde[3]^6 + 1614859680*s^7*vtilde[1]^2*
   vtilde[3]^6 + 1486534560*s^8*vtilde[1]^2*vtilde[3]^6 + 
  841048320*s^9*vtilde[1]^2*vtilde[3]^6 + 284296320*s^10*vtilde[1]^2*
   vtilde[3]^6 + 52416000*s^11*vtilde[1]^2*vtilde[3]^6 + 
  4032000*s^12*vtilde[1]^2*vtilde[3]^6 + 14994000*s^3*vtilde[1]*vtilde[2]*
   vtilde[3]^6 + 164220000*s^4*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  768594960*s^5*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  1941307200*s^6*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  2871731520*s^7*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  2587011840*s^8*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  1431601920*s^9*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  473410560*s^10*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  85478400*s^11*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  6451200*s^12*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  7717500*s^3*vtilde[2]^2*vtilde[3]^6 + 86730000*s^4*vtilde[2]^2*
   vtilde[3]^6 + 414876000*s^5*vtilde[2]^2*vtilde[3]^6 + 
  1069305720*s^6*vtilde[2]^2*vtilde[3]^6 + 1614859680*s^7*vtilde[2]^2*
   vtilde[3]^6 + 1486534560*s^8*vtilde[2]^2*vtilde[3]^6 + 
  841048320*s^9*vtilde[2]^2*vtilde[3]^6 + 284296320*s^10*vtilde[2]^2*
   vtilde[3]^6 + 52416000*s^11*vtilde[2]^2*vtilde[3]^6 + 
  4032000*s^12*vtilde[2]^2*vtilde[3]^6 + 4095000*s^3*vtilde[1]*vtilde[3]^7 + 
  42456000*s^4*vtilde[1]*vtilde[3]^7 + 188826000*s^5*vtilde[1]*vtilde[3]^7 + 
  461136720*s^6*vtilde[1]*vtilde[3]^7 + 672377280*s^7*vtilde[1]*vtilde[3]^7 + 
  606077760*s^8*vtilde[1]*vtilde[3]^7 + 338968320*s^9*vtilde[1]*vtilde[3]^7 + 
  113944320*s^10*vtilde[1]*vtilde[3]^7 + 20966400*s^11*vtilde[1]*
   vtilde[3]^7 + 1612800*s^12*vtilde[1]*vtilde[3]^7 + 
  4095000*s^3*vtilde[2]*vtilde[3]^7 + 42456000*s^4*vtilde[2]*vtilde[3]^7 + 
  188826000*s^5*vtilde[2]*vtilde[3]^7 + 461136720*s^6*vtilde[2]*vtilde[3]^7 + 
  672377280*s^7*vtilde[2]*vtilde[3]^7 + 606077760*s^8*vtilde[2]*vtilde[3]^7 + 
  338968320*s^9*vtilde[2]*vtilde[3]^7 + 113944320*s^10*vtilde[2]*
   vtilde[3]^7 + 20966400*s^11*vtilde[2]*vtilde[3]^7 + 
  1612800*s^12*vtilde[2]*vtilde[3]^7 + 1023750*s^3*vtilde[3]^8 + 
  10614000*s^4*vtilde[3]^8 + 47206500*s^5*vtilde[3]^8 + 
  115284180*s^6*vtilde[3]^8 + 168094320*s^7*vtilde[3]^8 + 
  151519440*s^8*vtilde[3]^8 + 84742080*s^9*vtilde[3]^8 + 
  28486080*s^10*vtilde[3]^8 + 5241600*s^11*vtilde[3]^8 + 
  403200*s^12*vtilde[3]^8)/(604800*(1 + 2*s)*(3 + 2*s)*(5 + 2*s)*(7 + 2*s)*
  (1 + 4*s)*(3 + 4*s)*(5 + 4*s)*(7 + 4*s))


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q3_qtilde3_M0_Mtilde0.m <==
(-4702924800*s^3 - 38262804480*s^4 - 129171561984*s^5 - 165571423488*s^6 - 
  56628053856*s^7 + 85043010591*s^8 + 133825744161*s^9 + 100550406483*s^10 + 
  50696494893*s^11 + 18494442045*s^12 + 4836683907*s^13 + 822493521*s^14 + 
  67493007*s^15 - 27869184000*s^3*v[1]^2 - 241352048640*s^4*v[1]^2 - 
  823065354240*s^5*v[1]^2 - 1043763056640*s^6*v[1]^2 - 
  306888168960*s^7*v[1]^2 + 611960261760*s^8*v[1]^2 + 
  872555535360*s^9*v[1]^2 + 599804403840*s^10*v[1]^2 + 
  265172175360*s^11*v[1]^2 + 78165129600*s^12*v[1]^2 + 
  14108774400*s^13*v[1]^2 + 1171532160*s^14*v[1]^2 - 
  130056192000*s^3*v[1]^4 - 902548684800*s^4*v[1]^4 - 
  2566576373760*s^5*v[1]^4 - 3002672332800*s^6*v[1]^4 - 
  608188815360*s^7*v[1]^4 + 2159884984320*s^8*v[1]^4 + 
  2711340656640*s^9*v[1]^4 + 1636199792640*s^10*v[1]^4 + 
  577989457920*s^11*v[1]^4 + 114751365120*s^12*v[1]^4 + 
  9876142080*s^13*v[1]^4 - 423886848000*s^3*v[1]^6 - 
  2620941926400*s^4*v[1]^6 - 6241678786560*s^5*v[1]^6 - 
  5980107571200*s^6*v[1]^6 + 481951088640*s^7*v[1]^6 + 
  6073871892480*s^8*v[1]^6 + 5631804702720*s^9*v[1]^6 + 
  2477013073920*s^10*v[1]^6 + 551809843200*s^11*v[1]^6 + 
  50164531200*s^12*v[1]^6 + 157810688000*s^3*v[1]^8 + 
  1566467686400*s^4*v[1]^8 + 6429459087360*s^5*v[1]^8 + 
  14150947307520*s^6*v[1]^8 + 18004401192960*s^7*v[1]^8 + 
  13535469895680*s^8*v[1]^8 + 5909753364480*s^9*v[1]^8 + 
  1382311526400*s^10*v[1]^8 + 133772083200*s^11*v[1]^8 - 
  27869184000*s^3*v[1]*v[2] - 241352048640*s^4*v[1]*v[2] - 
  823065354240*s^5*v[1]*v[2] - 1043763056640*s^6*v[1]*v[2] - 
  306888168960*s^7*v[1]*v[2] + 611960261760*s^8*v[1]*v[2] + 
  872555535360*s^9*v[1]*v[2] + 599804403840*s^10*v[1]*v[2] + 
  265172175360*s^11*v[1]*v[2] + 78165129600*s^12*v[1]*v[2] + 
  14108774400*s^13*v[1]*v[2] + 1171532160*s^14*v[1]*v[2] - 
  260112384000*s^3*v[1]^3*v[2] - 1805097369600*s^4*v[1]^3*v[2] - 
  5133152747520*s^5*v[1]^3*v[2] - 6005344665600*s^6*v[1]^3*v[2] - 
  1216377630720*s^7*v[1]^3*v[2] + 4319769968640*s^8*v[1]^3*v[2] + 
  5422681313280*s^9*v[1]^3*v[2] + 3272399585280*s^10*v[1]^3*v[2] + 
  1155978915840*s^11*v[1]^3*v[2] + 229502730240*s^12*v[1]^3*v[2] + 
  19752284160*s^13*v[1]^3*v[2] - 1271660544000*s^3*v[1]^5*v[2] - 
  7862825779200*s^4*v[1]^5*v[2] - 18725036359680*s^5*v[1]^5*v[2] - 
  17940322713600*s^6*v[1]^5*v[2] + 1445853265920*s^7*v[1]^5*v[2] + 
  18221615677440*s^8*v[1]^5*v[2] + 16895414108160*s^9*v[1]^5*v[2] + 
  7431039221760*s^10*v[1]^5*v[2] + 1655429529600*s^11*v[1]^5*v[2] + 
  150493593600*s^12*v[1]^5*v[2] + 631242752000*s^3*v[1]^7*v[2] + 
  6265870745600*s^4*v[1]^7*v[2] + 25717836349440*s^5*v[1]^7*v[2] + 
  56603789230080*s^6*v[1]^7*v[2] + 72017604771840*s^7*v[1]^7*v[2] + 
  54141879582720*s^8*v[1]^7*v[2] + 23639013457920*s^9*v[1]^7*v[2] + 
  5529246105600*s^10*v[1]^7*v[2] + 535088332800*s^11*v[1]^7*v[2] - 
  27869184000*s^3*v[2]^2 - 241352048640*s^4*v[2]^2 - 
  823065354240*s^5*v[2]^2 - 1043763056640*s^6*v[2]^2 - 
  306888168960*s^7*v[2]^2 + 611960261760*s^8*v[2]^2 + 
  872555535360*s^9*v[2]^2 + 599804403840*s^10*v[2]^2 + 
  265172175360*s^11*v[2]^2 + 78165129600*s^12*v[2]^2 + 
  14108774400*s^13*v[2]^2 + 1171532160*s^14*v[2]^2 - 
  390168576000*s^3*v[1]^2*v[2]^2 - 2707646054400*s^4*v[1]^2*v[2]^2 - 
  7699729121280*s^5*v[1]^2*v[2]^2 - 9008016998400*s^6*v[1]^2*v[2]^2 - 
  1824566446080*s^7*v[1]^2*v[2]^2 + 6479654952960*s^8*v[1]^2*v[2]^2 + 
  8134021969920*s^9*v[1]^2*v[2]^2 + 4908599377920*s^10*v[1]^2*v[2]^2 + 
  1733968373760*s^11*v[1]^2*v[2]^2 + 344254095360*s^12*v[1]^2*v[2]^2 + 
  29628426240*s^13*v[1]^2*v[2]^2 - 2023096320000*s^3*v[1]^4*v[2]^2 - 
  13785956352000*s^4*v[1]^4*v[2]^2 - 35572432896000*s^5*v[1]^4*v[2]^2 - 
  36499341312000*s^6*v[1]^4*v[2]^2 + 824927846400*s^7*v[1]^4*v[2]^2 + 
  35152330752000*s^8*v[1]^4*v[2]^2 + 33459742310400*s^9*v[1]^4*v[2]^2 + 
  14831979724800*s^10*v[1]^4*v[2]^2 + 3310859059200*s^11*v[1]^4*v[2]^2 + 
  300987187200*s^12*v[1]^4*v[2]^2 + 1181745152000*s^3*v[1]^6*v[2]^2 + 
  12601366937600*s^4*v[1]^6*v[2]^2 + 55575199088640*s^5*v[1]^6*v[2]^2 + 
  129897206906880*s^6*v[1]^6*v[2]^2 + 172267394826240*s^7*v[1]^6*v[2]^2 + 
  132816851435520*s^8*v[1]^6*v[2]^2 + 58776480645120*s^9*v[1]^6*v[2]^2 + 
  13823115264000*s^10*v[1]^6*v[2]^2 + 1337720832000*s^11*v[1]^6*v[2]^2 - 
  260112384000*s^3*v[1]*v[2]^3 - 1805097369600*s^4*v[1]*v[2]^3 - 
  5133152747520*s^5*v[1]*v[2]^3 - 6005344665600*s^6*v[1]*v[2]^3 - 
  1216377630720*s^7*v[1]*v[2]^3 + 4319769968640*s^8*v[1]*v[2]^3 + 
  5422681313280*s^9*v[1]*v[2]^3 + 3272399585280*s^10*v[1]*v[2]^3 + 
  1155978915840*s^11*v[1]*v[2]^3 + 229502730240*s^12*v[1]*v[2]^3 + 
  19752284160*s^13*v[1]*v[2]^3 - 1926758400000*s^3*v[1]^3*v[2]^3 - 
  14467203072000*s^4*v[1]^3*v[2]^3 - 39936471859200*s^5*v[1]^3*v[2]^3 - 
  43098144768000*s^6*v[1]^3*v[2]^3 - 759899750400*s^7*v[1]^3*v[2]^3 + 
  39935302041600*s^8*v[1]^3*v[2]^3 + 38760461107200*s^9*v[1]^3*v[2]^3 + 
  17278894080000*s^10*v[1]^3*v[2]^3 + 3862668902400*s^11*v[1]^3*v[2]^3 + 
  351151718400*s^12*v[1]^3*v[2]^3 + 1335885824000*s^3*v[1]^5*v[2]^3 + 
  15873553203200*s^4*v[1]^5*v[2]^3 + 76713170042880*s^5*v[1]^5*v[2]^3 + 
  191578358415360*s^6*v[1]^5*v[2]^3 + 264740567777280*s^7*v[1]^5*v[2]^3 + 
  208953975767040*s^8*v[1]^5*v[2]^3 + 93592894832640*s^9*v[1]^5*v[2]^3 + 
  22116984422400*s^10*v[1]^5*v[2]^3 + 2140353331200*s^11*v[1]^5*v[2]^3 - 
  130056192000*s^3*v[2]^4 - 902548684800*s^4*v[2]^4 - 
  2566576373760*s^5*v[2]^4 - 3002672332800*s^6*v[2]^4 - 
  608188815360*s^7*v[2]^4 + 2159884984320*s^8*v[2]^4 + 
  2711340656640*s^9*v[2]^4 + 1636199792640*s^10*v[2]^4 + 
  577989457920*s^11*v[2]^4 + 114751365120*s^12*v[2]^4 + 
  9876142080*s^13*v[2]^4 - 2023096320000*s^3*v[1]^2*v[2]^4 - 
  13785956352000*s^4*v[1]^2*v[2]^4 - 35572432896000*s^5*v[1]^2*v[2]^4 - 
  36499341312000*s^6*v[1]^2*v[2]^4 + 824927846400*s^7*v[1]^2*v[2]^4 + 
  35152330752000*s^8*v[1]^2*v[2]^4 + 33459742310400*s^9*v[1]^2*v[2]^4 + 
  14831979724800*s^10*v[1]^2*v[2]^4 + 3310859059200*s^11*v[1]^2*v[2]^4 + 
  300987187200*s^12*v[1]^2*v[2]^4 + 1412956160000*s^3*v[1]^4*v[2]^4 + 
  17509646336000*s^4*v[1]^4*v[2]^4 + 87282155520000*s^5*v[1]^4*v[2]^4 + 
  222418934169600*s^6*v[1]^4*v[2]^4 + 310977154252800*s^7*v[1]^4*v[2]^4 + 
  247022537932800*s^8*v[1]^4*v[2]^4 + 111001101926400*s^9*v[1]^4*v[2]^4 + 
  26263919001600*s^10*v[1]^4*v[2]^4 + 2541669580800*s^11*v[1]^4*v[2]^4 - 
  1271660544000*s^3*v[1]*v[2]^5 - 7862825779200*s^4*v[1]*v[2]^5 - 
  18725036359680*s^5*v[1]*v[2]^5 - 17940322713600*s^6*v[1]*v[2]^5 + 
  1445853265920*s^7*v[1]*v[2]^5 + 18221615677440*s^8*v[1]*v[2]^5 + 
  16895414108160*s^9*v[1]*v[2]^5 + 7431039221760*s^10*v[1]*v[2]^5 + 
  1655429529600*s^11*v[1]*v[2]^5 + 150493593600*s^12*v[1]*v[2]^5 + 
  1335885824000*s^3*v[1]^3*v[2]^5 + 15873553203200*s^4*v[1]^3*v[2]^5 + 
  76713170042880*s^5*v[1]^3*v[2]^5 + 191578358415360*s^6*v[1]^3*v[2]^5 + 
  264740567777280*s^7*v[1]^3*v[2]^5 + 208953975767040*s^8*v[1]^3*v[2]^5 + 
  93592894832640*s^9*v[1]^3*v[2]^5 + 22116984422400*s^10*v[1]^3*v[2]^5 + 
  2140353331200*s^11*v[1]^3*v[2]^5 - 423886848000*s^3*v[2]^6 - 
  2620941926400*s^4*v[2]^6 - 6241678786560*s^5*v[2]^6 - 
  5980107571200*s^6*v[2]^6 + 481951088640*s^7*v[2]^6 + 
  6073871892480*s^8*v[2]^6 + 5631804702720*s^9*v[2]^6 + 
  2477013073920*s^10*v[2]^6 + 551809843200*s^11*v[2]^6 + 
  50164531200*s^12*v[2]^6 + 1181745152000*s^3*v[1]^2*v[2]^6 + 
  12601366937600*s^4*v[1]^2*v[2]^6 + 55575199088640*s^5*v[1]^2*v[2]^6 + 
  129897206906880*s^6*v[1]^2*v[2]^6 + 172267394826240*s^7*v[1]^2*v[2]^6 + 
  132816851435520*s^8*v[1]^2*v[2]^6 + 58776480645120*s^9*v[1]^2*v[2]^6 + 
  13823115264000*s^10*v[1]^2*v[2]^6 + 1337720832000*s^11*v[1]^2*v[2]^6 + 
  631242752000*s^3*v[1]*v[2]^7 + 6265870745600*s^4*v[1]*v[2]^7 + 
  25717836349440*s^5*v[1]*v[2]^7 + 56603789230080*s^6*v[1]*v[2]^7 + 
  72017604771840*s^7*v[1]*v[2]^7 + 54141879582720*s^8*v[1]*v[2]^7 + 
  23639013457920*s^9*v[1]*v[2]^7 + 5529246105600*s^10*v[1]*v[2]^7 + 
  535088332800*s^11*v[1]*v[2]^7 + 157810688000*s^3*v[2]^8 + 
  1566467686400*s^4*v[2]^8 + 6429459087360*s^5*v[2]^8 + 
  14150947307520*s^6*v[2]^8 + 18004401192960*s^7*v[2]^8 + 
  13535469895680*s^8*v[2]^8 + 5909753364480*s^9*v[2]^8 + 
  1382311526400*s^10*v[2]^8 + 133772083200*s^11*v[2]^8 - 
  27869184000*s^3*vtilde[1]^2 - 241352048640*s^4*vtilde[1]^2 - 
  823065354240*s^5*vtilde[1]^2 - 1043763056640*s^6*vtilde[1]^2 - 
  306888168960*s^7*vtilde[1]^2 + 611960261760*s^8*vtilde[1]^2 + 
  872555535360*s^9*vtilde[1]^2 + 599804403840*s^10*vtilde[1]^2 + 
  265172175360*s^11*vtilde[1]^2 + 78165129600*s^12*vtilde[1]^2 + 
  14108774400*s^13*vtilde[1]^2 + 1171532160*s^14*vtilde[1]^2 - 
  690550210560*s^4*v[1]^2*vtilde[1]^2 - 3712863436800*s^5*v[1]^2*
   vtilde[1]^2 - 5496711413760*s^6*v[1]^2*vtilde[1]^2 - 
  1948365619200*s^7*v[1]^2*vtilde[1]^2 + 3076630179840*s^8*v[1]^2*
   vtilde[1]^2 + 4528150179840*s^9*v[1]^2*vtilde[1]^2 + 
  2919366696960*s^10*v[1]^2*vtilde[1]^2 + 1081672704000*s^11*v[1]^2*
   vtilde[1]^2 + 222918635520*s^12*v[1]^2*vtilde[1]^2 + 
  19752284160*s^13*v[1]^2*vtilde[1]^2 - 1618477056000*s^4*v[1]^4*
   vtilde[1]^2 - 9236879769600*s^5*v[1]^4*vtilde[1]^2 - 
  14794201497600*s^6*v[1]^4*vtilde[1]^2 - 4974959001600*s^7*v[1]^4*
   vtilde[1]^2 + 9900992102400*s^8*v[1]^4*vtilde[1]^2 + 
  12630314188800*s^9*v[1]^4*vtilde[1]^2 + 6387616972800*s^10*v[1]^4*
   vtilde[1]^2 + 1555100467200*s^11*v[1]^4*vtilde[1]^2 + 
  150493593600*s^12*v[1]^4*vtilde[1]^2 + 2373766348800*s^5*v[1]^6*
   vtilde[1]^2 + 15543545364480*s^6*v[1]^6*vtilde[1]^2 + 
  33832115896320*s^7*v[1]^6*vtilde[1]^2 + 34776778014720*s^8*v[1]^6*
   vtilde[1]^2 + 18573510574080*s^9*v[1]^6*vtilde[1]^2 + 
  4994157772800*s^10*v[1]^6*vtilde[1]^2 + 535088332800*s^11*v[1]^6*
   vtilde[1]^2 - 690550210560*s^4*v[1]*v[2]*vtilde[1]^2 - 
  3712863436800*s^5*v[1]*v[2]*vtilde[1]^2 - 5496711413760*s^6*v[1]*v[2]*
   vtilde[1]^2 - 1948365619200*s^7*v[1]*v[2]*vtilde[1]^2 + 
  3076630179840*s^8*v[1]*v[2]*vtilde[1]^2 + 4528150179840*s^9*v[1]*v[2]*
   vtilde[1]^2 + 2919366696960*s^10*v[1]*v[2]*vtilde[1]^2 + 
  1081672704000*s^11*v[1]*v[2]*vtilde[1]^2 + 222918635520*s^12*v[1]*v[2]*
   vtilde[1]^2 + 19752284160*s^13*v[1]*v[2]*vtilde[1]^2 - 
  3236954112000*s^4*v[1]^3*v[2]*vtilde[1]^2 - 18473759539200*s^5*v[1]^3*v[2]*
   vtilde[1]^2 - 29588402995200*s^6*v[1]^3*v[2]*vtilde[1]^2 - 
  9949918003200*s^7*v[1]^3*v[2]*vtilde[1]^2 + 19801984204800*s^8*v[1]^3*v[2]*
   vtilde[1]^2 + 25260628377600*s^9*v[1]^3*v[2]*vtilde[1]^2 + 
  12775233945600*s^10*v[1]^3*v[2]*vtilde[1]^2 + 
  3110200934400*s^11*v[1]^3*v[2]*vtilde[1]^2 + 300987187200*s^12*v[1]^3*v[2]*
   vtilde[1]^2 + 7121299046400*s^5*v[1]^5*v[2]*vtilde[1]^2 + 
  46630636093440*s^6*v[1]^5*v[2]*vtilde[1]^2 + 101496347688960*s^7*v[1]^5*
   v[2]*vtilde[1]^2 + 104330334044160*s^8*v[1]^5*v[2]*vtilde[1]^2 + 
  55720531722240*s^9*v[1]^5*v[2]*vtilde[1]^2 + 14982473318400*s^10*v[1]^5*
   v[2]*vtilde[1]^2 + 1605264998400*s^11*v[1]^5*v[2]*vtilde[1]^2 - 
  690550210560*s^4*v[2]^2*vtilde[1]^2 - 3712863436800*s^5*v[2]^2*
   vtilde[1]^2 - 5496711413760*s^6*v[2]^2*vtilde[1]^2 - 
  1948365619200*s^7*v[2]^2*vtilde[1]^2 + 3076630179840*s^8*v[2]^2*
   vtilde[1]^2 + 4528150179840*s^9*v[2]^2*vtilde[1]^2 + 
  2919366696960*s^10*v[2]^2*vtilde[1]^2 + 1081672704000*s^11*v[2]^2*
   vtilde[1]^2 + 222918635520*s^12*v[2]^2*vtilde[1]^2 + 
  19752284160*s^13*v[2]^2*vtilde[1]^2 - 4855431168000*s^4*v[1]^2*v[2]^2*
   vtilde[1]^2 - 27710639308800*s^5*v[1]^2*v[2]^2*vtilde[1]^2 - 
  44382604492800*s^6*v[1]^2*v[2]^2*vtilde[1]^2 - 
  14924877004800*s^7*v[1]^2*v[2]^2*vtilde[1]^2 + 
  29702976307200*s^8*v[1]^2*v[2]^2*vtilde[1]^2 + 
  37890942566400*s^9*v[1]^2*v[2]^2*vtilde[1]^2 + 
  19162850918400*s^10*v[1]^2*v[2]^2*vtilde[1]^2 + 
  4665301401600*s^11*v[1]^2*v[2]^2*vtilde[1]^2 + 
  451480780800*s^12*v[1]^2*v[2]^2*vtilde[1]^2 + 
  11329339392000*s^5*v[1]^4*v[2]^2*vtilde[1]^2 + 
  86102979379200*s^6*v[1]^4*v[2]^2*vtilde[1]^2 + 
  196714325606400*s^7*v[1]^4*v[2]^2*vtilde[1]^2 + 
  206306279424000*s^8*v[1]^4*v[2]^2*vtilde[1]^2 + 
  111120010444800*s^9*v[1]^4*v[2]^2*vtilde[1]^2 + 
  29964946636800*s^10*v[1]^4*v[2]^2*vtilde[1]^2 + 
  3210529996800*s^11*v[1]^4*v[2]^2*vtilde[1]^2 - 
  3236954112000*s^4*v[1]*v[2]^3*vtilde[1]^2 - 18473759539200*s^5*v[1]*v[2]^3*
   vtilde[1]^2 - 29588402995200*s^6*v[1]*v[2]^3*vtilde[1]^2 - 
  9949918003200*s^7*v[1]*v[2]^3*vtilde[1]^2 + 19801984204800*s^8*v[1]*v[2]^3*
   vtilde[1]^2 + 25260628377600*s^9*v[1]*v[2]^3*vtilde[1]^2 + 
  12775233945600*s^10*v[1]*v[2]^3*vtilde[1]^2 + 
  3110200934400*s^11*v[1]*v[2]^3*vtilde[1]^2 + 300987187200*s^12*v[1]*v[2]^3*
   vtilde[1]^2 + 10789847040000*s^5*v[1]^3*v[2]^3*vtilde[1]^2 + 
  94488231936000*s^6*v[1]^3*v[2]^3*vtilde[1]^2 + 
  224268071731200*s^7*v[1]^3*v[2]^3*vtilde[1]^2 + 
  238728668774400*s^8*v[1]^3*v[2]^3*vtilde[1]^2 + 
  129372468019200*s^9*v[1]^3*v[2]^3*vtilde[1]^2 + 
  34959104409600*s^10*v[1]^3*v[2]^3*vtilde[1]^2 + 
  3745618329600*s^11*v[1]^3*v[2]^3*vtilde[1]^2 - 
  1618477056000*s^4*v[2]^4*vtilde[1]^2 - 9236879769600*s^5*v[2]^4*
   vtilde[1]^2 - 14794201497600*s^6*v[2]^4*vtilde[1]^2 - 
  4974959001600*s^7*v[2]^4*vtilde[1]^2 + 9900992102400*s^8*v[2]^4*
   vtilde[1]^2 + 12630314188800*s^9*v[2]^4*vtilde[1]^2 + 
  6387616972800*s^10*v[2]^4*vtilde[1]^2 + 1555100467200*s^11*v[2]^4*
   vtilde[1]^2 + 150493593600*s^12*v[2]^4*vtilde[1]^2 + 
  11329339392000*s^5*v[1]^2*v[2]^4*vtilde[1]^2 + 
  86102979379200*s^6*v[1]^2*v[2]^4*vtilde[1]^2 + 
  196714325606400*s^7*v[1]^2*v[2]^4*vtilde[1]^2 + 
  206306279424000*s^8*v[1]^2*v[2]^4*vtilde[1]^2 + 
  111120010444800*s^9*v[1]^2*v[2]^4*vtilde[1]^2 + 
  29964946636800*s^10*v[1]^2*v[2]^4*vtilde[1]^2 + 
  3210529996800*s^11*v[1]^2*v[2]^4*vtilde[1]^2 + 
  7121299046400*s^5*v[1]*v[2]^5*vtilde[1]^2 + 46630636093440*s^6*v[1]*v[2]^5*
   vtilde[1]^2 + 101496347688960*s^7*v[1]*v[2]^5*vtilde[1]^2 + 
  104330334044160*s^8*v[1]*v[2]^5*vtilde[1]^2 + 
  55720531722240*s^9*v[1]*v[2]^5*vtilde[1]^2 + 14982473318400*s^10*v[1]*
   v[2]^5*vtilde[1]^2 + 1605264998400*s^11*v[1]*v[2]^5*vtilde[1]^2 + 
  2373766348800*s^5*v[2]^6*vtilde[1]^2 + 15543545364480*s^6*v[2]^6*
   vtilde[1]^2 + 33832115896320*s^7*v[2]^6*vtilde[1]^2 + 
  34776778014720*s^8*v[2]^6*vtilde[1]^2 + 18573510574080*s^9*v[2]^6*
   vtilde[1]^2 + 4994157772800*s^10*v[2]^6*vtilde[1]^2 + 
  535088332800*s^11*v[2]^6*vtilde[1]^2 - 130056192000*s^3*vtilde[1]^4 - 
  902548684800*s^4*vtilde[1]^4 - 2566576373760*s^5*vtilde[1]^4 - 
  3002672332800*s^6*vtilde[1]^4 - 608188815360*s^7*vtilde[1]^4 + 
  2159884984320*s^8*vtilde[1]^4 + 2711340656640*s^9*vtilde[1]^4 + 
  1636199792640*s^10*vtilde[1]^4 + 577989457920*s^11*vtilde[1]^4 + 
  114751365120*s^12*vtilde[1]^4 + 9876142080*s^13*vtilde[1]^4 - 
  1618477056000*s^4*v[1]^2*vtilde[1]^4 - 9236879769600*s^5*v[1]^2*
   vtilde[1]^4 - 14794201497600*s^6*v[1]^2*vtilde[1]^4 - 
  4974959001600*s^7*v[1]^2*vtilde[1]^4 + 9900992102400*s^8*v[1]^2*
   vtilde[1]^4 + 12630314188800*s^9*v[1]^2*vtilde[1]^4 + 
  6387616972800*s^10*v[1]^2*vtilde[1]^4 + 1555100467200*s^11*v[1]^2*
   vtilde[1]^4 + 150493593600*s^12*v[1]^2*vtilde[1]^4 + 
  12138577920000*s^6*v[1]^4*vtilde[1]^4 + 37109366784000*s^7*v[1]^4*
   vtilde[1]^4 + 44055606067200*s^8*v[1]^4*vtilde[1]^4 + 
  25505877196800*s^9*v[1]^4*vtilde[1]^4 + 7223692492800*s^10*v[1]^4*
   vtilde[1]^4 + 802632499200*s^11*v[1]^4*vtilde[1]^4 - 
  1618477056000*s^4*v[1]*v[2]*vtilde[1]^4 - 9236879769600*s^5*v[1]*v[2]*
   vtilde[1]^4 - 14794201497600*s^6*v[1]*v[2]*vtilde[1]^4 - 
  4974959001600*s^7*v[1]*v[2]*vtilde[1]^4 + 9900992102400*s^8*v[1]*v[2]*
   vtilde[1]^4 + 12630314188800*s^9*v[1]*v[2]*vtilde[1]^4 + 
  6387616972800*s^10*v[1]*v[2]*vtilde[1]^4 + 1555100467200*s^11*v[1]*v[2]*
   vtilde[1]^4 + 150493593600*s^12*v[1]*v[2]*vtilde[1]^4 + 
  24277155840000*s^6*v[1]^3*v[2]*vtilde[1]^4 + 74218733568000*s^7*v[1]^3*v[2]*
   vtilde[1]^4 + 88111212134400*s^8*v[1]^3*v[2]*vtilde[1]^4 + 
  51011754393600*s^9*v[1]^3*v[2]*vtilde[1]^4 + 14447384985600*s^10*v[1]^3*
   v[2]*vtilde[1]^4 + 1605264998400*s^11*v[1]^3*v[2]*vtilde[1]^4 - 
  1618477056000*s^4*v[2]^2*vtilde[1]^4 - 9236879769600*s^5*v[2]^2*
   vtilde[1]^4 - 14794201497600*s^6*v[2]^2*vtilde[1]^4 - 
  4974959001600*s^7*v[2]^2*vtilde[1]^4 + 9900992102400*s^8*v[2]^2*
   vtilde[1]^4 + 12630314188800*s^9*v[2]^2*vtilde[1]^4 + 
  6387616972800*s^10*v[2]^2*vtilde[1]^4 + 1555100467200*s^11*v[2]^2*
   vtilde[1]^4 + 150493593600*s^12*v[2]^2*vtilde[1]^4 + 
  36415733760000*s^6*v[1]^2*v[2]^2*vtilde[1]^4 + 
  111328100352000*s^7*v[1]^2*v[2]^2*vtilde[1]^4 + 
  132166818201600*s^8*v[1]^2*v[2]^2*vtilde[1]^4 + 
  76517631590400*s^9*v[1]^2*v[2]^2*vtilde[1]^4 + 
  21671077478400*s^10*v[1]^2*v[2]^2*vtilde[1]^4 + 
  2407897497600*s^11*v[1]^2*v[2]^2*vtilde[1]^4 + 
  24277155840000*s^6*v[1]*v[2]^3*vtilde[1]^4 + 74218733568000*s^7*v[1]*v[2]^3*
   vtilde[1]^4 + 88111212134400*s^8*v[1]*v[2]^3*vtilde[1]^4 + 
  51011754393600*s^9*v[1]*v[2]^3*vtilde[1]^4 + 14447384985600*s^10*v[1]*
   v[2]^3*vtilde[1]^4 + 1605264998400*s^11*v[1]*v[2]^3*vtilde[1]^4 + 
  12138577920000*s^6*v[2]^4*vtilde[1]^4 + 37109366784000*s^7*v[2]^4*
   vtilde[1]^4 + 44055606067200*s^8*v[2]^4*vtilde[1]^4 + 
  25505877196800*s^9*v[2]^4*vtilde[1]^4 + 7223692492800*s^10*v[2]^4*
   vtilde[1]^4 + 802632499200*s^11*v[2]^4*vtilde[1]^4 - 
  423886848000*s^3*vtilde[1]^6 - 2620941926400*s^4*vtilde[1]^6 - 
  6241678786560*s^5*vtilde[1]^6 - 5980107571200*s^6*vtilde[1]^6 + 
  481951088640*s^7*vtilde[1]^6 + 6073871892480*s^8*vtilde[1]^6 + 
  5631804702720*s^9*vtilde[1]^6 + 2477013073920*s^10*vtilde[1]^6 + 
  551809843200*s^11*vtilde[1]^6 + 50164531200*s^12*vtilde[1]^6 + 
  2373766348800*s^5*v[1]^2*vtilde[1]^6 + 15543545364480*s^6*v[1]^2*
   vtilde[1]^6 + 33832115896320*s^7*v[1]^2*vtilde[1]^6 + 
  34776778014720*s^8*v[1]^2*vtilde[1]^6 + 18573510574080*s^9*v[1]^2*
   vtilde[1]^6 + 4994157772800*s^10*v[1]^2*vtilde[1]^6 + 
  535088332800*s^11*v[1]^2*vtilde[1]^6 + 2373766348800*s^5*v[1]*v[2]*
   vtilde[1]^6 + 15543545364480*s^6*v[1]*v[2]*vtilde[1]^6 + 
  33832115896320*s^7*v[1]*v[2]*vtilde[1]^6 + 34776778014720*s^8*v[1]*v[2]*
   vtilde[1]^6 + 18573510574080*s^9*v[1]*v[2]*vtilde[1]^6 + 
  4994157772800*s^10*v[1]*v[2]*vtilde[1]^6 + 535088332800*s^11*v[1]*v[2]*
   vtilde[1]^6 + 2373766348800*s^5*v[2]^2*vtilde[1]^6 + 
  15543545364480*s^6*v[2]^2*vtilde[1]^6 + 33832115896320*s^7*v[2]^2*
   vtilde[1]^6 + 34776778014720*s^8*v[2]^2*vtilde[1]^6 + 
  18573510574080*s^9*v[2]^2*vtilde[1]^6 + 4994157772800*s^10*v[2]^2*
   vtilde[1]^6 + 535088332800*s^11*v[2]^2*vtilde[1]^6 + 
  157810688000*s^3*vtilde[1]^8 + 1566467686400*s^4*vtilde[1]^8 + 
  6429459087360*s^5*vtilde[1]^8 + 14150947307520*s^6*vtilde[1]^8 + 
  18004401192960*s^7*vtilde[1]^8 + 13535469895680*s^8*vtilde[1]^8 + 
  5909753364480*s^9*vtilde[1]^8 + 1382311526400*s^10*vtilde[1]^8 + 
  133772083200*s^11*vtilde[1]^8 - 27869184000*s^3*vtilde[1]*vtilde[2] - 
  241352048640*s^4*vtilde[1]*vtilde[2] - 823065354240*s^5*vtilde[1]*
   vtilde[2] - 1043763056640*s^6*vtilde[1]*vtilde[2] - 
  306888168960*s^7*vtilde[1]*vtilde[2] + 611960261760*s^8*vtilde[1]*
   vtilde[2] + 872555535360*s^9*vtilde[1]*vtilde[2] + 
  599804403840*s^10*vtilde[1]*vtilde[2] + 265172175360*s^11*vtilde[1]*
   vtilde[2] + 78165129600*s^12*vtilde[1]*vtilde[2] + 
  14108774400*s^13*vtilde[1]*vtilde[2] + 1171532160*s^14*vtilde[1]*
   vtilde[2] - 690550210560*s^4*v[1]^2*vtilde[1]*vtilde[2] - 
  3712863436800*s^5*v[1]^2*vtilde[1]*vtilde[2] - 
  5496711413760*s^6*v[1]^2*vtilde[1]*vtilde[2] - 
  1948365619200*s^7*v[1]^2*vtilde[1]*vtilde[2] + 
  3076630179840*s^8*v[1]^2*vtilde[1]*vtilde[2] + 
  4528150179840*s^9*v[1]^2*vtilde[1]*vtilde[2] + 
  2919366696960*s^10*v[1]^2*vtilde[1]*vtilde[2] + 
  1081672704000*s^11*v[1]^2*vtilde[1]*vtilde[2] + 
  222918635520*s^12*v[1]^2*vtilde[1]*vtilde[2] + 
  19752284160*s^13*v[1]^2*vtilde[1]*vtilde[2] - 
  1618477056000*s^4*v[1]^4*vtilde[1]*vtilde[2] - 
  9236879769600*s^5*v[1]^4*vtilde[1]*vtilde[2] - 
  14794201497600*s^6*v[1]^4*vtilde[1]*vtilde[2] - 
  4974959001600*s^7*v[1]^4*vtilde[1]*vtilde[2] + 
  9900992102400*s^8*v[1]^4*vtilde[1]*vtilde[2] + 
  12630314188800*s^9*v[1]^4*vtilde[1]*vtilde[2] + 
  6387616972800*s^10*v[1]^4*vtilde[1]*vtilde[2] + 
  1555100467200*s^11*v[1]^4*vtilde[1]*vtilde[2] + 
  150493593600*s^12*v[1]^4*vtilde[1]*vtilde[2] + 
  2373766348800*s^5*v[1]^6*vtilde[1]*vtilde[2] + 
  15543545364480*s^6*v[1]^6*vtilde[1]*vtilde[2] + 
  33832115896320*s^7*v[1]^6*vtilde[1]*vtilde[2] + 
  34776778014720*s^8*v[1]^6*vtilde[1]*vtilde[2] + 
  18573510574080*s^9*v[1]^6*vtilde[1]*vtilde[2] + 
  4994157772800*s^10*v[1]^6*vtilde[1]*vtilde[2] + 
  535088332800*s^11*v[1]^6*vtilde[1]*vtilde[2] - 
  690550210560*s^4*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  3712863436800*s^5*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  5496711413760*s^6*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  1948365619200*s^7*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  3076630179840*s^8*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  4528150179840*s^9*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  2919366696960*s^10*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  1081672704000*s^11*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  222918635520*s^12*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  19752284160*s^13*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  3236954112000*s^4*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  18473759539200*s^5*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  29588402995200*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  9949918003200*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  19801984204800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  25260628377600*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  12775233945600*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  3110200934400*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  300987187200*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  7121299046400*s^5*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  46630636093440*s^6*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  101496347688960*s^7*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  104330334044160*s^8*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  55720531722240*s^9*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  14982473318400*s^10*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  1605264998400*s^11*v[1]^5*v[2]*vtilde[1]*vtilde[2] - 
  690550210560*s^4*v[2]^2*vtilde[1]*vtilde[2] - 
  3712863436800*s^5*v[2]^2*vtilde[1]*vtilde[2] - 
  5496711413760*s^6*v[2]^2*vtilde[1]*vtilde[2] - 
  1948365619200*s^7*v[2]^2*vtilde[1]*vtilde[2] + 
  3076630179840*s^8*v[2]^2*vtilde[1]*vtilde[2] + 
  4528150179840*s^9*v[2]^2*vtilde[1]*vtilde[2] + 
  2919366696960*s^10*v[2]^2*vtilde[1]*vtilde[2] + 
  1081672704000*s^11*v[2]^2*vtilde[1]*vtilde[2] + 
  222918635520*s^12*v[2]^2*vtilde[1]*vtilde[2] + 
  19752284160*s^13*v[2]^2*vtilde[1]*vtilde[2] - 
  4855431168000*s^4*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  27710639308800*s^5*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  44382604492800*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  14924877004800*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  29702976307200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  37890942566400*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  19162850918400*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  4665301401600*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  451480780800*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  11329339392000*s^5*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  86102979379200*s^6*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  196714325606400*s^7*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  206306279424000*s^8*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  111120010444800*s^9*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  29964946636800*s^10*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  3210529996800*s^11*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] - 
  3236954112000*s^4*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  18473759539200*s^5*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  29588402995200*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  9949918003200*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  19801984204800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  25260628377600*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  12775233945600*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  3110200934400*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  300987187200*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  10789847040000*s^5*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  94488231936000*s^6*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  224268071731200*s^7*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  238728668774400*s^8*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  129372468019200*s^9*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  34959104409600*s^10*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  3745618329600*s^11*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] - 
  1618477056000*s^4*v[2]^4*vtilde[1]*vtilde[2] - 
  9236879769600*s^5*v[2]^4*vtilde[1]*vtilde[2] - 
  14794201497600*s^6*v[2]^4*vtilde[1]*vtilde[2] - 
  4974959001600*s^7*v[2]^4*vtilde[1]*vtilde[2] + 
  9900992102400*s^8*v[2]^4*vtilde[1]*vtilde[2] + 
  12630314188800*s^9*v[2]^4*vtilde[1]*vtilde[2] + 
  6387616972800*s^10*v[2]^4*vtilde[1]*vtilde[2] + 
  1555100467200*s^11*v[2]^4*vtilde[1]*vtilde[2] + 
  150493593600*s^12*v[2]^4*vtilde[1]*vtilde[2] + 
  11329339392000*s^5*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  86102979379200*s^6*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  196714325606400*s^7*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  206306279424000*s^8*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  111120010444800*s^9*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  29964946636800*s^10*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  3210529996800*s^11*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  7121299046400*s^5*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  46630636093440*s^6*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  101496347688960*s^7*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  104330334044160*s^8*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  55720531722240*s^9*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  14982473318400*s^10*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  1605264998400*s^11*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  2373766348800*s^5*v[2]^6*vtilde[1]*vtilde[2] + 
  15543545364480*s^6*v[2]^6*vtilde[1]*vtilde[2] + 
  33832115896320*s^7*v[2]^6*vtilde[1]*vtilde[2] + 
  34776778014720*s^8*v[2]^6*vtilde[1]*vtilde[2] + 
  18573510574080*s^9*v[2]^6*vtilde[1]*vtilde[2] + 
  4994157772800*s^10*v[2]^6*vtilde[1]*vtilde[2] + 
  535088332800*s^11*v[2]^6*vtilde[1]*vtilde[2] - 
  260112384000*s^3*vtilde[1]^3*vtilde[2] - 1805097369600*s^4*vtilde[1]^3*
   vtilde[2] - 5133152747520*s^5*vtilde[1]^3*vtilde[2] - 
  6005344665600*s^6*vtilde[1]^3*vtilde[2] - 1216377630720*s^7*vtilde[1]^3*
   vtilde[2] + 4319769968640*s^8*vtilde[1]^3*vtilde[2] + 
  5422681313280*s^9*vtilde[1]^3*vtilde[2] + 3272399585280*s^10*vtilde[1]^3*
   vtilde[2] + 1155978915840*s^11*vtilde[1]^3*vtilde[2] + 
  229502730240*s^12*vtilde[1]^3*vtilde[2] + 19752284160*s^13*vtilde[1]^3*
   vtilde[2] - 3236954112000*s^4*v[1]^2*vtilde[1]^3*vtilde[2] - 
  18473759539200*s^5*v[1]^2*vtilde[1]^3*vtilde[2] - 
  29588402995200*s^6*v[1]^2*vtilde[1]^3*vtilde[2] - 
  9949918003200*s^7*v[1]^2*vtilde[1]^3*vtilde[2] + 
  19801984204800*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
  25260628377600*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
  12775233945600*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
  3110200934400*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
  300987187200*s^12*v[1]^2*vtilde[1]^3*vtilde[2] + 
  24277155840000*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
  74218733568000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
  88111212134400*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
  51011754393600*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
  14447384985600*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
  1605264998400*s^11*v[1]^4*vtilde[1]^3*vtilde[2] - 
  3236954112000*s^4*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  18473759539200*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  29588402995200*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  9949918003200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  19801984204800*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  25260628377600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  12775233945600*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  3110200934400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  300987187200*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  48554311680000*s^6*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  148437467136000*s^7*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  176222424268800*s^8*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  102023508787200*s^9*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  28894769971200*s^10*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  3210529996800*s^11*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] - 
  3236954112000*s^4*v[2]^2*vtilde[1]^3*vtilde[2] - 
  18473759539200*s^5*v[2]^2*vtilde[1]^3*vtilde[2] - 
  29588402995200*s^6*v[2]^2*vtilde[1]^3*vtilde[2] - 
  9949918003200*s^7*v[2]^2*vtilde[1]^3*vtilde[2] + 
  19801984204800*s^8*v[2]^2*vtilde[1]^3*vtilde[2] + 
  25260628377600*s^9*v[2]^2*vtilde[1]^3*vtilde[2] + 
  12775233945600*s^10*v[2]^2*vtilde[1]^3*vtilde[2] + 
  3110200934400*s^11*v[2]^2*vtilde[1]^3*vtilde[2] + 
  300987187200*s^12*v[2]^2*vtilde[1]^3*vtilde[2] + 
  72831467520000*s^6*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  222656200704000*s^7*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  264333636403200*s^8*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  153035263180800*s^9*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  43342154956800*s^10*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  4815794995200*s^11*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  48554311680000*s^6*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  148437467136000*s^7*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  176222424268800*s^8*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  102023508787200*s^9*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  28894769971200*s^10*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  3210529996800*s^11*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  24277155840000*s^6*v[2]^4*vtilde[1]^3*vtilde[2] + 
  74218733568000*s^7*v[2]^4*vtilde[1]^3*vtilde[2] + 
  88111212134400*s^8*v[2]^4*vtilde[1]^3*vtilde[2] + 
  51011754393600*s^9*v[2]^4*vtilde[1]^3*vtilde[2] + 
  14447384985600*s^10*v[2]^4*vtilde[1]^3*vtilde[2] + 
  1605264998400*s^11*v[2]^4*vtilde[1]^3*vtilde[2] - 
  1271660544000*s^3*vtilde[1]^5*vtilde[2] - 7862825779200*s^4*vtilde[1]^5*
   vtilde[2] - 18725036359680*s^5*vtilde[1]^5*vtilde[2] - 
  17940322713600*s^6*vtilde[1]^5*vtilde[2] + 1445853265920*s^7*vtilde[1]^5*
   vtilde[2] + 18221615677440*s^8*vtilde[1]^5*vtilde[2] + 
  16895414108160*s^9*vtilde[1]^5*vtilde[2] + 7431039221760*s^10*vtilde[1]^5*
   vtilde[2] + 1655429529600*s^11*vtilde[1]^5*vtilde[2] + 
  150493593600*s^12*vtilde[1]^5*vtilde[2] + 7121299046400*s^5*v[1]^2*
   vtilde[1]^5*vtilde[2] + 46630636093440*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
  101496347688960*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
  104330334044160*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
  55720531722240*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
  14982473318400*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1605264998400*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
  7121299046400*s^5*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  46630636093440*s^6*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  101496347688960*s^7*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  104330334044160*s^8*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  55720531722240*s^9*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  14982473318400*s^10*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1605264998400*s^11*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  7121299046400*s^5*v[2]^2*vtilde[1]^5*vtilde[2] + 
  46630636093440*s^6*v[2]^2*vtilde[1]^5*vtilde[2] + 
  101496347688960*s^7*v[2]^2*vtilde[1]^5*vtilde[2] + 
  104330334044160*s^8*v[2]^2*vtilde[1]^5*vtilde[2] + 
  55720531722240*s^9*v[2]^2*vtilde[1]^5*vtilde[2] + 
  14982473318400*s^10*v[2]^2*vtilde[1]^5*vtilde[2] + 
  1605264998400*s^11*v[2]^2*vtilde[1]^5*vtilde[2] + 
  631242752000*s^3*vtilde[1]^7*vtilde[2] + 6265870745600*s^4*vtilde[1]^7*
   vtilde[2] + 25717836349440*s^5*vtilde[1]^7*vtilde[2] + 
  56603789230080*s^6*vtilde[1]^7*vtilde[2] + 72017604771840*s^7*vtilde[1]^7*
   vtilde[2] + 54141879582720*s^8*vtilde[1]^7*vtilde[2] + 
  23639013457920*s^9*vtilde[1]^7*vtilde[2] + 5529246105600*s^10*vtilde[1]^7*
   vtilde[2] + 535088332800*s^11*vtilde[1]^7*vtilde[2] - 
  27869184000*s^3*vtilde[2]^2 - 241352048640*s^4*vtilde[2]^2 - 
  823065354240*s^5*vtilde[2]^2 - 1043763056640*s^6*vtilde[2]^2 - 
  306888168960*s^7*vtilde[2]^2 + 611960261760*s^8*vtilde[2]^2 + 
  872555535360*s^9*vtilde[2]^2 + 599804403840*s^10*vtilde[2]^2 + 
  265172175360*s^11*vtilde[2]^2 + 78165129600*s^12*vtilde[2]^2 + 
  14108774400*s^13*vtilde[2]^2 + 1171532160*s^14*vtilde[2]^2 - 
  690550210560*s^4*v[1]^2*vtilde[2]^2 - 3712863436800*s^5*v[1]^2*
   vtilde[2]^2 - 5496711413760*s^6*v[1]^2*vtilde[2]^2 - 
  1948365619200*s^7*v[1]^2*vtilde[2]^2 + 3076630179840*s^8*v[1]^2*
   vtilde[2]^2 + 4528150179840*s^9*v[1]^2*vtilde[2]^2 + 
  2919366696960*s^10*v[1]^2*vtilde[2]^2 + 1081672704000*s^11*v[1]^2*
   vtilde[2]^2 + 222918635520*s^12*v[1]^2*vtilde[2]^2 + 
  19752284160*s^13*v[1]^2*vtilde[2]^2 - 1618477056000*s^4*v[1]^4*
   vtilde[2]^2 - 9236879769600*s^5*v[1]^4*vtilde[2]^2 - 
  14794201497600*s^6*v[1]^4*vtilde[2]^2 - 4974959001600*s^7*v[1]^4*
   vtilde[2]^2 + 9900992102400*s^8*v[1]^4*vtilde[2]^2 + 
  12630314188800*s^9*v[1]^4*vtilde[2]^2 + 6387616972800*s^10*v[1]^4*
   vtilde[2]^2 + 1555100467200*s^11*v[1]^4*vtilde[2]^2 + 
  150493593600*s^12*v[1]^4*vtilde[2]^2 + 2373766348800*s^5*v[1]^6*
   vtilde[2]^2 + 15543545364480*s^6*v[1]^6*vtilde[2]^2 + 
  33832115896320*s^7*v[1]^6*vtilde[2]^2 + 34776778014720*s^8*v[1]^6*
   vtilde[2]^2 + 18573510574080*s^9*v[1]^6*vtilde[2]^2 + 
  4994157772800*s^10*v[1]^6*vtilde[2]^2 + 535088332800*s^11*v[1]^6*
   vtilde[2]^2 - 690550210560*s^4*v[1]*v[2]*vtilde[2]^2 - 
  3712863436800*s^5*v[1]*v[2]*vtilde[2]^2 - 5496711413760*s^6*v[1]*v[2]*
   vtilde[2]^2 - 1948365619200*s^7*v[1]*v[2]*vtilde[2]^2 + 
  3076630179840*s^8*v[1]*v[2]*vtilde[2]^2 + 4528150179840*s^9*v[1]*v[2]*
   vtilde[2]^2 + 2919366696960*s^10*v[1]*v[2]*vtilde[2]^2 + 
  1081672704000*s^11*v[1]*v[2]*vtilde[2]^2 + 222918635520*s^12*v[1]*v[2]*
   vtilde[2]^2 + 19752284160*s^13*v[1]*v[2]*vtilde[2]^2 - 
  3236954112000*s^4*v[1]^3*v[2]*vtilde[2]^2 - 18473759539200*s^5*v[1]^3*v[2]*
   vtilde[2]^2 - 29588402995200*s^6*v[1]^3*v[2]*vtilde[2]^2 - 
  9949918003200*s^7*v[1]^3*v[2]*vtilde[2]^2 + 19801984204800*s^8*v[1]^3*v[2]*
   vtilde[2]^2 + 25260628377600*s^9*v[1]^3*v[2]*vtilde[2]^2 + 
  12775233945600*s^10*v[1]^3*v[2]*vtilde[2]^2 + 
  3110200934400*s^11*v[1]^3*v[2]*vtilde[2]^2 + 300987187200*s^12*v[1]^3*v[2]*
   vtilde[2]^2 + 7121299046400*s^5*v[1]^5*v[2]*vtilde[2]^2 + 
  46630636093440*s^6*v[1]^5*v[2]*vtilde[2]^2 + 101496347688960*s^7*v[1]^5*
   v[2]*vtilde[2]^2 + 104330334044160*s^8*v[1]^5*v[2]*vtilde[2]^2 + 
  55720531722240*s^9*v[1]^5*v[2]*vtilde[2]^2 + 14982473318400*s^10*v[1]^5*
   v[2]*vtilde[2]^2 + 1605264998400*s^11*v[1]^5*v[2]*vtilde[2]^2 - 
  690550210560*s^4*v[2]^2*vtilde[2]^2 - 3712863436800*s^5*v[2]^2*
   vtilde[2]^2 - 5496711413760*s^6*v[2]^2*vtilde[2]^2 - 
  1948365619200*s^7*v[2]^2*vtilde[2]^2 + 3076630179840*s^8*v[2]^2*
   vtilde[2]^2 + 4528150179840*s^9*v[2]^2*vtilde[2]^2 + 
  2919366696960*s^10*v[2]^2*vtilde[2]^2 + 1081672704000*s^11*v[2]^2*
   vtilde[2]^2 + 222918635520*s^12*v[2]^2*vtilde[2]^2 + 
  19752284160*s^13*v[2]^2*vtilde[2]^2 - 4855431168000*s^4*v[1]^2*v[2]^2*
   vtilde[2]^2 - 27710639308800*s^5*v[1]^2*v[2]^2*vtilde[2]^2 - 
  44382604492800*s^6*v[1]^2*v[2]^2*vtilde[2]^2 - 
  14924877004800*s^7*v[1]^2*v[2]^2*vtilde[2]^2 + 
  29702976307200*s^8*v[1]^2*v[2]^2*vtilde[2]^2 + 
  37890942566400*s^9*v[1]^2*v[2]^2*vtilde[2]^2 + 
  19162850918400*s^10*v[1]^2*v[2]^2*vtilde[2]^2 + 
  4665301401600*s^11*v[1]^2*v[2]^2*vtilde[2]^2 + 
  451480780800*s^12*v[1]^2*v[2]^2*vtilde[2]^2 + 
  11329339392000*s^5*v[1]^4*v[2]^2*vtilde[2]^2 + 
  86102979379200*s^6*v[1]^4*v[2]^2*vtilde[2]^2 + 
  196714325606400*s^7*v[1]^4*v[2]^2*vtilde[2]^2 + 
  206306279424000*s^8*v[1]^4*v[2]^2*vtilde[2]^2 + 
  111120010444800*s^9*v[1]^4*v[2]^2*vtilde[2]^2 + 
  29964946636800*s^10*v[1]^4*v[2]^2*vtilde[2]^2 + 
  3210529996800*s^11*v[1]^4*v[2]^2*vtilde[2]^2 - 
  3236954112000*s^4*v[1]*v[2]^3*vtilde[2]^2 - 18473759539200*s^5*v[1]*v[2]^3*
   vtilde[2]^2 - 29588402995200*s^6*v[1]*v[2]^3*vtilde[2]^2 - 
  9949918003200*s^7*v[1]*v[2]^3*vtilde[2]^2 + 19801984204800*s^8*v[1]*v[2]^3*
   vtilde[2]^2 + 25260628377600*s^9*v[1]*v[2]^3*vtilde[2]^2 + 
  12775233945600*s^10*v[1]*v[2]^3*vtilde[2]^2 + 
  3110200934400*s^11*v[1]*v[2]^3*vtilde[2]^2 + 300987187200*s^12*v[1]*v[2]^3*
   vtilde[2]^2 + 10789847040000*s^5*v[1]^3*v[2]^3*vtilde[2]^2 + 
  94488231936000*s^6*v[1]^3*v[2]^3*vtilde[2]^2 + 
  224268071731200*s^7*v[1]^3*v[2]^3*vtilde[2]^2 + 
  238728668774400*s^8*v[1]^3*v[2]^3*vtilde[2]^2 + 
  129372468019200*s^9*v[1]^3*v[2]^3*vtilde[2]^2 + 
  34959104409600*s^10*v[1]^3*v[2]^3*vtilde[2]^2 + 
  3745618329600*s^11*v[1]^3*v[2]^3*vtilde[2]^2 - 
  1618477056000*s^4*v[2]^4*vtilde[2]^2 - 9236879769600*s^5*v[2]^4*
   vtilde[2]^2 - 14794201497600*s^6*v[2]^4*vtilde[2]^2 - 
  4974959001600*s^7*v[2]^4*vtilde[2]^2 + 9900992102400*s^8*v[2]^4*
   vtilde[2]^2 + 12630314188800*s^9*v[2]^4*vtilde[2]^2 + 
  6387616972800*s^10*v[2]^4*vtilde[2]^2 + 1555100467200*s^11*v[2]^4*
   vtilde[2]^2 + 150493593600*s^12*v[2]^4*vtilde[2]^2 + 
  11329339392000*s^5*v[1]^2*v[2]^4*vtilde[2]^2 + 
  86102979379200*s^6*v[1]^2*v[2]^4*vtilde[2]^2 + 
  196714325606400*s^7*v[1]^2*v[2]^4*vtilde[2]^2 + 
  206306279424000*s^8*v[1]^2*v[2]^4*vtilde[2]^2 + 
  111120010444800*s^9*v[1]^2*v[2]^4*vtilde[2]^2 + 
  29964946636800*s^10*v[1]^2*v[2]^4*vtilde[2]^2 + 
  3210529996800*s^11*v[1]^2*v[2]^4*vtilde[2]^2 + 
  7121299046400*s^5*v[1]*v[2]^5*vtilde[2]^2 + 46630636093440*s^6*v[1]*v[2]^5*
   vtilde[2]^2 + 101496347688960*s^7*v[1]*v[2]^5*vtilde[2]^2 + 
  104330334044160*s^8*v[1]*v[2]^5*vtilde[2]^2 + 
  55720531722240*s^9*v[1]*v[2]^5*vtilde[2]^2 + 14982473318400*s^10*v[1]*
   v[2]^5*vtilde[2]^2 + 1605264998400*s^11*v[1]*v[2]^5*vtilde[2]^2 + 
  2373766348800*s^5*v[2]^6*vtilde[2]^2 + 15543545364480*s^6*v[2]^6*
   vtilde[2]^2 + 33832115896320*s^7*v[2]^6*vtilde[2]^2 + 
  34776778014720*s^8*v[2]^6*vtilde[2]^2 + 18573510574080*s^9*v[2]^6*
   vtilde[2]^2 + 4994157772800*s^10*v[2]^6*vtilde[2]^2 + 
  535088332800*s^11*v[2]^6*vtilde[2]^2 - 390168576000*s^3*vtilde[1]^2*
   vtilde[2]^2 - 2707646054400*s^4*vtilde[1]^2*vtilde[2]^2 - 
  7699729121280*s^5*vtilde[1]^2*vtilde[2]^2 - 9008016998400*s^6*vtilde[1]^2*
   vtilde[2]^2 - 1824566446080*s^7*vtilde[1]^2*vtilde[2]^2 + 
  6479654952960*s^8*vtilde[1]^2*vtilde[2]^2 + 8134021969920*s^9*vtilde[1]^2*
   vtilde[2]^2 + 4908599377920*s^10*vtilde[1]^2*vtilde[2]^2 + 
  1733968373760*s^11*vtilde[1]^2*vtilde[2]^2 + 344254095360*s^12*vtilde[1]^2*
   vtilde[2]^2 + 29628426240*s^13*vtilde[1]^2*vtilde[2]^2 - 
  4855431168000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  27710639308800*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  44382604492800*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  14924877004800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  29702976307200*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  37890942566400*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  19162850918400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  4665301401600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  451480780800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  36415733760000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  111328100352000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  132166818201600*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  76517631590400*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  21671077478400*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  2407897497600*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
  4855431168000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  27710639308800*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  44382604492800*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  14924877004800*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  29702976307200*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  37890942566400*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  19162850918400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  4665301401600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  451480780800*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  72831467520000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  222656200704000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  264333636403200*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  153035263180800*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  43342154956800*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  4815794995200*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  4855431168000*s^4*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  27710639308800*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  44382604492800*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  14924877004800*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  29702976307200*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  37890942566400*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  19162850918400*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  4665301401600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  451480780800*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  109247201280000*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  333984301056000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  396500454604800*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  229552894771200*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  65013232435200*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  7223692492800*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  72831467520000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  222656200704000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  264333636403200*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  153035263180800*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  43342154956800*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  4815794995200*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  36415733760000*s^6*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  111328100352000*s^7*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  132166818201600*s^8*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  76517631590400*s^9*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  21671077478400*s^10*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  2407897497600*s^11*v[2]^4*vtilde[1]^2*vtilde[2]^2 - 
  2023096320000*s^3*vtilde[1]^4*vtilde[2]^2 - 13785956352000*s^4*vtilde[1]^4*
   vtilde[2]^2 - 35572432896000*s^5*vtilde[1]^4*vtilde[2]^2 - 
  36499341312000*s^6*vtilde[1]^4*vtilde[2]^2 + 824927846400*s^7*vtilde[1]^4*
   vtilde[2]^2 + 35152330752000*s^8*vtilde[1]^4*vtilde[2]^2 + 
  33459742310400*s^9*vtilde[1]^4*vtilde[2]^2 + 
  14831979724800*s^10*vtilde[1]^4*vtilde[2]^2 + 
  3310859059200*s^11*vtilde[1]^4*vtilde[2]^2 + 300987187200*s^12*vtilde[1]^4*
   vtilde[2]^2 + 11329339392000*s^5*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  86102979379200*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  196714325606400*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  206306279424000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  111120010444800*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  29964946636800*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  3210529996800*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  11329339392000*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  86102979379200*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  196714325606400*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  206306279424000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  111120010444800*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  29964946636800*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  3210529996800*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  11329339392000*s^5*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  86102979379200*s^6*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  196714325606400*s^7*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  206306279424000*s^8*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  111120010444800*s^9*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  29964946636800*s^10*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  3210529996800*s^11*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  1181745152000*s^3*vtilde[1]^6*vtilde[2]^2 + 12601366937600*s^4*vtilde[1]^6*
   vtilde[2]^2 + 55575199088640*s^5*vtilde[1]^6*vtilde[2]^2 + 
  129897206906880*s^6*vtilde[1]^6*vtilde[2]^2 + 
  172267394826240*s^7*vtilde[1]^6*vtilde[2]^2 + 
  132816851435520*s^8*vtilde[1]^6*vtilde[2]^2 + 
  58776480645120*s^9*vtilde[1]^6*vtilde[2]^2 + 
  13823115264000*s^10*vtilde[1]^6*vtilde[2]^2 + 
  1337720832000*s^11*vtilde[1]^6*vtilde[2]^2 - 260112384000*s^3*vtilde[1]*
   vtilde[2]^3 - 1805097369600*s^4*vtilde[1]*vtilde[2]^3 - 
  5133152747520*s^5*vtilde[1]*vtilde[2]^3 - 6005344665600*s^6*vtilde[1]*
   vtilde[2]^3 - 1216377630720*s^7*vtilde[1]*vtilde[2]^3 + 
  4319769968640*s^8*vtilde[1]*vtilde[2]^3 + 5422681313280*s^9*vtilde[1]*
   vtilde[2]^3 + 3272399585280*s^10*vtilde[1]*vtilde[2]^3 + 
  1155978915840*s^11*vtilde[1]*vtilde[2]^3 + 229502730240*s^12*vtilde[1]*
   vtilde[2]^3 + 19752284160*s^13*vtilde[1]*vtilde[2]^3 - 
  3236954112000*s^4*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  18473759539200*s^5*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  29588402995200*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  9949918003200*s^7*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  19801984204800*s^8*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  25260628377600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  12775233945600*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  3110200934400*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  300987187200*s^12*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  24277155840000*s^6*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  74218733568000*s^7*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  88111212134400*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  51011754393600*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  14447384985600*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  1605264998400*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 - 
  3236954112000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  18473759539200*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  29588402995200*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  9949918003200*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  19801984204800*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  25260628377600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  12775233945600*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  3110200934400*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  300987187200*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  48554311680000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  148437467136000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  176222424268800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  102023508787200*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  28894769971200*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  3210529996800*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 - 
  3236954112000*s^4*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  18473759539200*s^5*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  29588402995200*s^6*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  9949918003200*s^7*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  19801984204800*s^8*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  25260628377600*s^9*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  12775233945600*s^10*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  3110200934400*s^11*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  300987187200*s^12*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  72831467520000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  222656200704000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  264333636403200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  153035263180800*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  43342154956800*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  4815794995200*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  48554311680000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  148437467136000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  176222424268800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  102023508787200*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  28894769971200*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  3210529996800*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  24277155840000*s^6*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  74218733568000*s^7*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  88111212134400*s^8*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  51011754393600*s^9*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  14447384985600*s^10*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  1605264998400*s^11*v[2]^4*vtilde[1]*vtilde[2]^3 - 
  1926758400000*s^3*vtilde[1]^3*vtilde[2]^3 - 14467203072000*s^4*vtilde[1]^3*
   vtilde[2]^3 - 39936471859200*s^5*vtilde[1]^3*vtilde[2]^3 - 
  43098144768000*s^6*vtilde[1]^3*vtilde[2]^3 - 759899750400*s^7*vtilde[1]^3*
   vtilde[2]^3 + 39935302041600*s^8*vtilde[1]^3*vtilde[2]^3 + 
  38760461107200*s^9*vtilde[1]^3*vtilde[2]^3 + 
  17278894080000*s^10*vtilde[1]^3*vtilde[2]^3 + 
  3862668902400*s^11*vtilde[1]^3*vtilde[2]^3 + 351151718400*s^12*vtilde[1]^3*
   vtilde[2]^3 + 10789847040000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  94488231936000*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  224268071731200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  238728668774400*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  129372468019200*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  34959104409600*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  3745618329600*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  10789847040000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  94488231936000*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  224268071731200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  238728668774400*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  129372468019200*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  34959104409600*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  3745618329600*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  10789847040000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  94488231936000*s^6*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  224268071731200*s^7*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  238728668774400*s^8*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  129372468019200*s^9*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  34959104409600*s^10*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  3745618329600*s^11*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  1335885824000*s^3*vtilde[1]^5*vtilde[2]^3 + 15873553203200*s^4*vtilde[1]^5*
   vtilde[2]^3 + 76713170042880*s^5*vtilde[1]^5*vtilde[2]^3 + 
  191578358415360*s^6*vtilde[1]^5*vtilde[2]^3 + 
  264740567777280*s^7*vtilde[1]^5*vtilde[2]^3 + 
  208953975767040*s^8*vtilde[1]^5*vtilde[2]^3 + 
  93592894832640*s^9*vtilde[1]^5*vtilde[2]^3 + 
  22116984422400*s^10*vtilde[1]^5*vtilde[2]^3 + 
  2140353331200*s^11*vtilde[1]^5*vtilde[2]^3 - 130056192000*s^3*vtilde[2]^4 - 
  902548684800*s^4*vtilde[2]^4 - 2566576373760*s^5*vtilde[2]^4 - 
  3002672332800*s^6*vtilde[2]^4 - 608188815360*s^7*vtilde[2]^4 + 
  2159884984320*s^8*vtilde[2]^4 + 2711340656640*s^9*vtilde[2]^4 + 
  1636199792640*s^10*vtilde[2]^4 + 577989457920*s^11*vtilde[2]^4 + 
  114751365120*s^12*vtilde[2]^4 + 9876142080*s^13*vtilde[2]^4 - 
  1618477056000*s^4*v[1]^2*vtilde[2]^4 - 9236879769600*s^5*v[1]^2*
   vtilde[2]^4 - 14794201497600*s^6*v[1]^2*vtilde[2]^4 - 
  4974959001600*s^7*v[1]^2*vtilde[2]^4 + 9900992102400*s^8*v[1]^2*
   vtilde[2]^4 + 12630314188800*s^9*v[1]^2*vtilde[2]^4 + 
  6387616972800*s^10*v[1]^2*vtilde[2]^4 + 1555100467200*s^11*v[1]^2*
   vtilde[2]^4 + 150493593600*s^12*v[1]^2*vtilde[2]^4 + 
  12138577920000*s^6*v[1]^4*vtilde[2]^4 + 37109366784000*s^7*v[1]^4*
   vtilde[2]^4 + 44055606067200*s^8*v[1]^4*vtilde[2]^4 + 
  25505877196800*s^9*v[1]^4*vtilde[2]^4 + 7223692492800*s^10*v[1]^4*
   vtilde[2]^4 + 802632499200*s^11*v[1]^4*vtilde[2]^4 - 
  1618477056000*s^4*v[1]*v[2]*vtilde[2]^4 - 9236879769600*s^5*v[1]*v[2]*
   vtilde[2]^4 - 14794201497600*s^6*v[1]*v[2]*vtilde[2]^4 - 
  4974959001600*s^7*v[1]*v[2]*vtilde[2]^4 + 9900992102400*s^8*v[1]*v[2]*
   vtilde[2]^4 + 12630314188800*s^9*v[1]*v[2]*vtilde[2]^4 + 
  6387616972800*s^10*v[1]*v[2]*vtilde[2]^4 + 1555100467200*s^11*v[1]*v[2]*
   vtilde[2]^4 + 150493593600*s^12*v[1]*v[2]*vtilde[2]^4 + 
  24277155840000*s^6*v[1]^3*v[2]*vtilde[2]^4 + 74218733568000*s^7*v[1]^3*v[2]*
   vtilde[2]^4 + 88111212134400*s^8*v[1]^3*v[2]*vtilde[2]^4 + 
  51011754393600*s^9*v[1]^3*v[2]*vtilde[2]^4 + 14447384985600*s^10*v[1]^3*
   v[2]*vtilde[2]^4 + 1605264998400*s^11*v[1]^3*v[2]*vtilde[2]^4 - 
  1618477056000*s^4*v[2]^2*vtilde[2]^4 - 9236879769600*s^5*v[2]^2*
   vtilde[2]^4 - 14794201497600*s^6*v[2]^2*vtilde[2]^4 - 
  4974959001600*s^7*v[2]^2*vtilde[2]^4 + 9900992102400*s^8*v[2]^2*
   vtilde[2]^4 + 12630314188800*s^9*v[2]^2*vtilde[2]^4 + 
  6387616972800*s^10*v[2]^2*vtilde[2]^4 + 1555100467200*s^11*v[2]^2*
   vtilde[2]^4 + 150493593600*s^12*v[2]^2*vtilde[2]^4 + 
  36415733760000*s^6*v[1]^2*v[2]^2*vtilde[2]^4 + 
  111328100352000*s^7*v[1]^2*v[2]^2*vtilde[2]^4 + 
  132166818201600*s^8*v[1]^2*v[2]^2*vtilde[2]^4 + 
  76517631590400*s^9*v[1]^2*v[2]^2*vtilde[2]^4 + 
  21671077478400*s^10*v[1]^2*v[2]^2*vtilde[2]^4 + 
  2407897497600*s^11*v[1]^2*v[2]^2*vtilde[2]^4 + 
  24277155840000*s^6*v[1]*v[2]^3*vtilde[2]^4 + 74218733568000*s^7*v[1]*v[2]^3*
   vtilde[2]^4 + 88111212134400*s^8*v[1]*v[2]^3*vtilde[2]^4 + 
  51011754393600*s^9*v[1]*v[2]^3*vtilde[2]^4 + 14447384985600*s^10*v[1]*
   v[2]^3*vtilde[2]^4 + 1605264998400*s^11*v[1]*v[2]^3*vtilde[2]^4 + 
  12138577920000*s^6*v[2]^4*vtilde[2]^4 + 37109366784000*s^7*v[2]^4*
   vtilde[2]^4 + 44055606067200*s^8*v[2]^4*vtilde[2]^4 + 
  25505877196800*s^9*v[2]^4*vtilde[2]^4 + 7223692492800*s^10*v[2]^4*
   vtilde[2]^4 + 802632499200*s^11*v[2]^4*vtilde[2]^4 - 
  2023096320000*s^3*vtilde[1]^2*vtilde[2]^4 - 13785956352000*s^4*vtilde[1]^2*
   vtilde[2]^4 - 35572432896000*s^5*vtilde[1]^2*vtilde[2]^4 - 
  36499341312000*s^6*vtilde[1]^2*vtilde[2]^4 + 824927846400*s^7*vtilde[1]^2*
   vtilde[2]^4 + 35152330752000*s^8*vtilde[1]^2*vtilde[2]^4 + 
  33459742310400*s^9*vtilde[1]^2*vtilde[2]^4 + 
  14831979724800*s^10*vtilde[1]^2*vtilde[2]^4 + 
  3310859059200*s^11*vtilde[1]^2*vtilde[2]^4 + 300987187200*s^12*vtilde[1]^2*
   vtilde[2]^4 + 11329339392000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  86102979379200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  196714325606400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  206306279424000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  111120010444800*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  29964946636800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  3210529996800*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  11329339392000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  86102979379200*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  196714325606400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  206306279424000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  111120010444800*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  29964946636800*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  3210529996800*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  11329339392000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  86102979379200*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  196714325606400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  206306279424000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  111120010444800*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  29964946636800*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  3210529996800*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  1412956160000*s^3*vtilde[1]^4*vtilde[2]^4 + 17509646336000*s^4*vtilde[1]^4*
   vtilde[2]^4 + 87282155520000*s^5*vtilde[1]^4*vtilde[2]^4 + 
  222418934169600*s^6*vtilde[1]^4*vtilde[2]^4 + 
  310977154252800*s^7*vtilde[1]^4*vtilde[2]^4 + 
  247022537932800*s^8*vtilde[1]^4*vtilde[2]^4 + 
  111001101926400*s^9*vtilde[1]^4*vtilde[2]^4 + 
  26263919001600*s^10*vtilde[1]^4*vtilde[2]^4 + 
  2541669580800*s^11*vtilde[1]^4*vtilde[2]^4 - 1271660544000*s^3*vtilde[1]*
   vtilde[2]^5 - 7862825779200*s^4*vtilde[1]*vtilde[2]^5 - 
  18725036359680*s^5*vtilde[1]*vtilde[2]^5 - 17940322713600*s^6*vtilde[1]*
   vtilde[2]^5 + 1445853265920*s^7*vtilde[1]*vtilde[2]^5 + 
  18221615677440*s^8*vtilde[1]*vtilde[2]^5 + 16895414108160*s^9*vtilde[1]*
   vtilde[2]^5 + 7431039221760*s^10*vtilde[1]*vtilde[2]^5 + 
  1655429529600*s^11*vtilde[1]*vtilde[2]^5 + 150493593600*s^12*vtilde[1]*
   vtilde[2]^5 + 7121299046400*s^5*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  46630636093440*s^6*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  101496347688960*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  104330334044160*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  55720531722240*s^9*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  14982473318400*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1605264998400*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  7121299046400*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  46630636093440*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  101496347688960*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  104330334044160*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  55720531722240*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  14982473318400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1605264998400*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  7121299046400*s^5*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  46630636093440*s^6*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  101496347688960*s^7*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  104330334044160*s^8*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  55720531722240*s^9*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  14982473318400*s^10*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  1605264998400*s^11*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  1335885824000*s^3*vtilde[1]^3*vtilde[2]^5 + 15873553203200*s^4*vtilde[1]^3*
   vtilde[2]^5 + 76713170042880*s^5*vtilde[1]^3*vtilde[2]^5 + 
  191578358415360*s^6*vtilde[1]^3*vtilde[2]^5 + 
  264740567777280*s^7*vtilde[1]^3*vtilde[2]^5 + 
  208953975767040*s^8*vtilde[1]^3*vtilde[2]^5 + 
  93592894832640*s^9*vtilde[1]^3*vtilde[2]^5 + 
  22116984422400*s^10*vtilde[1]^3*vtilde[2]^5 + 
  2140353331200*s^11*vtilde[1]^3*vtilde[2]^5 - 423886848000*s^3*vtilde[2]^6 - 
  2620941926400*s^4*vtilde[2]^6 - 6241678786560*s^5*vtilde[2]^6 - 
  5980107571200*s^6*vtilde[2]^6 + 481951088640*s^7*vtilde[2]^6 + 
  6073871892480*s^8*vtilde[2]^6 + 5631804702720*s^9*vtilde[2]^6 + 
  2477013073920*s^10*vtilde[2]^6 + 551809843200*s^11*vtilde[2]^6 + 
  50164531200*s^12*vtilde[2]^6 + 2373766348800*s^5*v[1]^2*vtilde[2]^6 + 
  15543545364480*s^6*v[1]^2*vtilde[2]^6 + 33832115896320*s^7*v[1]^2*
   vtilde[2]^6 + 34776778014720*s^8*v[1]^2*vtilde[2]^6 + 
  18573510574080*s^9*v[1]^2*vtilde[2]^6 + 4994157772800*s^10*v[1]^2*
   vtilde[2]^6 + 535088332800*s^11*v[1]^2*vtilde[2]^6 + 
  2373766348800*s^5*v[1]*v[2]*vtilde[2]^6 + 15543545364480*s^6*v[1]*v[2]*
   vtilde[2]^6 + 33832115896320*s^7*v[1]*v[2]*vtilde[2]^6 + 
  34776778014720*s^8*v[1]*v[2]*vtilde[2]^6 + 18573510574080*s^9*v[1]*v[2]*
   vtilde[2]^6 + 4994157772800*s^10*v[1]*v[2]*vtilde[2]^6 + 
  535088332800*s^11*v[1]*v[2]*vtilde[2]^6 + 2373766348800*s^5*v[2]^2*
   vtilde[2]^6 + 15543545364480*s^6*v[2]^2*vtilde[2]^6 + 
  33832115896320*s^7*v[2]^2*vtilde[2]^6 + 34776778014720*s^8*v[2]^2*
   vtilde[2]^6 + 18573510574080*s^9*v[2]^2*vtilde[2]^6 + 
  4994157772800*s^10*v[2]^2*vtilde[2]^6 + 535088332800*s^11*v[2]^2*
   vtilde[2]^6 + 1181745152000*s^3*vtilde[1]^2*vtilde[2]^6 + 
  12601366937600*s^4*vtilde[1]^2*vtilde[2]^6 + 55575199088640*s^5*vtilde[1]^2*
   vtilde[2]^6 + 129897206906880*s^6*vtilde[1]^2*vtilde[2]^6 + 
  172267394826240*s^7*vtilde[1]^2*vtilde[2]^6 + 
  132816851435520*s^8*vtilde[1]^2*vtilde[2]^6 + 
  58776480645120*s^9*vtilde[1]^2*vtilde[2]^6 + 
  13823115264000*s^10*vtilde[1]^2*vtilde[2]^6 + 
  1337720832000*s^11*vtilde[1]^2*vtilde[2]^6 + 631242752000*s^3*vtilde[1]*
   vtilde[2]^7 + 6265870745600*s^4*vtilde[1]*vtilde[2]^7 + 
  25717836349440*s^5*vtilde[1]*vtilde[2]^7 + 56603789230080*s^6*vtilde[1]*
   vtilde[2]^7 + 72017604771840*s^7*vtilde[1]*vtilde[2]^7 + 
  54141879582720*s^8*vtilde[1]*vtilde[2]^7 + 23639013457920*s^9*vtilde[1]*
   vtilde[2]^7 + 5529246105600*s^10*vtilde[1]*vtilde[2]^7 + 
  535088332800*s^11*vtilde[1]*vtilde[2]^7 + 157810688000*s^3*vtilde[2]^8 + 
  1566467686400*s^4*vtilde[2]^8 + 6429459087360*s^5*vtilde[2]^8 + 
  14150947307520*s^6*vtilde[2]^8 + 18004401192960*s^7*vtilde[2]^8 + 
  13535469895680*s^8*vtilde[2]^8 + 5909753364480*s^9*vtilde[2]^8 + 
  1382311526400*s^10*vtilde[2]^8 + 133772083200*s^11*vtilde[2]^8)/
 (1127428915200*(1 + s)*(1 + 3*s)^2*(5 + 3*s)^2*(7 + 3*s)^2)


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q3_qtilde4_M0_Mtilde0.m <==
(-3991050*s^3 - 29281470*s^4 - 99579654*s^5 - 135601458*s^6 - 56639262*s^7 + 
  59931213*s^8 + 108088527*s^9 + 86536545*s^10 + 46286397*s^11 + 
  18052389*s^12 + 5129595*s^13 + 975645*s^14 + 92583*s^15 - 
  21504000*s^3*v[1]^2 - 151134400*s^4*v[1]^2 - 479875760*s^5*v[1]^2 - 
  646880720*s^6*v[1]^2 - 260110360*s^7*v[1]^2 + 321519600*s^8*v[1]^2 + 
  549260640*s^9*v[1]^2 + 413242920*s^10*v[1]^2 + 197776080*s^11*v[1]^2 + 
  63699480*s^12*v[1]^2 + 12801240*s^13*v[1]^2 + 1205280*s^14*v[1]^2 - 
  56448000*s^3*v[1]^4 - 381292800*s^4*v[1]^4 - 1098289920*s^5*v[1]^4 - 
  1439170320*s^6*v[1]^4 - 528513720*s^7*v[1]^4 + 842063040*s^8*v[1]^4 + 
  1321039440*s^9*v[1]^4 + 899856720*s^10*v[1]^4 + 354390120*s^11*v[1]^4 + 
  78744960*s^12*v[1]^4 + 7620480*s^13*v[1]^4 - 103488000*s^3*v[1]^6 - 
  709856000*s^4*v[1]^6 - 1918060480*s^5*v[1]^6 - 2277083200*s^6*v[1]^6 - 
  436516640*s^7*v[1]^6 + 1841595840*s^8*v[1]^6 + 2175798240*s^9*v[1]^6 + 
  1115533440*s^10*v[1]^6 + 283046400*s^11*v[1]^6 + 29030400*s^12*v[1]^6 + 
  21672000*s^3*v[1]^8 + 251448000*s^4*v[1]^8 + 1185119520*s^5*v[1]^8 + 
  2991635760*s^6*v[1]^8 + 4392873840*s^7*v[1]^8 + 3826460160*s^8*v[1]^8 + 
  1935198720*s^9*v[1]^8 + 522547200*s^10*v[1]^8 + 58060800*s^11*v[1]^8 - 
  21504000*s^3*v[1]*v[2] - 151134400*s^4*v[1]*v[2] - 
  479875760*s^5*v[1]*v[2] - 646880720*s^6*v[1]*v[2] - 
  260110360*s^7*v[1]*v[2] + 321519600*s^8*v[1]*v[2] + 
  549260640*s^9*v[1]*v[2] + 413242920*s^10*v[1]*v[2] + 
  197776080*s^11*v[1]*v[2] + 63699480*s^12*v[1]*v[2] + 
  12801240*s^13*v[1]*v[2] + 1205280*s^14*v[1]*v[2] - 
  112896000*s^3*v[1]^3*v[2] - 762585600*s^4*v[1]^3*v[2] - 
  2196579840*s^5*v[1]^3*v[2] - 2878340640*s^6*v[1]^3*v[2] - 
  1057027440*s^7*v[1]^3*v[2] + 1684126080*s^8*v[1]^3*v[2] + 
  2642078880*s^9*v[1]^3*v[2] + 1799713440*s^10*v[1]^3*v[2] + 
  708780240*s^11*v[1]^3*v[2] + 157489920*s^12*v[1]^3*v[2] + 
  15240960*s^13*v[1]^3*v[2] - 310464000*s^3*v[1]^5*v[2] - 
  2129568000*s^4*v[1]^5*v[2] - 5754181440*s^5*v[1]^5*v[2] - 
  6831249600*s^6*v[1]^5*v[2] - 1309549920*s^7*v[1]^5*v[2] + 
  5524787520*s^8*v[1]^5*v[2] + 6527394720*s^9*v[1]^5*v[2] + 
  3346600320*s^10*v[1]^5*v[2] + 849139200*s^11*v[1]^5*v[2] + 
  87091200*s^12*v[1]^5*v[2] + 86688000*s^3*v[1]^7*v[2] + 
  1005792000*s^4*v[1]^7*v[2] + 4740478080*s^5*v[1]^7*v[2] + 
  11966543040*s^6*v[1]^7*v[2] + 17571495360*s^7*v[1]^7*v[2] + 
  15305840640*s^8*v[1]^7*v[2] + 7740794880*s^9*v[1]^7*v[2] + 
  2090188800*s^10*v[1]^7*v[2] + 232243200*s^11*v[1]^7*v[2] - 
  21504000*s^3*v[2]^2 - 151134400*s^4*v[2]^2 - 479875760*s^5*v[2]^2 - 
  646880720*s^6*v[2]^2 - 260110360*s^7*v[2]^2 + 321519600*s^8*v[2]^2 + 
  549260640*s^9*v[2]^2 + 413242920*s^10*v[2]^2 + 197776080*s^11*v[2]^2 + 
  63699480*s^12*v[2]^2 + 12801240*s^13*v[2]^2 + 1205280*s^14*v[2]^2 - 
  169344000*s^3*v[1]^2*v[2]^2 - 1143878400*s^4*v[1]^2*v[2]^2 - 
  3294869760*s^5*v[1]^2*v[2]^2 - 4317510960*s^6*v[1]^2*v[2]^2 - 
  1585541160*s^7*v[1]^2*v[2]^2 + 2526189120*s^8*v[1]^2*v[2]^2 + 
  3963118320*s^9*v[1]^2*v[2]^2 + 2699570160*s^10*v[1]^2*v[2]^2 + 
  1063170360*s^11*v[1]^2*v[2]^2 + 236234880*s^12*v[1]^2*v[2]^2 + 
  22861440*s^13*v[1]^2*v[2]^2 - 493920000*s^3*v[1]^4*v[2]^2 - 
  3699696000*s^4*v[1]^4*v[2]^2 - 10776948000*s^5*v[1]^4*v[2]^2 - 
  13649496000*s^6*v[1]^4*v[2]^2 - 3306424800*s^7*v[1]^4*v[2]^2 + 
  10493280000*s^8*v[1]^4*v[2]^2 + 12884961600*s^9*v[1]^4*v[2]^2 + 
  6675782400*s^10*v[1]^4*v[2]^2 + 1698278400*s^11*v[1]^4*v[2]^2 + 
  174182400*s^12*v[1]^4*v[2]^2 + 162288000*s^3*v[1]^6*v[2]^2 + 
  2002560000*s^4*v[1]^6*v[2]^2 + 10095348480*s^5*v[1]^6*v[2]^2 + 
  27076355040*s^6*v[1]^6*v[2]^2 + 41613771360*s^7*v[1]^6*v[2]^2 + 
  37348899840*s^8*v[1]^6*v[2]^2 + 19212641280*s^9*v[1]^6*v[2]^2 + 
  5225472000*s^10*v[1]^6*v[2]^2 + 580608000*s^11*v[1]^6*v[2]^2 - 
  112896000*s^3*v[1]*v[2]^3 - 762585600*s^4*v[1]*v[2]^3 - 
  2196579840*s^5*v[1]*v[2]^3 - 2878340640*s^6*v[1]*v[2]^3 - 
  1057027440*s^7*v[1]*v[2]^3 + 1684126080*s^8*v[1]*v[2]^3 + 
  2642078880*s^9*v[1]*v[2]^3 + 1799713440*s^10*v[1]*v[2]^3 + 
  708780240*s^11*v[1]*v[2]^3 + 157489920*s^12*v[1]*v[2]^3 + 
  15240960*s^13*v[1]*v[2]^3 - 470400000*s^3*v[1]^3*v[2]^3 - 
  3850112000*s^4*v[1]^3*v[2]^3 - 11963593600*s^5*v[1]^3*v[2]^3 - 
  15913576000*s^6*v[1]^3*v[2]^3 - 4430266400*s^7*v[1]^3*v[2]^3 + 
  11778580800*s^8*v[1]^3*v[2]^3 + 14890932000*s^9*v[1]^3*v[2]^3 + 
  7773897600*s^10*v[1]^3*v[2]^3 + 1981324800*s^11*v[1]^3*v[2]^3 + 
  203212800*s^12*v[1]^3*v[2]^3 + 183456000*s^3*v[1]^5*v[2]^3 + 
  2487408000*s^4*v[1]^5*v[2]^3 + 13694372160*s^5*v[1]^5*v[2]^3 + 
  39346164480*s^6*v[1]^5*v[2]^3 + 63341080320*s^7*v[1]^5*v[2]^3 + 
  58476257280*s^8*v[1]^5*v[2]^3 + 30545141760*s^9*v[1]^5*v[2]^3 + 
  8360755200*s^10*v[1]^5*v[2]^3 + 928972800*s^11*v[1]^5*v[2]^3 - 
  56448000*s^3*v[2]^4 - 381292800*s^4*v[2]^4 - 1098289920*s^5*v[2]^4 - 
  1439170320*s^6*v[2]^4 - 528513720*s^7*v[2]^4 + 842063040*s^8*v[2]^4 + 
  1321039440*s^9*v[2]^4 + 899856720*s^10*v[2]^4 + 354390120*s^11*v[2]^4 + 
  78744960*s^12*v[2]^4 + 7620480*s^13*v[2]^4 - 493920000*s^3*v[1]^2*v[2]^4 - 
  3699696000*s^4*v[1]^2*v[2]^4 - 10776948000*s^5*v[1]^2*v[2]^4 - 
  13649496000*s^6*v[1]^2*v[2]^4 - 3306424800*s^7*v[1]^2*v[2]^4 + 
  10493280000*s^8*v[1]^2*v[2]^4 + 12884961600*s^9*v[1]^2*v[2]^4 + 
  6675782400*s^10*v[1]^2*v[2]^4 + 1698278400*s^11*v[1]^2*v[2]^4 + 
  174182400*s^12*v[1]^2*v[2]^4 + 194040000*s^3*v[1]^4*v[2]^4 + 
  2729832000*s^4*v[1]^4*v[2]^4 + 15493884000*s^5*v[1]^4*v[2]^4 + 
  45481069200*s^6*v[1]^4*v[2]^4 + 74204734800*s^7*v[1]^4*v[2]^4 + 
  69039936000*s^8*v[1]^4*v[2]^4 + 36211392000*s^9*v[1]^4*v[2]^4 + 
  9928396800*s^10*v[1]^4*v[2]^4 + 1103155200*s^11*v[1]^4*v[2]^4 - 
  310464000*s^3*v[1]*v[2]^5 - 2129568000*s^4*v[1]*v[2]^5 - 
  5754181440*s^5*v[1]*v[2]^5 - 6831249600*s^6*v[1]*v[2]^5 - 
  1309549920*s^7*v[1]*v[2]^5 + 5524787520*s^8*v[1]*v[2]^5 + 
  6527394720*s^9*v[1]*v[2]^5 + 3346600320*s^10*v[1]*v[2]^5 + 
  849139200*s^11*v[1]*v[2]^5 + 87091200*s^12*v[1]*v[2]^5 + 
  183456000*s^3*v[1]^3*v[2]^5 + 2487408000*s^4*v[1]^3*v[2]^5 + 
  13694372160*s^5*v[1]^3*v[2]^5 + 39346164480*s^6*v[1]^3*v[2]^5 + 
  63341080320*s^7*v[1]^3*v[2]^5 + 58476257280*s^8*v[1]^3*v[2]^5 + 
  30545141760*s^9*v[1]^3*v[2]^5 + 8360755200*s^10*v[1]^3*v[2]^5 + 
  928972800*s^11*v[1]^3*v[2]^5 - 103488000*s^3*v[2]^6 - 
  709856000*s^4*v[2]^6 - 1918060480*s^5*v[2]^6 - 2277083200*s^6*v[2]^6 - 
  436516640*s^7*v[2]^6 + 1841595840*s^8*v[2]^6 + 2175798240*s^9*v[2]^6 + 
  1115533440*s^10*v[2]^6 + 283046400*s^11*v[2]^6 + 29030400*s^12*v[2]^6 + 
  162288000*s^3*v[1]^2*v[2]^6 + 2002560000*s^4*v[1]^2*v[2]^6 + 
  10095348480*s^5*v[1]^2*v[2]^6 + 27076355040*s^6*v[1]^2*v[2]^6 + 
  41613771360*s^7*v[1]^2*v[2]^6 + 37348899840*s^8*v[1]^2*v[2]^6 + 
  19212641280*s^9*v[1]^2*v[2]^6 + 5225472000*s^10*v[1]^2*v[2]^6 + 
  580608000*s^11*v[1]^2*v[2]^6 + 86688000*s^3*v[1]*v[2]^7 + 
  1005792000*s^4*v[1]*v[2]^7 + 4740478080*s^5*v[1]*v[2]^7 + 
  11966543040*s^6*v[1]*v[2]^7 + 17571495360*s^7*v[1]*v[2]^7 + 
  15305840640*s^8*v[1]*v[2]^7 + 7740794880*s^9*v[1]*v[2]^7 + 
  2090188800*s^10*v[1]*v[2]^7 + 232243200*s^11*v[1]*v[2]^7 + 
  21672000*s^3*v[2]^8 + 251448000*s^4*v[2]^8 + 1185119520*s^5*v[2]^8 + 
  2991635760*s^6*v[2]^8 + 4392873840*s^7*v[2]^8 + 3826460160*s^8*v[2]^8 + 
  1935198720*s^9*v[2]^8 + 522547200*s^10*v[2]^8 + 58060800*s^11*v[2]^8 - 
  6804000*s^3*vtilde[1]^2 - 91361280*s^4*vtilde[1]^2 - 
  402271920*s^5*vtilde[1]^2 - 598687680*s^6*vtilde[1]^2 - 
  259313760*s^7*vtilde[1]^2 + 269322720*s^8*vtilde[1]^2 + 
  476472240*s^9*vtilde[1]^2 + 362907360*s^10*vtilde[1]^2 + 
  177337440*s^11*vtilde[1]^2 + 58894560*s^12*vtilde[1]^2 + 
  12299040*s^13*vtilde[1]^2 + 1205280*s^14*vtilde[1]^2 - 
  223910400*s^4*v[1]^2*vtilde[1]^2 - 1362231360*s^5*v[1]^2*vtilde[1]^2 - 
  2357160960*s^6*v[1]^2*vtilde[1]^2 - 1246855680*s^7*v[1]^2*vtilde[1]^2 + 
  969823680*s^8*v[1]^2*vtilde[1]^2 + 1963402560*s^9*v[1]^2*vtilde[1]^2 + 
  1468454400*s^10*v[1]^2*vtilde[1]^2 + 624637440*s^11*v[1]^2*vtilde[1]^2 + 
  148599360*s^12*v[1]^2*vtilde[1]^2 + 15240960*s^13*v[1]^2*vtilde[1]^2 - 
  395136000*s^4*v[1]^4*vtilde[1]^2 - 2489356800*s^5*v[1]^4*vtilde[1]^2 - 
  4848278400*s^6*v[1]^4*vtilde[1]^2 - 2824416000*s^7*v[1]^4*vtilde[1]^2 + 
  2391782400*s^8*v[1]^4*vtilde[1]^2 + 4529952000*s^9*v[1]^4*vtilde[1]^2 + 
  2764540800*s^10*v[1]^4*vtilde[1]^2 + 783820800*s^11*v[1]^4*vtilde[1]^2 + 
  87091200*s^12*v[1]^4*vtilde[1]^2 + 434649600*s^5*v[1]^6*vtilde[1]^2 + 
  3140014080*s^6*v[1]^6*vtilde[1]^2 + 7957797120*s^7*v[1]^6*vtilde[1]^2 + 
  9601831680*s^8*v[1]^6*vtilde[1]^2 + 6001873920*s^9*v[1]^6*vtilde[1]^2 + 
  1877299200*s^10*v[1]^6*vtilde[1]^2 + 232243200*s^11*v[1]^6*vtilde[1]^2 - 
  223910400*s^4*v[1]*v[2]*vtilde[1]^2 - 1362231360*s^5*v[1]*v[2]*
   vtilde[1]^2 - 2357160960*s^6*v[1]*v[2]*vtilde[1]^2 - 
  1246855680*s^7*v[1]*v[2]*vtilde[1]^2 + 969823680*s^8*v[1]*v[2]*
   vtilde[1]^2 + 1963402560*s^9*v[1]*v[2]*vtilde[1]^2 + 
  1468454400*s^10*v[1]*v[2]*vtilde[1]^2 + 624637440*s^11*v[1]*v[2]*
   vtilde[1]^2 + 148599360*s^12*v[1]*v[2]*vtilde[1]^2 + 
  15240960*s^13*v[1]*v[2]*vtilde[1]^2 - 790272000*s^4*v[1]^3*v[2]*
   vtilde[1]^2 - 4978713600*s^5*v[1]^3*v[2]*vtilde[1]^2 - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[1]^2 - 5648832000*s^7*v[1]^3*v[2]*
   vtilde[1]^2 + 4783564800*s^8*v[1]^3*v[2]*vtilde[1]^2 + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[1]^2 + 5529081600*s^10*v[1]^3*v[2]*
   vtilde[1]^2 + 1567641600*s^11*v[1]^3*v[2]*vtilde[1]^2 + 
  174182400*s^12*v[1]^3*v[2]*vtilde[1]^2 + 1303948800*s^5*v[1]^5*v[2]*
   vtilde[1]^2 + 9420042240*s^6*v[1]^5*v[2]*vtilde[1]^2 + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[1]^2 + 28805495040*s^8*v[1]^5*v[2]*
   vtilde[1]^2 + 18005621760*s^9*v[1]^5*v[2]*vtilde[1]^2 + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[1]^2 + 696729600*s^11*v[1]^5*v[2]*
   vtilde[1]^2 - 223910400*s^4*v[2]^2*vtilde[1]^2 - 
  1362231360*s^5*v[2]^2*vtilde[1]^2 - 2357160960*s^6*v[2]^2*vtilde[1]^2 - 
  1246855680*s^7*v[2]^2*vtilde[1]^2 + 969823680*s^8*v[2]^2*vtilde[1]^2 + 
  1963402560*s^9*v[2]^2*vtilde[1]^2 + 1468454400*s^10*v[2]^2*vtilde[1]^2 + 
  624637440*s^11*v[2]^2*vtilde[1]^2 + 148599360*s^12*v[2]^2*vtilde[1]^2 + 
  15240960*s^13*v[2]^2*vtilde[1]^2 - 1185408000*s^4*v[1]^2*v[2]^2*
   vtilde[1]^2 - 7468070400*s^5*v[1]^2*v[2]^2*vtilde[1]^2 - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[1]^2 - 8473248000*s^7*v[1]^2*v[2]^2*
   vtilde[1]^2 + 7175347200*s^8*v[1]^2*v[2]^2*vtilde[1]^2 + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[1]^2 + 8293622400*s^10*v[1]^2*v[2]^2*
   vtilde[1]^2 + 2351462400*s^11*v[1]^2*v[2]^2*vtilde[1]^2 + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[1]^2 + 2074464000*s^5*v[1]^4*v[2]^2*
   vtilde[1]^2 + 17168659200*s^6*v[1]^4*v[2]^2*vtilde[1]^2 + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[1]^2 + 56763302400*s^8*v[1]^4*v[2]^2*
   vtilde[1]^2 + 35871897600*s^9*v[1]^4*v[2]^2*vtilde[1]^2 + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[1]^2 + 1393459200*s^11*v[1]^4*v[2]^2*
   vtilde[1]^2 - 790272000*s^4*v[1]*v[2]^3*vtilde[1]^2 - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[1]^2 - 9696556800*s^6*v[1]*v[2]^3*
   vtilde[1]^2 - 5648832000*s^7*v[1]*v[2]^3*vtilde[1]^2 + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[1]^2 + 9059904000*s^9*v[1]*v[2]^3*
   vtilde[1]^2 + 5529081600*s^10*v[1]*v[2]^3*vtilde[1]^2 + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[1]^2 + 174182400*s^12*v[1]*v[2]^3*
   vtilde[1]^2 + 1975680000*s^5*v[1]^3*v[2]^3*vtilde[1]^2 + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[1]^2 + 52029331200*s^7*v[1]^3*v[2]^3*
   vtilde[1]^2 + 65517446400*s^8*v[1]^3*v[2]^3*vtilde[1]^2 + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[1]^2 + 13141094400*s^10*v[1]^3*v[2]^3*
   vtilde[1]^2 + 1625702400*s^11*v[1]^3*v[2]^3*vtilde[1]^2 - 
  395136000*s^4*v[2]^4*vtilde[1]^2 - 2489356800*s^5*v[2]^4*vtilde[1]^2 - 
  4848278400*s^6*v[2]^4*vtilde[1]^2 - 2824416000*s^7*v[2]^4*vtilde[1]^2 + 
  2391782400*s^8*v[2]^4*vtilde[1]^2 + 4529952000*s^9*v[2]^4*vtilde[1]^2 + 
  2764540800*s^10*v[2]^4*vtilde[1]^2 + 783820800*s^11*v[2]^4*vtilde[1]^2 + 
  87091200*s^12*v[2]^4*vtilde[1]^2 + 2074464000*s^5*v[1]^2*v[2]^4*
   vtilde[1]^2 + 17168659200*s^6*v[1]^2*v[2]^4*vtilde[1]^2 + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[1]^2 + 56763302400*s^8*v[1]^2*v[2]^4*
   vtilde[1]^2 + 35871897600*s^9*v[1]^2*v[2]^4*vtilde[1]^2 + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[1]^2 + 1393459200*s^11*v[1]^2*v[2]^4*
   vtilde[1]^2 + 1303948800*s^5*v[1]*v[2]^5*vtilde[1]^2 + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[1]^2 + 23873391360*s^7*v[1]*v[2]^5*
   vtilde[1]^2 + 28805495040*s^8*v[1]*v[2]^5*vtilde[1]^2 + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[1]^2 + 5631897600*s^10*v[1]*v[2]^5*
   vtilde[1]^2 + 696729600*s^11*v[1]*v[2]^5*vtilde[1]^2 + 
  434649600*s^5*v[2]^6*vtilde[1]^2 + 3140014080*s^6*v[2]^6*vtilde[1]^2 + 
  7957797120*s^7*v[2]^6*vtilde[1]^2 + 9601831680*s^8*v[2]^6*vtilde[1]^2 + 
  6001873920*s^9*v[2]^6*vtilde[1]^2 + 1877299200*s^10*v[2]^6*vtilde[1]^2 + 
  232243200*s^11*v[2]^6*vtilde[1]^2 - 26460000*s^3*vtilde[1]^4 - 
  239013600*s^4*vtilde[1]^4 - 898853760*s^5*vtilde[1]^4 - 
  1304056320*s^6*vtilde[1]^4 - 525238560*s^7*vtilde[1]^4 + 
  686955360*s^8*vtilde[1]^4 + 1119787200*s^9*vtilde[1]^4 + 
  783115200*s^10*vtilde[1]^4 + 321209280*s^11*vtilde[1]^4 + 
  74934720*s^12*vtilde[1]^4 + 7620480*s^13*vtilde[1]^4 - 
  329280000*s^4*v[1]^2*vtilde[1]^4 - 2420208000*s^5*v[1]^2*vtilde[1]^4 - 
  4805808000*s^6*v[1]^2*vtilde[1]^4 - 2793974400*s^7*v[1]^2*vtilde[1]^4 + 
  2334864000*s^8*v[1]^2*vtilde[1]^4 + 4432780800*s^9*v[1]^2*vtilde[1]^4 + 
  2717971200*s^10*v[1]^2*vtilde[1]^4 + 776563200*s^11*v[1]^2*vtilde[1]^4 + 
  87091200*s^12*v[1]^2*vtilde[1]^4 + 2469600000*s^6*v[1]^4*vtilde[1]^4 + 
  8890560000*s^7*v[1]^4*vtilde[1]^4 + 12360096000*s^8*v[1]^4*vtilde[1]^4 + 
  8329305600*s^9*v[1]^4*vtilde[1]^4 + 2728857600*s^10*v[1]^4*vtilde[1]^4 + 
  348364800*s^11*v[1]^4*vtilde[1]^4 - 329280000*s^4*v[1]*v[2]*vtilde[1]^4 - 
  2420208000*s^5*v[1]*v[2]*vtilde[1]^4 - 4805808000*s^6*v[1]*v[2]*
   vtilde[1]^4 - 2793974400*s^7*v[1]*v[2]*vtilde[1]^4 + 
  2334864000*s^8*v[1]*v[2]*vtilde[1]^4 + 4432780800*s^9*v[1]*v[2]*
   vtilde[1]^4 + 2717971200*s^10*v[1]*v[2]*vtilde[1]^4 + 
  776563200*s^11*v[1]*v[2]*vtilde[1]^4 + 87091200*s^12*v[1]*v[2]*
   vtilde[1]^4 + 4939200000*s^6*v[1]^3*v[2]*vtilde[1]^4 + 
  17781120000*s^7*v[1]^3*v[2]*vtilde[1]^4 + 24720192000*s^8*v[1]^3*v[2]*
   vtilde[1]^4 + 16658611200*s^9*v[1]^3*v[2]*vtilde[1]^4 + 
  5457715200*s^10*v[1]^3*v[2]*vtilde[1]^4 + 696729600*s^11*v[1]^3*v[2]*
   vtilde[1]^4 - 329280000*s^4*v[2]^2*vtilde[1]^4 - 
  2420208000*s^5*v[2]^2*vtilde[1]^4 - 4805808000*s^6*v[2]^2*vtilde[1]^4 - 
  2793974400*s^7*v[2]^2*vtilde[1]^4 + 2334864000*s^8*v[2]^2*vtilde[1]^4 + 
  4432780800*s^9*v[2]^2*vtilde[1]^4 + 2717971200*s^10*v[2]^2*vtilde[1]^4 + 
  776563200*s^11*v[2]^2*vtilde[1]^4 + 87091200*s^12*v[2]^2*vtilde[1]^4 + 
  7408800000*s^6*v[1]^2*v[2]^2*vtilde[1]^4 + 26671680000*s^7*v[1]^2*v[2]^2*
   vtilde[1]^4 + 37080288000*s^8*v[1]^2*v[2]^2*vtilde[1]^4 + 
  24987916800*s^9*v[1]^2*v[2]^2*vtilde[1]^4 + 8186572800*s^10*v[1]^2*v[2]^2*
   vtilde[1]^4 + 1045094400*s^11*v[1]^2*v[2]^2*vtilde[1]^4 + 
  4939200000*s^6*v[1]*v[2]^3*vtilde[1]^4 + 17781120000*s^7*v[1]*v[2]^3*
   vtilde[1]^4 + 24720192000*s^8*v[1]*v[2]^3*vtilde[1]^4 + 
  16658611200*s^9*v[1]*v[2]^3*vtilde[1]^4 + 5457715200*s^10*v[1]*v[2]^3*
   vtilde[1]^4 + 696729600*s^11*v[1]*v[2]^3*vtilde[1]^4 + 
  2469600000*s^6*v[2]^4*vtilde[1]^4 + 8890560000*s^7*v[2]^4*vtilde[1]^4 + 
  12360096000*s^8*v[2]^4*vtilde[1]^4 + 8329305600*s^9*v[2]^4*vtilde[1]^4 + 
  2728857600*s^10*v[2]^4*vtilde[1]^4 + 348364800*s^11*v[2]^4*vtilde[1]^4 - 
  79968000*s^3*vtilde[1]^6 - 605337600*s^4*vtilde[1]^6 - 
  1784455680*s^5*vtilde[1]^6 - 2200719360*s^6*vtilde[1]^6 - 
  458653440*s^7*vtilde[1]^6 + 1712901120*s^8*vtilde[1]^6 + 
  2047288320*s^9*vtilde[1]^6 + 1064125440*s^10*vtilde[1]^6 + 
  275788800*s^11*vtilde[1]^6 + 29030400*s^12*vtilde[1]^6 + 
  447820800*s^5*v[1]^2*vtilde[1]^6 + 3508807680*s^6*v[1]^2*vtilde[1]^6 + 
  8797393920*s^7*v[1]^2*vtilde[1]^6 + 10327726080*s^8*v[1]^2*vtilde[1]^6 + 
  6277662720*s^9*v[1]^2*vtilde[1]^6 + 1916006400*s^10*v[1]^2*vtilde[1]^6 + 
  232243200*s^11*v[1]^2*vtilde[1]^6 + 447820800*s^5*v[1]*v[2]*vtilde[1]^6 + 
  3508807680*s^6*v[1]*v[2]*vtilde[1]^6 + 8797393920*s^7*v[1]*v[2]*
   vtilde[1]^6 + 10327726080*s^8*v[1]*v[2]*vtilde[1]^6 + 
  6277662720*s^9*v[1]*v[2]*vtilde[1]^6 + 1916006400*s^10*v[1]*v[2]*
   vtilde[1]^6 + 232243200*s^11*v[1]*v[2]*vtilde[1]^6 + 
  447820800*s^5*v[2]^2*vtilde[1]^6 + 3508807680*s^6*v[2]^2*vtilde[1]^6 + 
  8797393920*s^7*v[2]^2*vtilde[1]^6 + 10327726080*s^8*v[2]^2*vtilde[1]^6 + 
  6277662720*s^9*v[2]^2*vtilde[1]^6 + 1916006400*s^10*v[2]^2*vtilde[1]^6 + 
  232243200*s^11*v[2]^2*vtilde[1]^6 + 29120000*s^3*vtilde[1]^8 + 
  321600000*s^4*vtilde[1]^8 + 1482841600*s^5*vtilde[1]^8 + 
  3660142080*s^6*vtilde[1]^8 + 5188638720*s^7*vtilde[1]^8 + 
  4327342080*s^8*vtilde[1]^8 + 2092446720*s^9*vtilde[1]^8 + 
  541900800*s^10*vtilde[1]^8 + 58060800*s^11*vtilde[1]^8 - 
  6804000*s^3*vtilde[1]*vtilde[2] - 91361280*s^4*vtilde[1]*vtilde[2] - 
  402271920*s^5*vtilde[1]*vtilde[2] - 598687680*s^6*vtilde[1]*vtilde[2] - 
  259313760*s^7*vtilde[1]*vtilde[2] + 269322720*s^8*vtilde[1]*vtilde[2] + 
  476472240*s^9*vtilde[1]*vtilde[2] + 362907360*s^10*vtilde[1]*vtilde[2] + 
  177337440*s^11*vtilde[1]*vtilde[2] + 58894560*s^12*vtilde[1]*vtilde[2] + 
  12299040*s^13*vtilde[1]*vtilde[2] + 1205280*s^14*vtilde[1]*vtilde[2] - 
  223910400*s^4*v[1]^2*vtilde[1]*vtilde[2] - 1362231360*s^5*v[1]^2*vtilde[1]*
   vtilde[2] - 2357160960*s^6*v[1]^2*vtilde[1]*vtilde[2] - 
  1246855680*s^7*v[1]^2*vtilde[1]*vtilde[2] + 969823680*s^8*v[1]^2*vtilde[1]*
   vtilde[2] + 1963402560*s^9*v[1]^2*vtilde[1]*vtilde[2] + 
  1468454400*s^10*v[1]^2*vtilde[1]*vtilde[2] + 
  624637440*s^11*v[1]^2*vtilde[1]*vtilde[2] + 148599360*s^12*v[1]^2*vtilde[1]*
   vtilde[2] + 15240960*s^13*v[1]^2*vtilde[1]*vtilde[2] - 
  395136000*s^4*v[1]^4*vtilde[1]*vtilde[2] - 2489356800*s^5*v[1]^4*vtilde[1]*
   vtilde[2] - 4848278400*s^6*v[1]^4*vtilde[1]*vtilde[2] - 
  2824416000*s^7*v[1]^4*vtilde[1]*vtilde[2] + 2391782400*s^8*v[1]^4*vtilde[1]*
   vtilde[2] + 4529952000*s^9*v[1]^4*vtilde[1]*vtilde[2] + 
  2764540800*s^10*v[1]^4*vtilde[1]*vtilde[2] + 
  783820800*s^11*v[1]^4*vtilde[1]*vtilde[2] + 87091200*s^12*v[1]^4*vtilde[1]*
   vtilde[2] + 434649600*s^5*v[1]^6*vtilde[1]*vtilde[2] + 
  3140014080*s^6*v[1]^6*vtilde[1]*vtilde[2] + 7957797120*s^7*v[1]^6*vtilde[1]*
   vtilde[2] + 9601831680*s^8*v[1]^6*vtilde[1]*vtilde[2] + 
  6001873920*s^9*v[1]^6*vtilde[1]*vtilde[2] + 1877299200*s^10*v[1]^6*
   vtilde[1]*vtilde[2] + 232243200*s^11*v[1]^6*vtilde[1]*vtilde[2] - 
  223910400*s^4*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  1362231360*s^5*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  2357160960*s^6*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  1246855680*s^7*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  969823680*s^8*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  1963402560*s^9*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  1468454400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  624637440*s^11*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  148599360*s^12*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  15240960*s^13*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  790272000*s^4*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  4978713600*s^5*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  5648832000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  4783564800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  5529081600*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  1567641600*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  174182400*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  1303948800*s^5*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  9420042240*s^6*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  28805495040*s^8*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  18005621760*s^9*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  696729600*s^11*v[1]^5*v[2]*vtilde[1]*vtilde[2] - 
  223910400*s^4*v[2]^2*vtilde[1]*vtilde[2] - 1362231360*s^5*v[2]^2*vtilde[1]*
   vtilde[2] - 2357160960*s^6*v[2]^2*vtilde[1]*vtilde[2] - 
  1246855680*s^7*v[2]^2*vtilde[1]*vtilde[2] + 969823680*s^8*v[2]^2*vtilde[1]*
   vtilde[2] + 1963402560*s^9*v[2]^2*vtilde[1]*vtilde[2] + 
  1468454400*s^10*v[2]^2*vtilde[1]*vtilde[2] + 
  624637440*s^11*v[2]^2*vtilde[1]*vtilde[2] + 148599360*s^12*v[2]^2*vtilde[1]*
   vtilde[2] + 15240960*s^13*v[2]^2*vtilde[1]*vtilde[2] - 
  1185408000*s^4*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  7468070400*s^5*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  8473248000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  7175347200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  8293622400*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  2351462400*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  2074464000*s^5*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  17168659200*s^6*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  56763302400*s^8*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  35871897600*s^9*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  1393459200*s^11*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] - 
  790272000*s^4*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  9696556800*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  5648832000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  9059904000*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  5529081600*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  174182400*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  1975680000*s^5*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  52029331200*s^7*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  65517446400*s^8*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  13141094400*s^10*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  1625702400*s^11*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] - 
  395136000*s^4*v[2]^4*vtilde[1]*vtilde[2] - 2489356800*s^5*v[2]^4*vtilde[1]*
   vtilde[2] - 4848278400*s^6*v[2]^4*vtilde[1]*vtilde[2] - 
  2824416000*s^7*v[2]^4*vtilde[1]*vtilde[2] + 2391782400*s^8*v[2]^4*vtilde[1]*
   vtilde[2] + 4529952000*s^9*v[2]^4*vtilde[1]*vtilde[2] + 
  2764540800*s^10*v[2]^4*vtilde[1]*vtilde[2] + 
  783820800*s^11*v[2]^4*vtilde[1]*vtilde[2] + 87091200*s^12*v[2]^4*vtilde[1]*
   vtilde[2] + 2074464000*s^5*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  17168659200*s^6*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  56763302400*s^8*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  35871897600*s^9*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  1393459200*s^11*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  1303948800*s^5*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  23873391360*s^7*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  28805495040*s^8*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  5631897600*s^10*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  696729600*s^11*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  434649600*s^5*v[2]^6*vtilde[1]*vtilde[2] + 3140014080*s^6*v[2]^6*vtilde[1]*
   vtilde[2] + 7957797120*s^7*v[2]^6*vtilde[1]*vtilde[2] + 
  9601831680*s^8*v[2]^6*vtilde[1]*vtilde[2] + 6001873920*s^9*v[2]^6*vtilde[1]*
   vtilde[2] + 1877299200*s^10*v[2]^6*vtilde[1]*vtilde[2] + 
  232243200*s^11*v[2]^6*vtilde[1]*vtilde[2] - 52920000*s^3*vtilde[1]^3*
   vtilde[2] - 478027200*s^4*vtilde[1]^3*vtilde[2] - 
  1797707520*s^5*vtilde[1]^3*vtilde[2] - 2608112640*s^6*vtilde[1]^3*
   vtilde[2] - 1050477120*s^7*vtilde[1]^3*vtilde[2] + 
  1373910720*s^8*vtilde[1]^3*vtilde[2] + 2239574400*s^9*vtilde[1]^3*
   vtilde[2] + 1566230400*s^10*vtilde[1]^3*vtilde[2] + 
  642418560*s^11*vtilde[1]^3*vtilde[2] + 149869440*s^12*vtilde[1]^3*
   vtilde[2] + 15240960*s^13*vtilde[1]^3*vtilde[2] - 
  658560000*s^4*v[1]^2*vtilde[1]^3*vtilde[2] - 
  4840416000*s^5*v[1]^2*vtilde[1]^3*vtilde[2] - 
  9611616000*s^6*v[1]^2*vtilde[1]^3*vtilde[2] - 
  5587948800*s^7*v[1]^2*vtilde[1]^3*vtilde[2] + 
  4669728000*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
  8865561600*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
  5435942400*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
  1553126400*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
  174182400*s^12*v[1]^2*vtilde[1]^3*vtilde[2] + 
  4939200000*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
  17781120000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
  24720192000*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
  16658611200*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
  5457715200*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
  696729600*s^11*v[1]^4*vtilde[1]^3*vtilde[2] - 
  658560000*s^4*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  4840416000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  9611616000*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  5587948800*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  4669728000*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  8865561600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  5435942400*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  1553126400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  174182400*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] - 
  658560000*s^4*v[2]^2*vtilde[1]^3*vtilde[2] - 
  4840416000*s^5*v[2]^2*vtilde[1]^3*vtilde[2] - 
  9611616000*s^6*v[2]^2*vtilde[1]^3*vtilde[2] - 
  5587948800*s^7*v[2]^2*vtilde[1]^3*vtilde[2] + 
  4669728000*s^8*v[2]^2*vtilde[1]^3*vtilde[2] + 
  8865561600*s^9*v[2]^2*vtilde[1]^3*vtilde[2] + 
  5435942400*s^10*v[2]^2*vtilde[1]^3*vtilde[2] + 
  1553126400*s^11*v[2]^2*vtilde[1]^3*vtilde[2] + 
  174182400*s^12*v[2]^2*vtilde[1]^3*vtilde[2] + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  4939200000*s^6*v[2]^4*vtilde[1]^3*vtilde[2] + 
  17781120000*s^7*v[2]^4*vtilde[1]^3*vtilde[2] + 
  24720192000*s^8*v[2]^4*vtilde[1]^3*vtilde[2] + 
  16658611200*s^9*v[2]^4*vtilde[1]^3*vtilde[2] + 
  5457715200*s^10*v[2]^4*vtilde[1]^3*vtilde[2] + 
  696729600*s^11*v[2]^4*vtilde[1]^3*vtilde[2] - 
  239904000*s^3*vtilde[1]^5*vtilde[2] - 1816012800*s^4*vtilde[1]^5*
   vtilde[2] - 5353367040*s^5*vtilde[1]^5*vtilde[2] - 
  6602158080*s^6*vtilde[1]^5*vtilde[2] - 1375960320*s^7*vtilde[1]^5*
   vtilde[2] + 5138703360*s^8*vtilde[1]^5*vtilde[2] + 
  6141864960*s^9*vtilde[1]^5*vtilde[2] + 3192376320*s^10*vtilde[1]^5*
   vtilde[2] + 827366400*s^11*vtilde[1]^5*vtilde[2] + 
  87091200*s^12*vtilde[1]^5*vtilde[2] + 1343462400*s^5*v[1]^2*vtilde[1]^5*
   vtilde[2] + 10526423040*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
  26392181760*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
  30983178240*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
  18832988160*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
  5748019200*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
  696729600*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1343462400*s^5*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  10526423040*s^6*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  26392181760*s^7*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  30983178240*s^8*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  18832988160*s^9*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  5748019200*s^10*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  696729600*s^11*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1343462400*s^5*v[2]^2*vtilde[1]^5*vtilde[2] + 
  10526423040*s^6*v[2]^2*vtilde[1]^5*vtilde[2] + 
  26392181760*s^7*v[2]^2*vtilde[1]^5*vtilde[2] + 
  30983178240*s^8*v[2]^2*vtilde[1]^5*vtilde[2] + 
  18832988160*s^9*v[2]^2*vtilde[1]^5*vtilde[2] + 
  5748019200*s^10*v[2]^2*vtilde[1]^5*vtilde[2] + 
  696729600*s^11*v[2]^2*vtilde[1]^5*vtilde[2] + 
  116480000*s^3*vtilde[1]^7*vtilde[2] + 1286400000*s^4*vtilde[1]^7*
   vtilde[2] + 5931366400*s^5*vtilde[1]^7*vtilde[2] + 
  14640568320*s^6*vtilde[1]^7*vtilde[2] + 20754554880*s^7*vtilde[1]^7*
   vtilde[2] + 17309368320*s^8*vtilde[1]^7*vtilde[2] + 
  8369786880*s^9*vtilde[1]^7*vtilde[2] + 2167603200*s^10*vtilde[1]^7*
   vtilde[2] + 232243200*s^11*vtilde[1]^7*vtilde[2] - 
  6804000*s^3*vtilde[2]^2 - 91361280*s^4*vtilde[2]^2 - 
  402271920*s^5*vtilde[2]^2 - 598687680*s^6*vtilde[2]^2 - 
  259313760*s^7*vtilde[2]^2 + 269322720*s^8*vtilde[2]^2 + 
  476472240*s^9*vtilde[2]^2 + 362907360*s^10*vtilde[2]^2 + 
  177337440*s^11*vtilde[2]^2 + 58894560*s^12*vtilde[2]^2 + 
  12299040*s^13*vtilde[2]^2 + 1205280*s^14*vtilde[2]^2 - 
  223910400*s^4*v[1]^2*vtilde[2]^2 - 1362231360*s^5*v[1]^2*vtilde[2]^2 - 
  2357160960*s^6*v[1]^2*vtilde[2]^2 - 1246855680*s^7*v[1]^2*vtilde[2]^2 + 
  969823680*s^8*v[1]^2*vtilde[2]^2 + 1963402560*s^9*v[1]^2*vtilde[2]^2 + 
  1468454400*s^10*v[1]^2*vtilde[2]^2 + 624637440*s^11*v[1]^2*vtilde[2]^2 + 
  148599360*s^12*v[1]^2*vtilde[2]^2 + 15240960*s^13*v[1]^2*vtilde[2]^2 - 
  395136000*s^4*v[1]^4*vtilde[2]^2 - 2489356800*s^5*v[1]^4*vtilde[2]^2 - 
  4848278400*s^6*v[1]^4*vtilde[2]^2 - 2824416000*s^7*v[1]^4*vtilde[2]^2 + 
  2391782400*s^8*v[1]^4*vtilde[2]^2 + 4529952000*s^9*v[1]^4*vtilde[2]^2 + 
  2764540800*s^10*v[1]^4*vtilde[2]^2 + 783820800*s^11*v[1]^4*vtilde[2]^2 + 
  87091200*s^12*v[1]^4*vtilde[2]^2 + 434649600*s^5*v[1]^6*vtilde[2]^2 + 
  3140014080*s^6*v[1]^6*vtilde[2]^2 + 7957797120*s^7*v[1]^6*vtilde[2]^2 + 
  9601831680*s^8*v[1]^6*vtilde[2]^2 + 6001873920*s^9*v[1]^6*vtilde[2]^2 + 
  1877299200*s^10*v[1]^6*vtilde[2]^2 + 232243200*s^11*v[1]^6*vtilde[2]^2 - 
  223910400*s^4*v[1]*v[2]*vtilde[2]^2 - 1362231360*s^5*v[1]*v[2]*
   vtilde[2]^2 - 2357160960*s^6*v[1]*v[2]*vtilde[2]^2 - 
  1246855680*s^7*v[1]*v[2]*vtilde[2]^2 + 969823680*s^8*v[1]*v[2]*
   vtilde[2]^2 + 1963402560*s^9*v[1]*v[2]*vtilde[2]^2 + 
  1468454400*s^10*v[1]*v[2]*vtilde[2]^2 + 624637440*s^11*v[1]*v[2]*
   vtilde[2]^2 + 148599360*s^12*v[1]*v[2]*vtilde[2]^2 + 
  15240960*s^13*v[1]*v[2]*vtilde[2]^2 - 790272000*s^4*v[1]^3*v[2]*
   vtilde[2]^2 - 4978713600*s^5*v[1]^3*v[2]*vtilde[2]^2 - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[2]^2 - 5648832000*s^7*v[1]^3*v[2]*
   vtilde[2]^2 + 4783564800*s^8*v[1]^3*v[2]*vtilde[2]^2 + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[2]^2 + 5529081600*s^10*v[1]^3*v[2]*
   vtilde[2]^2 + 1567641600*s^11*v[1]^3*v[2]*vtilde[2]^2 + 
  174182400*s^12*v[1]^3*v[2]*vtilde[2]^2 + 1303948800*s^5*v[1]^5*v[2]*
   vtilde[2]^2 + 9420042240*s^6*v[1]^5*v[2]*vtilde[2]^2 + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[2]^2 + 28805495040*s^8*v[1]^5*v[2]*
   vtilde[2]^2 + 18005621760*s^9*v[1]^5*v[2]*vtilde[2]^2 + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[2]^2 + 696729600*s^11*v[1]^5*v[2]*
   vtilde[2]^2 - 223910400*s^4*v[2]^2*vtilde[2]^2 - 
  1362231360*s^5*v[2]^2*vtilde[2]^2 - 2357160960*s^6*v[2]^2*vtilde[2]^2 - 
  1246855680*s^7*v[2]^2*vtilde[2]^2 + 969823680*s^8*v[2]^2*vtilde[2]^2 + 
  1963402560*s^9*v[2]^2*vtilde[2]^2 + 1468454400*s^10*v[2]^2*vtilde[2]^2 + 
  624637440*s^11*v[2]^2*vtilde[2]^2 + 148599360*s^12*v[2]^2*vtilde[2]^2 + 
  15240960*s^13*v[2]^2*vtilde[2]^2 - 1185408000*s^4*v[1]^2*v[2]^2*
   vtilde[2]^2 - 7468070400*s^5*v[1]^2*v[2]^2*vtilde[2]^2 - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[2]^2 - 8473248000*s^7*v[1]^2*v[2]^2*
   vtilde[2]^2 + 7175347200*s^8*v[1]^2*v[2]^2*vtilde[2]^2 + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[2]^2 + 8293622400*s^10*v[1]^2*v[2]^2*
   vtilde[2]^2 + 2351462400*s^11*v[1]^2*v[2]^2*vtilde[2]^2 + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[2]^2 + 2074464000*s^5*v[1]^4*v[2]^2*
   vtilde[2]^2 + 17168659200*s^6*v[1]^4*v[2]^2*vtilde[2]^2 + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[2]^2 + 56763302400*s^8*v[1]^4*v[2]^2*
   vtilde[2]^2 + 35871897600*s^9*v[1]^4*v[2]^2*vtilde[2]^2 + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[2]^2 + 1393459200*s^11*v[1]^4*v[2]^2*
   vtilde[2]^2 - 790272000*s^4*v[1]*v[2]^3*vtilde[2]^2 - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[2]^2 - 9696556800*s^6*v[1]*v[2]^3*
   vtilde[2]^2 - 5648832000*s^7*v[1]*v[2]^3*vtilde[2]^2 + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[2]^2 + 9059904000*s^9*v[1]*v[2]^3*
   vtilde[2]^2 + 5529081600*s^10*v[1]*v[2]^3*vtilde[2]^2 + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[2]^2 + 174182400*s^12*v[1]*v[2]^3*
   vtilde[2]^2 + 1975680000*s^5*v[1]^3*v[2]^3*vtilde[2]^2 + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[2]^2 + 52029331200*s^7*v[1]^3*v[2]^3*
   vtilde[2]^2 + 65517446400*s^8*v[1]^3*v[2]^3*vtilde[2]^2 + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[2]^2 + 13141094400*s^10*v[1]^3*v[2]^3*
   vtilde[2]^2 + 1625702400*s^11*v[1]^3*v[2]^3*vtilde[2]^2 - 
  395136000*s^4*v[2]^4*vtilde[2]^2 - 2489356800*s^5*v[2]^4*vtilde[2]^2 - 
  4848278400*s^6*v[2]^4*vtilde[2]^2 - 2824416000*s^7*v[2]^4*vtilde[2]^2 + 
  2391782400*s^8*v[2]^4*vtilde[2]^2 + 4529952000*s^9*v[2]^4*vtilde[2]^2 + 
  2764540800*s^10*v[2]^4*vtilde[2]^2 + 783820800*s^11*v[2]^4*vtilde[2]^2 + 
  87091200*s^12*v[2]^4*vtilde[2]^2 + 2074464000*s^5*v[1]^2*v[2]^4*
   vtilde[2]^2 + 17168659200*s^6*v[1]^2*v[2]^4*vtilde[2]^2 + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[2]^2 + 56763302400*s^8*v[1]^2*v[2]^4*
   vtilde[2]^2 + 35871897600*s^9*v[1]^2*v[2]^4*vtilde[2]^2 + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[2]^2 + 1393459200*s^11*v[1]^2*v[2]^4*
   vtilde[2]^2 + 1303948800*s^5*v[1]*v[2]^5*vtilde[2]^2 + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[2]^2 + 23873391360*s^7*v[1]*v[2]^5*
   vtilde[2]^2 + 28805495040*s^8*v[1]*v[2]^5*vtilde[2]^2 + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[2]^2 + 5631897600*s^10*v[1]*v[2]^5*
   vtilde[2]^2 + 696729600*s^11*v[1]*v[2]^5*vtilde[2]^2 + 
  434649600*s^5*v[2]^6*vtilde[2]^2 + 3140014080*s^6*v[2]^6*vtilde[2]^2 + 
  7957797120*s^7*v[2]^6*vtilde[2]^2 + 9601831680*s^8*v[2]^6*vtilde[2]^2 + 
  6001873920*s^9*v[2]^6*vtilde[2]^2 + 1877299200*s^10*v[2]^6*vtilde[2]^2 + 
  232243200*s^11*v[2]^6*vtilde[2]^2 - 79380000*s^3*vtilde[1]^2*vtilde[2]^2 - 
  717040800*s^4*vtilde[1]^2*vtilde[2]^2 - 2696561280*s^5*vtilde[1]^2*
   vtilde[2]^2 - 3912168960*s^6*vtilde[1]^2*vtilde[2]^2 - 
  1575715680*s^7*vtilde[1]^2*vtilde[2]^2 + 2060866080*s^8*vtilde[1]^2*
   vtilde[2]^2 + 3359361600*s^9*vtilde[1]^2*vtilde[2]^2 + 
  2349345600*s^10*vtilde[1]^2*vtilde[2]^2 + 963627840*s^11*vtilde[1]^2*
   vtilde[2]^2 + 224804160*s^12*vtilde[1]^2*vtilde[2]^2 + 
  22861440*s^13*vtilde[1]^2*vtilde[2]^2 - 987840000*s^4*v[1]^2*vtilde[1]^2*
   vtilde[2]^2 - 7260624000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  14417424000*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  8381923200*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  7004592000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  13298342400*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  8153913600*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  2329689600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  261273600*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  7408800000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  26671680000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  37080288000*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  24987916800*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  8186572800*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  1045094400*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
  987840000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  7260624000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  14417424000*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  8381923200*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  7004592000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  13298342400*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  8153913600*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  2329689600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  261273600*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  14817600000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  53343360000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  74160576000*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  49975833600*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  16373145600*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  2090188800*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  987840000*s^4*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  7260624000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  14417424000*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  8381923200*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  7004592000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  13298342400*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  8153913600*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  2329689600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  261273600*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  22226400000*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  80015040000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  111240864000*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  74963750400*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  24559718400*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  3135283200*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  14817600000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  53343360000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  74160576000*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  49975833600*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  16373145600*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  2090188800*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  7408800000*s^6*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  26671680000*s^7*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  37080288000*s^8*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  24987916800*s^9*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  8186572800*s^10*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  1045094400*s^11*v[2]^4*vtilde[1]^2*vtilde[2]^2 - 
  388080000*s^3*vtilde[1]^4*vtilde[2]^2 - 3221568000*s^4*vtilde[1]^4*
   vtilde[2]^2 - 10249344000*s^5*vtilde[1]^4*vtilde[2]^2 - 
  13287859200*s^6*vtilde[1]^4*vtilde[2]^2 - 3208867200*s^7*vtilde[1]^4*
   vtilde[2]^2 + 9960652800*s^8*vtilde[1]^4*vtilde[2]^2 + 
  12191558400*s^9*vtilde[1]^4*vtilde[2]^2 + 6374592000*s^10*vtilde[1]^4*
   vtilde[2]^2 + 1654732800*s^11*vtilde[1]^4*vtilde[2]^2 + 
  174182400*s^12*vtilde[1]^4*vtilde[2]^2 + 2173248000*s^5*v[1]^2*vtilde[1]^4*
   vtilde[2]^2 + 19677772800*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  51465254400*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  61423488000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  37584691200*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  11496038400*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1393459200*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  2173248000*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  19677772800*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  51465254400*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  61423488000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  37584691200*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  11496038400*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  1393459200*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  2173248000*s^5*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  19677772800*s^6*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  51465254400*s^7*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  61423488000*s^8*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  37584691200*s^9*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  11496038400*s^10*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  1393459200*s^11*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  219520000*s^3*vtilde[1]^6*vtilde[2]^2 + 2615424000*s^4*vtilde[1]^6*
   vtilde[2]^2 + 12986086400*s^5*vtilde[1]^6*vtilde[2]^2 + 
  34002232320*s^6*vtilde[1]^6*vtilde[2]^2 + 50062817280*s^7*vtilde[1]^6*
   vtilde[2]^2 + 42653829120*s^8*vtilde[1]^6*vtilde[2]^2 + 
  20843182080*s^9*vtilde[1]^6*vtilde[2]^2 + 5419008000*s^10*vtilde[1]^6*
   vtilde[2]^2 + 580608000*s^11*vtilde[1]^6*vtilde[2]^2 - 
  52920000*s^3*vtilde[1]*vtilde[2]^3 - 478027200*s^4*vtilde[1]*vtilde[2]^3 - 
  1797707520*s^5*vtilde[1]*vtilde[2]^3 - 2608112640*s^6*vtilde[1]*
   vtilde[2]^3 - 1050477120*s^7*vtilde[1]*vtilde[2]^3 + 
  1373910720*s^8*vtilde[1]*vtilde[2]^3 + 2239574400*s^9*vtilde[1]*
   vtilde[2]^3 + 1566230400*s^10*vtilde[1]*vtilde[2]^3 + 
  642418560*s^11*vtilde[1]*vtilde[2]^3 + 149869440*s^12*vtilde[1]*
   vtilde[2]^3 + 15240960*s^13*vtilde[1]*vtilde[2]^3 - 
  658560000*s^4*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  4840416000*s^5*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  9611616000*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  5587948800*s^7*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  4669728000*s^8*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  8865561600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  5435942400*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  1553126400*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  174182400*s^12*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  4939200000*s^6*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  17781120000*s^7*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  24720192000*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  16658611200*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  5457715200*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  696729600*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 - 
  658560000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  4840416000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  9611616000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  5587948800*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  4669728000*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  8865561600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  5435942400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  1553126400*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  174182400*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 - 
  658560000*s^4*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  4840416000*s^5*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  9611616000*s^6*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  5587948800*s^7*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  4669728000*s^8*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  8865561600*s^9*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  5435942400*s^10*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  1553126400*s^11*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  174182400*s^12*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  4939200000*s^6*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  17781120000*s^7*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  24720192000*s^8*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  16658611200*s^9*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  5457715200*s^10*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  696729600*s^11*v[2]^4*vtilde[1]*vtilde[2]^3 - 
  376320000*s^3*vtilde[1]^3*vtilde[2]^3 - 3416448000*s^4*vtilde[1]^3*
   vtilde[2]^3 - 11576409600*s^5*vtilde[1]^3*vtilde[2]^3 - 
  15572121600*s^6*vtilde[1]^3*vtilde[2]^3 - 4124467200*s^7*vtilde[1]^3*
   vtilde[2]^3 + 11356800000*s^8*vtilde[1]^3*vtilde[2]^3 + 
  14146675200*s^9*vtilde[1]^3*vtilde[2]^3 + 7428556800*s^10*vtilde[1]^3*
   vtilde[2]^3 + 1930521600*s^11*vtilde[1]^3*vtilde[2]^3 + 
  203212800*s^12*vtilde[1]^3*vtilde[2]^3 + 2107392000*s^5*v[1]^2*vtilde[1]^3*
   vtilde[2]^3 + 21811507200*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  58943539200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  71208345600*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  43781068800*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  13412044800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  1625702400*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  2107392000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  21811507200*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  58943539200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  71208345600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  43781068800*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  13412044800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  1625702400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  2107392000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  21811507200*s^6*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  58943539200*s^7*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  71208345600*s^8*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  43781068800*s^9*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  13412044800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  1625702400*s^11*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  250880000*s^3*vtilde[1]^5*vtilde[2]^3 + 3343872000*s^4*vtilde[1]^5*
   vtilde[2]^3 + 18198476800*s^5*vtilde[1]^5*vtilde[2]^3 + 
  50764707840*s^6*vtilde[1]^5*vtilde[2]^3 + 77547509760*s^7*vtilde[1]^5*
   vtilde[2]^3 + 67378698240*s^8*vtilde[1]^5*vtilde[2]^3 + 
  33235292160*s^9*vtilde[1]^5*vtilde[2]^3 + 8670412800*s^10*vtilde[1]^5*
   vtilde[2]^3 + 928972800*s^11*vtilde[1]^5*vtilde[2]^3 - 
  26460000*s^3*vtilde[2]^4 - 239013600*s^4*vtilde[2]^4 - 
  898853760*s^5*vtilde[2]^4 - 1304056320*s^6*vtilde[2]^4 - 
  525238560*s^7*vtilde[2]^4 + 686955360*s^8*vtilde[2]^4 + 
  1119787200*s^9*vtilde[2]^4 + 783115200*s^10*vtilde[2]^4 + 
  321209280*s^11*vtilde[2]^4 + 74934720*s^12*vtilde[2]^4 + 
  7620480*s^13*vtilde[2]^4 - 329280000*s^4*v[1]^2*vtilde[2]^4 - 
  2420208000*s^5*v[1]^2*vtilde[2]^4 - 4805808000*s^6*v[1]^2*vtilde[2]^4 - 
  2793974400*s^7*v[1]^2*vtilde[2]^4 + 2334864000*s^8*v[1]^2*vtilde[2]^4 + 
  4432780800*s^9*v[1]^2*vtilde[2]^4 + 2717971200*s^10*v[1]^2*vtilde[2]^4 + 
  776563200*s^11*v[1]^2*vtilde[2]^4 + 87091200*s^12*v[1]^2*vtilde[2]^4 + 
  2469600000*s^6*v[1]^4*vtilde[2]^4 + 8890560000*s^7*v[1]^4*vtilde[2]^4 + 
  12360096000*s^8*v[1]^4*vtilde[2]^4 + 8329305600*s^9*v[1]^4*vtilde[2]^4 + 
  2728857600*s^10*v[1]^4*vtilde[2]^4 + 348364800*s^11*v[1]^4*vtilde[2]^4 - 
  329280000*s^4*v[1]*v[2]*vtilde[2]^4 - 2420208000*s^5*v[1]*v[2]*
   vtilde[2]^4 - 4805808000*s^6*v[1]*v[2]*vtilde[2]^4 - 
  2793974400*s^7*v[1]*v[2]*vtilde[2]^4 + 2334864000*s^8*v[1]*v[2]*
   vtilde[2]^4 + 4432780800*s^9*v[1]*v[2]*vtilde[2]^4 + 
  2717971200*s^10*v[1]*v[2]*vtilde[2]^4 + 776563200*s^11*v[1]*v[2]*
   vtilde[2]^4 + 87091200*s^12*v[1]*v[2]*vtilde[2]^4 + 
  4939200000*s^6*v[1]^3*v[2]*vtilde[2]^4 + 17781120000*s^7*v[1]^3*v[2]*
   vtilde[2]^4 + 24720192000*s^8*v[1]^3*v[2]*vtilde[2]^4 + 
  16658611200*s^9*v[1]^3*v[2]*vtilde[2]^4 + 5457715200*s^10*v[1]^3*v[2]*
   vtilde[2]^4 + 696729600*s^11*v[1]^3*v[2]*vtilde[2]^4 - 
  329280000*s^4*v[2]^2*vtilde[2]^4 - 2420208000*s^5*v[2]^2*vtilde[2]^4 - 
  4805808000*s^6*v[2]^2*vtilde[2]^4 - 2793974400*s^7*v[2]^2*vtilde[2]^4 + 
  2334864000*s^8*v[2]^2*vtilde[2]^4 + 4432780800*s^9*v[2]^2*vtilde[2]^4 + 
  2717971200*s^10*v[2]^2*vtilde[2]^4 + 776563200*s^11*v[2]^2*vtilde[2]^4 + 
  87091200*s^12*v[2]^2*vtilde[2]^4 + 7408800000*s^6*v[1]^2*v[2]^2*
   vtilde[2]^4 + 26671680000*s^7*v[1]^2*v[2]^2*vtilde[2]^4 + 
  37080288000*s^8*v[1]^2*v[2]^2*vtilde[2]^4 + 24987916800*s^9*v[1]^2*v[2]^2*
   vtilde[2]^4 + 8186572800*s^10*v[1]^2*v[2]^2*vtilde[2]^4 + 
  1045094400*s^11*v[1]^2*v[2]^2*vtilde[2]^4 + 4939200000*s^6*v[1]*v[2]^3*
   vtilde[2]^4 + 17781120000*s^7*v[1]*v[2]^3*vtilde[2]^4 + 
  24720192000*s^8*v[1]*v[2]^3*vtilde[2]^4 + 16658611200*s^9*v[1]*v[2]^3*
   vtilde[2]^4 + 5457715200*s^10*v[1]*v[2]^3*vtilde[2]^4 + 
  696729600*s^11*v[1]*v[2]^3*vtilde[2]^4 + 2469600000*s^6*v[2]^4*
   vtilde[2]^4 + 8890560000*s^7*v[2]^4*vtilde[2]^4 + 
  12360096000*s^8*v[2]^4*vtilde[2]^4 + 8329305600*s^9*v[2]^4*vtilde[2]^4 + 
  2728857600*s^10*v[2]^4*vtilde[2]^4 + 348364800*s^11*v[2]^4*vtilde[2]^4 - 
  388080000*s^3*vtilde[1]^2*vtilde[2]^4 - 3221568000*s^4*vtilde[1]^2*
   vtilde[2]^4 - 10249344000*s^5*vtilde[1]^2*vtilde[2]^4 - 
  13287859200*s^6*vtilde[1]^2*vtilde[2]^4 - 3208867200*s^7*vtilde[1]^2*
   vtilde[2]^4 + 9960652800*s^8*vtilde[1]^2*vtilde[2]^4 + 
  12191558400*s^9*vtilde[1]^2*vtilde[2]^4 + 6374592000*s^10*vtilde[1]^2*
   vtilde[2]^4 + 1654732800*s^11*vtilde[1]^2*vtilde[2]^4 + 
  174182400*s^12*vtilde[1]^2*vtilde[2]^4 + 2173248000*s^5*v[1]^2*vtilde[1]^2*
   vtilde[2]^4 + 19677772800*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  51465254400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  61423488000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  37584691200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  11496038400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1393459200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  2173248000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  19677772800*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  51465254400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  61423488000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  37584691200*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  11496038400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  1393459200*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  2173248000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  19677772800*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  51465254400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  61423488000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  37584691200*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  11496038400*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  1393459200*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  266560000*s^3*vtilde[1]^4*vtilde[2]^4 + 3708096000*s^4*vtilde[1]^4*
   vtilde[2]^4 + 20804672000*s^5*vtilde[1]^4*vtilde[2]^4 + 
  59145945600*s^6*vtilde[1]^4*vtilde[2]^4 + 91289856000*s^7*vtilde[1]^4*
   vtilde[2]^4 + 79741132800*s^8*vtilde[1]^4*vtilde[2]^4 + 
  39431347200*s^9*vtilde[1]^4*vtilde[2]^4 + 10296115200*s^10*vtilde[1]^4*
   vtilde[2]^4 + 1103155200*s^11*vtilde[1]^4*vtilde[2]^4 - 
  239904000*s^3*vtilde[1]*vtilde[2]^5 - 1816012800*s^4*vtilde[1]*
   vtilde[2]^5 - 5353367040*s^5*vtilde[1]*vtilde[2]^5 - 
  6602158080*s^6*vtilde[1]*vtilde[2]^5 - 1375960320*s^7*vtilde[1]*
   vtilde[2]^5 + 5138703360*s^8*vtilde[1]*vtilde[2]^5 + 
  6141864960*s^9*vtilde[1]*vtilde[2]^5 + 3192376320*s^10*vtilde[1]*
   vtilde[2]^5 + 827366400*s^11*vtilde[1]*vtilde[2]^5 + 
  87091200*s^12*vtilde[1]*vtilde[2]^5 + 1343462400*s^5*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 10526423040*s^6*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  26392181760*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  30983178240*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  18832988160*s^9*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  5748019200*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  696729600*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1343462400*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  10526423040*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  26392181760*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  30983178240*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  18832988160*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  5748019200*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  696729600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1343462400*s^5*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  10526423040*s^6*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  26392181760*s^7*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  30983178240*s^8*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  18832988160*s^9*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  5748019200*s^10*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  696729600*s^11*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  250880000*s^3*vtilde[1]^3*vtilde[2]^5 + 3343872000*s^4*vtilde[1]^3*
   vtilde[2]^5 + 18198476800*s^5*vtilde[1]^3*vtilde[2]^5 + 
  50764707840*s^6*vtilde[1]^3*vtilde[2]^5 + 77547509760*s^7*vtilde[1]^3*
   vtilde[2]^5 + 67378698240*s^8*vtilde[1]^3*vtilde[2]^5 + 
  33235292160*s^9*vtilde[1]^3*vtilde[2]^5 + 8670412800*s^10*vtilde[1]^3*
   vtilde[2]^5 + 928972800*s^11*vtilde[1]^3*vtilde[2]^5 - 
  79968000*s^3*vtilde[2]^6 - 605337600*s^4*vtilde[2]^6 - 
  1784455680*s^5*vtilde[2]^6 - 2200719360*s^6*vtilde[2]^6 - 
  458653440*s^7*vtilde[2]^6 + 1712901120*s^8*vtilde[2]^6 + 
  2047288320*s^9*vtilde[2]^6 + 1064125440*s^10*vtilde[2]^6 + 
  275788800*s^11*vtilde[2]^6 + 29030400*s^12*vtilde[2]^6 + 
  447820800*s^5*v[1]^2*vtilde[2]^6 + 3508807680*s^6*v[1]^2*vtilde[2]^6 + 
  8797393920*s^7*v[1]^2*vtilde[2]^6 + 10327726080*s^8*v[1]^2*vtilde[2]^6 + 
  6277662720*s^9*v[1]^2*vtilde[2]^6 + 1916006400*s^10*v[1]^2*vtilde[2]^6 + 
  232243200*s^11*v[1]^2*vtilde[2]^6 + 447820800*s^5*v[1]*v[2]*vtilde[2]^6 + 
  3508807680*s^6*v[1]*v[2]*vtilde[2]^6 + 8797393920*s^7*v[1]*v[2]*
   vtilde[2]^6 + 10327726080*s^8*v[1]*v[2]*vtilde[2]^6 + 
  6277662720*s^9*v[1]*v[2]*vtilde[2]^6 + 1916006400*s^10*v[1]*v[2]*
   vtilde[2]^6 + 232243200*s^11*v[1]*v[2]*vtilde[2]^6 + 
  447820800*s^5*v[2]^2*vtilde[2]^6 + 3508807680*s^6*v[2]^2*vtilde[2]^6 + 
  8797393920*s^7*v[2]^2*vtilde[2]^6 + 10327726080*s^8*v[2]^2*vtilde[2]^6 + 
  6277662720*s^9*v[2]^2*vtilde[2]^6 + 1916006400*s^10*v[2]^2*vtilde[2]^6 + 
  232243200*s^11*v[2]^2*vtilde[2]^6 + 219520000*s^3*vtilde[1]^2*vtilde[2]^6 + 
  2615424000*s^4*vtilde[1]^2*vtilde[2]^6 + 12986086400*s^5*vtilde[1]^2*
   vtilde[2]^6 + 34002232320*s^6*vtilde[1]^2*vtilde[2]^6 + 
  50062817280*s^7*vtilde[1]^2*vtilde[2]^6 + 42653829120*s^8*vtilde[1]^2*
   vtilde[2]^6 + 20843182080*s^9*vtilde[1]^2*vtilde[2]^6 + 
  5419008000*s^10*vtilde[1]^2*vtilde[2]^6 + 580608000*s^11*vtilde[1]^2*
   vtilde[2]^6 + 116480000*s^3*vtilde[1]*vtilde[2]^7 + 
  1286400000*s^4*vtilde[1]*vtilde[2]^7 + 5931366400*s^5*vtilde[1]*
   vtilde[2]^7 + 14640568320*s^6*vtilde[1]*vtilde[2]^7 + 
  20754554880*s^7*vtilde[1]*vtilde[2]^7 + 17309368320*s^8*vtilde[1]*
   vtilde[2]^7 + 8369786880*s^9*vtilde[1]*vtilde[2]^7 + 
  2167603200*s^10*vtilde[1]*vtilde[2]^7 + 232243200*s^11*vtilde[1]*
   vtilde[2]^7 + 29120000*s^3*vtilde[2]^8 + 321600000*s^4*vtilde[2]^8 + 
  1482841600*s^5*vtilde[2]^8 + 3660142080*s^6*vtilde[2]^8 + 
  5188638720*s^7*vtilde[2]^8 + 4327342080*s^8*vtilde[2]^8 + 
  2092446720*s^9*vtilde[2]^8 + 541900800*s^10*vtilde[2]^8 + 
  58060800*s^11*vtilde[2]^8 - 6804000*s^3*vtilde[1]*vtilde[3] - 
  91361280*s^4*vtilde[1]*vtilde[3] - 402271920*s^5*vtilde[1]*vtilde[3] - 
  598687680*s^6*vtilde[1]*vtilde[3] - 259313760*s^7*vtilde[1]*vtilde[3] + 
  269322720*s^8*vtilde[1]*vtilde[3] + 476472240*s^9*vtilde[1]*vtilde[3] + 
  362907360*s^10*vtilde[1]*vtilde[3] + 177337440*s^11*vtilde[1]*vtilde[3] + 
  58894560*s^12*vtilde[1]*vtilde[3] + 12299040*s^13*vtilde[1]*vtilde[3] + 
  1205280*s^14*vtilde[1]*vtilde[3] - 223910400*s^4*v[1]^2*vtilde[1]*
   vtilde[3] - 1362231360*s^5*v[1]^2*vtilde[1]*vtilde[3] - 
  2357160960*s^6*v[1]^2*vtilde[1]*vtilde[3] - 1246855680*s^7*v[1]^2*vtilde[1]*
   vtilde[3] + 969823680*s^8*v[1]^2*vtilde[1]*vtilde[3] + 
  1963402560*s^9*v[1]^2*vtilde[1]*vtilde[3] + 1468454400*s^10*v[1]^2*
   vtilde[1]*vtilde[3] + 624637440*s^11*v[1]^2*vtilde[1]*vtilde[3] + 
  148599360*s^12*v[1]^2*vtilde[1]*vtilde[3] + 15240960*s^13*v[1]^2*vtilde[1]*
   vtilde[3] - 395136000*s^4*v[1]^4*vtilde[1]*vtilde[3] - 
  2489356800*s^5*v[1]^4*vtilde[1]*vtilde[3] - 4848278400*s^6*v[1]^4*vtilde[1]*
   vtilde[3] - 2824416000*s^7*v[1]^4*vtilde[1]*vtilde[3] + 
  2391782400*s^8*v[1]^4*vtilde[1]*vtilde[3] + 4529952000*s^9*v[1]^4*vtilde[1]*
   vtilde[3] + 2764540800*s^10*v[1]^4*vtilde[1]*vtilde[3] + 
  783820800*s^11*v[1]^4*vtilde[1]*vtilde[3] + 87091200*s^12*v[1]^4*vtilde[1]*
   vtilde[3] + 434649600*s^5*v[1]^6*vtilde[1]*vtilde[3] + 
  3140014080*s^6*v[1]^6*vtilde[1]*vtilde[3] + 7957797120*s^7*v[1]^6*vtilde[1]*
   vtilde[3] + 9601831680*s^8*v[1]^6*vtilde[1]*vtilde[3] + 
  6001873920*s^9*v[1]^6*vtilde[1]*vtilde[3] + 1877299200*s^10*v[1]^6*
   vtilde[1]*vtilde[3] + 232243200*s^11*v[1]^6*vtilde[1]*vtilde[3] - 
  223910400*s^4*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  1362231360*s^5*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  2357160960*s^6*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  1246855680*s^7*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  969823680*s^8*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  1963402560*s^9*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  1468454400*s^10*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  624637440*s^11*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  148599360*s^12*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  15240960*s^13*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  790272000*s^4*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  4978713600*s^5*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  5648832000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  4783564800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  5529081600*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  1567641600*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  174182400*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  1303948800*s^5*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  9420042240*s^6*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  28805495040*s^8*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  18005621760*s^9*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  696729600*s^11*v[1]^5*v[2]*vtilde[1]*vtilde[3] - 
  223910400*s^4*v[2]^2*vtilde[1]*vtilde[3] - 1362231360*s^5*v[2]^2*vtilde[1]*
   vtilde[3] - 2357160960*s^6*v[2]^2*vtilde[1]*vtilde[3] - 
  1246855680*s^7*v[2]^2*vtilde[1]*vtilde[3] + 969823680*s^8*v[2]^2*vtilde[1]*
   vtilde[3] + 1963402560*s^9*v[2]^2*vtilde[1]*vtilde[3] + 
  1468454400*s^10*v[2]^2*vtilde[1]*vtilde[3] + 
  624637440*s^11*v[2]^2*vtilde[1]*vtilde[3] + 148599360*s^12*v[2]^2*vtilde[1]*
   vtilde[3] + 15240960*s^13*v[2]^2*vtilde[1]*vtilde[3] - 
  1185408000*s^4*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  7468070400*s^5*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  8473248000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  7175347200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  8293622400*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  2351462400*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  2074464000*s^5*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  17168659200*s^6*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  56763302400*s^8*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  35871897600*s^9*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  1393459200*s^11*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] - 
  790272000*s^4*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  9696556800*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  5648832000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  9059904000*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  5529081600*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  174182400*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  1975680000*s^5*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  52029331200*s^7*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  65517446400*s^8*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  13141094400*s^10*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  1625702400*s^11*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] - 
  395136000*s^4*v[2]^4*vtilde[1]*vtilde[3] - 2489356800*s^5*v[2]^4*vtilde[1]*
   vtilde[3] - 4848278400*s^6*v[2]^4*vtilde[1]*vtilde[3] - 
  2824416000*s^7*v[2]^4*vtilde[1]*vtilde[3] + 2391782400*s^8*v[2]^4*vtilde[1]*
   vtilde[3] + 4529952000*s^9*v[2]^4*vtilde[1]*vtilde[3] + 
  2764540800*s^10*v[2]^4*vtilde[1]*vtilde[3] + 
  783820800*s^11*v[2]^4*vtilde[1]*vtilde[3] + 87091200*s^12*v[2]^4*vtilde[1]*
   vtilde[3] + 2074464000*s^5*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  17168659200*s^6*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  56763302400*s^8*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  35871897600*s^9*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  1393459200*s^11*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  1303948800*s^5*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  23873391360*s^7*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  28805495040*s^8*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  5631897600*s^10*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  696729600*s^11*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  434649600*s^5*v[2]^6*vtilde[1]*vtilde[3] + 3140014080*s^6*v[2]^6*vtilde[1]*
   vtilde[3] + 7957797120*s^7*v[2]^6*vtilde[1]*vtilde[3] + 
  9601831680*s^8*v[2]^6*vtilde[1]*vtilde[3] + 6001873920*s^9*v[2]^6*vtilde[1]*
   vtilde[3] + 1877299200*s^10*v[2]^6*vtilde[1]*vtilde[3] + 
  232243200*s^11*v[2]^6*vtilde[1]*vtilde[3] - 52920000*s^3*vtilde[1]^3*
   vtilde[3] - 478027200*s^4*vtilde[1]^3*vtilde[3] - 
  1797707520*s^5*vtilde[1]^3*vtilde[3] - 2608112640*s^6*vtilde[1]^3*
   vtilde[3] - 1050477120*s^7*vtilde[1]^3*vtilde[3] + 
  1373910720*s^8*vtilde[1]^3*vtilde[3] + 2239574400*s^9*vtilde[1]^3*
   vtilde[3] + 1566230400*s^10*vtilde[1]^3*vtilde[3] + 
  642418560*s^11*vtilde[1]^3*vtilde[3] + 149869440*s^12*vtilde[1]^3*
   vtilde[3] + 15240960*s^13*vtilde[1]^3*vtilde[3] - 
  658560000*s^4*v[1]^2*vtilde[1]^3*vtilde[3] - 
  4840416000*s^5*v[1]^2*vtilde[1]^3*vtilde[3] - 
  9611616000*s^6*v[1]^2*vtilde[1]^3*vtilde[3] - 
  5587948800*s^7*v[1]^2*vtilde[1]^3*vtilde[3] + 
  4669728000*s^8*v[1]^2*vtilde[1]^3*vtilde[3] + 
  8865561600*s^9*v[1]^2*vtilde[1]^3*vtilde[3] + 
  5435942400*s^10*v[1]^2*vtilde[1]^3*vtilde[3] + 
  1553126400*s^11*v[1]^2*vtilde[1]^3*vtilde[3] + 
  174182400*s^12*v[1]^2*vtilde[1]^3*vtilde[3] + 
  4939200000*s^6*v[1]^4*vtilde[1]^3*vtilde[3] + 
  17781120000*s^7*v[1]^4*vtilde[1]^3*vtilde[3] + 
  24720192000*s^8*v[1]^4*vtilde[1]^3*vtilde[3] + 
  16658611200*s^9*v[1]^4*vtilde[1]^3*vtilde[3] + 
  5457715200*s^10*v[1]^4*vtilde[1]^3*vtilde[3] + 
  696729600*s^11*v[1]^4*vtilde[1]^3*vtilde[3] - 
  658560000*s^4*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  4840416000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  9611616000*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  5587948800*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  4669728000*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  8865561600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  5435942400*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  1553126400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  174182400*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] - 
  658560000*s^4*v[2]^2*vtilde[1]^3*vtilde[3] - 
  4840416000*s^5*v[2]^2*vtilde[1]^3*vtilde[3] - 
  9611616000*s^6*v[2]^2*vtilde[1]^3*vtilde[3] - 
  5587948800*s^7*v[2]^2*vtilde[1]^3*vtilde[3] + 
  4669728000*s^8*v[2]^2*vtilde[1]^3*vtilde[3] + 
  8865561600*s^9*v[2]^2*vtilde[1]^3*vtilde[3] + 
  5435942400*s^10*v[2]^2*vtilde[1]^3*vtilde[3] + 
  1553126400*s^11*v[2]^2*vtilde[1]^3*vtilde[3] + 
  174182400*s^12*v[2]^2*vtilde[1]^3*vtilde[3] + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  4939200000*s^6*v[2]^4*vtilde[1]^3*vtilde[3] + 
  17781120000*s^7*v[2]^4*vtilde[1]^3*vtilde[3] + 
  24720192000*s^8*v[2]^4*vtilde[1]^3*vtilde[3] + 
  16658611200*s^9*v[2]^4*vtilde[1]^3*vtilde[3] + 
  5457715200*s^10*v[2]^4*vtilde[1]^3*vtilde[3] + 
  696729600*s^11*v[2]^4*vtilde[1]^3*vtilde[3] - 
  239904000*s^3*vtilde[1]^5*vtilde[3] - 1816012800*s^4*vtilde[1]^5*
   vtilde[3] - 5353367040*s^5*vtilde[1]^5*vtilde[3] - 
  6602158080*s^6*vtilde[1]^5*vtilde[3] - 1375960320*s^7*vtilde[1]^5*
   vtilde[3] + 5138703360*s^8*vtilde[1]^5*vtilde[3] + 
  6141864960*s^9*vtilde[1]^5*vtilde[3] + 3192376320*s^10*vtilde[1]^5*
   vtilde[3] + 827366400*s^11*vtilde[1]^5*vtilde[3] + 
  87091200*s^12*vtilde[1]^5*vtilde[3] + 1343462400*s^5*v[1]^2*vtilde[1]^5*
   vtilde[3] + 10526423040*s^6*v[1]^2*vtilde[1]^5*vtilde[3] + 
  26392181760*s^7*v[1]^2*vtilde[1]^5*vtilde[3] + 
  30983178240*s^8*v[1]^2*vtilde[1]^5*vtilde[3] + 
  18832988160*s^9*v[1]^2*vtilde[1]^5*vtilde[3] + 
  5748019200*s^10*v[1]^2*vtilde[1]^5*vtilde[3] + 
  696729600*s^11*v[1]^2*vtilde[1]^5*vtilde[3] + 
  1343462400*s^5*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  10526423040*s^6*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  26392181760*s^7*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  30983178240*s^8*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  18832988160*s^9*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  5748019200*s^10*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  696729600*s^11*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  1343462400*s^5*v[2]^2*vtilde[1]^5*vtilde[3] + 
  10526423040*s^6*v[2]^2*vtilde[1]^5*vtilde[3] + 
  26392181760*s^7*v[2]^2*vtilde[1]^5*vtilde[3] + 
  30983178240*s^8*v[2]^2*vtilde[1]^5*vtilde[3] + 
  18832988160*s^9*v[2]^2*vtilde[1]^5*vtilde[3] + 
  5748019200*s^10*v[2]^2*vtilde[1]^5*vtilde[3] + 
  696729600*s^11*v[2]^2*vtilde[1]^5*vtilde[3] + 
  116480000*s^3*vtilde[1]^7*vtilde[3] + 1286400000*s^4*vtilde[1]^7*
   vtilde[3] + 5931366400*s^5*vtilde[1]^7*vtilde[3] + 
  14640568320*s^6*vtilde[1]^7*vtilde[3] + 20754554880*s^7*vtilde[1]^7*
   vtilde[3] + 17309368320*s^8*vtilde[1]^7*vtilde[3] + 
  8369786880*s^9*vtilde[1]^7*vtilde[3] + 2167603200*s^10*vtilde[1]^7*
   vtilde[3] + 232243200*s^11*vtilde[1]^7*vtilde[3] - 
  6804000*s^3*vtilde[2]*vtilde[3] - 91361280*s^4*vtilde[2]*vtilde[3] - 
  402271920*s^5*vtilde[2]*vtilde[3] - 598687680*s^6*vtilde[2]*vtilde[3] - 
  259313760*s^7*vtilde[2]*vtilde[3] + 269322720*s^8*vtilde[2]*vtilde[3] + 
  476472240*s^9*vtilde[2]*vtilde[3] + 362907360*s^10*vtilde[2]*vtilde[3] + 
  177337440*s^11*vtilde[2]*vtilde[3] + 58894560*s^12*vtilde[2]*vtilde[3] + 
  12299040*s^13*vtilde[2]*vtilde[3] + 1205280*s^14*vtilde[2]*vtilde[3] - 
  223910400*s^4*v[1]^2*vtilde[2]*vtilde[3] - 1362231360*s^5*v[1]^2*vtilde[2]*
   vtilde[3] - 2357160960*s^6*v[1]^2*vtilde[2]*vtilde[3] - 
  1246855680*s^7*v[1]^2*vtilde[2]*vtilde[3] + 969823680*s^8*v[1]^2*vtilde[2]*
   vtilde[3] + 1963402560*s^9*v[1]^2*vtilde[2]*vtilde[3] + 
  1468454400*s^10*v[1]^2*vtilde[2]*vtilde[3] + 
  624637440*s^11*v[1]^2*vtilde[2]*vtilde[3] + 148599360*s^12*v[1]^2*vtilde[2]*
   vtilde[3] + 15240960*s^13*v[1]^2*vtilde[2]*vtilde[3] - 
  395136000*s^4*v[1]^4*vtilde[2]*vtilde[3] - 2489356800*s^5*v[1]^4*vtilde[2]*
   vtilde[3] - 4848278400*s^6*v[1]^4*vtilde[2]*vtilde[3] - 
  2824416000*s^7*v[1]^4*vtilde[2]*vtilde[3] + 2391782400*s^8*v[1]^4*vtilde[2]*
   vtilde[3] + 4529952000*s^9*v[1]^4*vtilde[2]*vtilde[3] + 
  2764540800*s^10*v[1]^4*vtilde[2]*vtilde[3] + 
  783820800*s^11*v[1]^4*vtilde[2]*vtilde[3] + 87091200*s^12*v[1]^4*vtilde[2]*
   vtilde[3] + 434649600*s^5*v[1]^6*vtilde[2]*vtilde[3] + 
  3140014080*s^6*v[1]^6*vtilde[2]*vtilde[3] + 7957797120*s^7*v[1]^6*vtilde[2]*
   vtilde[3] + 9601831680*s^8*v[1]^6*vtilde[2]*vtilde[3] + 
  6001873920*s^9*v[1]^6*vtilde[2]*vtilde[3] + 1877299200*s^10*v[1]^6*
   vtilde[2]*vtilde[3] + 232243200*s^11*v[1]^6*vtilde[2]*vtilde[3] - 
  223910400*s^4*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  1362231360*s^5*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  2357160960*s^6*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  1246855680*s^7*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  969823680*s^8*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  1963402560*s^9*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  1468454400*s^10*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  624637440*s^11*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  148599360*s^12*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  15240960*s^13*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  790272000*s^4*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  4978713600*s^5*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  5648832000*s^7*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  4783564800*s^8*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  5529081600*s^10*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  1567641600*s^11*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  174182400*s^12*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  1303948800*s^5*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  9420042240*s^6*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  28805495040*s^8*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  18005621760*s^9*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  696729600*s^11*v[1]^5*v[2]*vtilde[2]*vtilde[3] - 
  223910400*s^4*v[2]^2*vtilde[2]*vtilde[3] - 1362231360*s^5*v[2]^2*vtilde[2]*
   vtilde[3] - 2357160960*s^6*v[2]^2*vtilde[2]*vtilde[3] - 
  1246855680*s^7*v[2]^2*vtilde[2]*vtilde[3] + 969823680*s^8*v[2]^2*vtilde[2]*
   vtilde[3] + 1963402560*s^9*v[2]^2*vtilde[2]*vtilde[3] + 
  1468454400*s^10*v[2]^2*vtilde[2]*vtilde[3] + 
  624637440*s^11*v[2]^2*vtilde[2]*vtilde[3] + 148599360*s^12*v[2]^2*vtilde[2]*
   vtilde[3] + 15240960*s^13*v[2]^2*vtilde[2]*vtilde[3] - 
  1185408000*s^4*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  7468070400*s^5*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  8473248000*s^7*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  7175347200*s^8*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  8293622400*s^10*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  2351462400*s^11*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  2074464000*s^5*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  17168659200*s^6*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  56763302400*s^8*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  35871897600*s^9*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  1393459200*s^11*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] - 
  790272000*s^4*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  9696556800*s^6*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  5648832000*s^7*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  9059904000*s^9*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  5529081600*s^10*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  174182400*s^12*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  1975680000*s^5*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  52029331200*s^7*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  65517446400*s^8*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  13141094400*s^10*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  1625702400*s^11*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] - 
  395136000*s^4*v[2]^4*vtilde[2]*vtilde[3] - 2489356800*s^5*v[2]^4*vtilde[2]*
   vtilde[3] - 4848278400*s^6*v[2]^4*vtilde[2]*vtilde[3] - 
  2824416000*s^7*v[2]^4*vtilde[2]*vtilde[3] + 2391782400*s^8*v[2]^4*vtilde[2]*
   vtilde[3] + 4529952000*s^9*v[2]^4*vtilde[2]*vtilde[3] + 
  2764540800*s^10*v[2]^4*vtilde[2]*vtilde[3] + 
  783820800*s^11*v[2]^4*vtilde[2]*vtilde[3] + 87091200*s^12*v[2]^4*vtilde[2]*
   vtilde[3] + 2074464000*s^5*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  17168659200*s^6*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  56763302400*s^8*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  35871897600*s^9*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  1393459200*s^11*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  1303948800*s^5*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  23873391360*s^7*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  28805495040*s^8*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  5631897600*s^10*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  696729600*s^11*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  434649600*s^5*v[2]^6*vtilde[2]*vtilde[3] + 3140014080*s^6*v[2]^6*vtilde[2]*
   vtilde[3] + 7957797120*s^7*v[2]^6*vtilde[2]*vtilde[3] + 
  9601831680*s^8*v[2]^6*vtilde[2]*vtilde[3] + 6001873920*s^9*v[2]^6*vtilde[2]*
   vtilde[3] + 1877299200*s^10*v[2]^6*vtilde[2]*vtilde[3] + 
  232243200*s^11*v[2]^6*vtilde[2]*vtilde[3] - 127008000*s^3*vtilde[1]^2*
   vtilde[2]*vtilde[3] - 1093075200*s^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  4163927040*s^5*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  5919943680*s^6*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  2144782080*s^7*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3340189440*s^8*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  5049031680*s^9*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3383493120*s^10*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1340720640*s^11*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  304819200*s^12*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  30481920*s^13*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1580544000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11616998400*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  21803443200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11071872000*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11675059200*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  19485849600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11399270400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3164313600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  348364800*s^12*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11854080000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  40303872000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  53638502400*s^8*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  34942924800*s^9*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11147673600*s^10*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1393459200*s^11*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1580544000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11616998400*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  21803443200*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11071872000*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11675059200*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  19485849600*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11399270400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3164313600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  348364800*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  23708160000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  80607744000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  107277004800*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  69885849600*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  22295347200*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  2786918400*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1580544000*s^4*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11616998400*s^5*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  21803443200*s^6*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  11071872000*s^7*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11675059200*s^8*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  19485849600*s^9*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11399270400*s^10*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3164313600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  348364800*s^12*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  35562240000*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  120911616000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  160915507200*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  104828774400*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  33443020800*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  4180377600*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  23708160000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  80607744000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  107277004800*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  69885849600*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  22295347200*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  2786918400*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11854080000*s^6*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  40303872000*s^7*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  53638502400*s^8*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  34942924800*s^9*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  11147673600*s^10*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1393459200*s^11*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  705600000*s^3*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  5749632000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  17936755200*s^5*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  22311475200*s^6*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  4060224000*s^7*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  17697254400*s^8*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  20162419200*s^9*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  10102579200*s^10*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2540160000*s^11*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  261273600*s^12*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3951360000*s^5*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  34771968000*s^6*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  87581491200*s^7*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  100800000000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  59657472000*s^9*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  17708544000*s^10*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2090188800*s^11*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3951360000*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  34771968000*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  87581491200*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  100800000000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  59657472000*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  17708544000*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2090188800*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3951360000*s^5*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  34771968000*s^6*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  87581491200*s^7*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  100800000000*s^8*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  59657472000*s^9*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  17708544000*s^10*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  2090188800*s^11*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  426496000*s^3*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  4959539200*s^4*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  24082472960*s^5*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  61735116800*s^6*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  88856678400*s^7*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  73864089600*s^8*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  35166781440*s^9*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  8902656000*s^10*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  928972800*s^11*vtilde[1]^6*vtilde[2]*vtilde[3] - 
  127008000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1093075200*s^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  4163927040*s^5*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  5919943680*s^6*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  2144782080*s^7*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3340189440*s^8*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  5049031680*s^9*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3383493120*s^10*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1340720640*s^11*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  304819200*s^12*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  30481920*s^13*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1580544000*s^4*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11616998400*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  21803443200*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11071872000*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11675059200*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  19485849600*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11399270400*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3164313600*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  348364800*s^12*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11854080000*s^6*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  40303872000*s^7*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  53638502400*s^8*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  34942924800*s^9*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11147673600*s^10*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1393459200*s^11*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1580544000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11616998400*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  21803443200*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11071872000*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11675059200*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  19485849600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11399270400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3164313600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  348364800*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  23708160000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  80607744000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  107277004800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  69885849600*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  22295347200*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  2786918400*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1580544000*s^4*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11616998400*s^5*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  21803443200*s^6*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  11071872000*s^7*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11675059200*s^8*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  19485849600*s^9*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11399270400*s^10*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3164313600*s^11*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  348364800*s^12*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  35562240000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  120911616000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  160915507200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  104828774400*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  33443020800*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  4180377600*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  23708160000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  80607744000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  107277004800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  69885849600*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  22295347200*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  2786918400*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11854080000*s^6*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  40303872000*s^7*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  53638502400*s^8*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  34942924800*s^9*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  11147673600*s^10*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1393459200*s^11*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  987840000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  8862336000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  29605363200*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  38187878400*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  7658380800*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  29622297600*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  33998630400*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  16992460800*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  4252953600*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  435456000*s^12*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5531904000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  56267366400*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  146132582400*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  169531084800*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  100319385600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  29669068800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  3483648000*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5531904000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  56267366400*s^6*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  146132582400*s^7*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  169531084800*s^8*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  100319385600*s^9*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  29669068800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  3483648000*s^11*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  715008000*s^3*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  9217689600*s^4*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  48926330880*s^5*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  133486080000*s^6*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  198835660800*s^7*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  167805388800*s^8*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  80147128320*s^9*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  20205158400*s^10*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  2090188800*s^11*vtilde[1]^5*vtilde[2]^2*vtilde[3] - 
  52920000*s^3*vtilde[2]^3*vtilde[3] - 478027200*s^4*vtilde[2]^3*vtilde[3] - 
  1797707520*s^5*vtilde[2]^3*vtilde[3] - 2608112640*s^6*vtilde[2]^3*
   vtilde[3] - 1050477120*s^7*vtilde[2]^3*vtilde[3] + 
  1373910720*s^8*vtilde[2]^3*vtilde[3] + 2239574400*s^9*vtilde[2]^3*
   vtilde[3] + 1566230400*s^10*vtilde[2]^3*vtilde[3] + 
  642418560*s^11*vtilde[2]^3*vtilde[3] + 149869440*s^12*vtilde[2]^3*
   vtilde[3] + 15240960*s^13*vtilde[2]^3*vtilde[3] - 
  658560000*s^4*v[1]^2*vtilde[2]^3*vtilde[3] - 
  4840416000*s^5*v[1]^2*vtilde[2]^3*vtilde[3] - 
  9611616000*s^6*v[1]^2*vtilde[2]^3*vtilde[3] - 
  5587948800*s^7*v[1]^2*vtilde[2]^3*vtilde[3] + 
  4669728000*s^8*v[1]^2*vtilde[2]^3*vtilde[3] + 
  8865561600*s^9*v[1]^2*vtilde[2]^3*vtilde[3] + 
  5435942400*s^10*v[1]^2*vtilde[2]^3*vtilde[3] + 
  1553126400*s^11*v[1]^2*vtilde[2]^3*vtilde[3] + 
  174182400*s^12*v[1]^2*vtilde[2]^3*vtilde[3] + 
  4939200000*s^6*v[1]^4*vtilde[2]^3*vtilde[3] + 
  17781120000*s^7*v[1]^4*vtilde[2]^3*vtilde[3] + 
  24720192000*s^8*v[1]^4*vtilde[2]^3*vtilde[3] + 
  16658611200*s^9*v[1]^4*vtilde[2]^3*vtilde[3] + 
  5457715200*s^10*v[1]^4*vtilde[2]^3*vtilde[3] + 
  696729600*s^11*v[1]^4*vtilde[2]^3*vtilde[3] - 
  658560000*s^4*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  4840416000*s^5*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  9611616000*s^6*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  5587948800*s^7*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  4669728000*s^8*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  8865561600*s^9*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  5435942400*s^10*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  1553126400*s^11*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  174182400*s^12*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] - 
  658560000*s^4*v[2]^2*vtilde[2]^3*vtilde[3] - 
  4840416000*s^5*v[2]^2*vtilde[2]^3*vtilde[3] - 
  9611616000*s^6*v[2]^2*vtilde[2]^3*vtilde[3] - 
  5587948800*s^7*v[2]^2*vtilde[2]^3*vtilde[3] + 
  4669728000*s^8*v[2]^2*vtilde[2]^3*vtilde[3] + 
  8865561600*s^9*v[2]^2*vtilde[2]^3*vtilde[3] + 
  5435942400*s^10*v[2]^2*vtilde[2]^3*vtilde[3] + 
  1553126400*s^11*v[2]^2*vtilde[2]^3*vtilde[3] + 
  174182400*s^12*v[2]^2*vtilde[2]^3*vtilde[3] + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  4939200000*s^6*v[2]^4*vtilde[2]^3*vtilde[3] + 
  17781120000*s^7*v[2]^4*vtilde[2]^3*vtilde[3] + 
  24720192000*s^8*v[2]^4*vtilde[2]^3*vtilde[3] + 
  16658611200*s^9*v[2]^4*vtilde[2]^3*vtilde[3] + 
  5457715200*s^10*v[2]^4*vtilde[2]^3*vtilde[3] + 
  696729600*s^11*v[2]^4*vtilde[2]^3*vtilde[3] - 
  987840000*s^3*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  8862336000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  29605363200*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  38187878400*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  7658380800*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  29622297600*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  33998630400*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  16992460800*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  4252953600*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  435456000*s^12*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5531904000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  56267366400*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  146132582400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  169531084800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  100319385600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  29669068800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  3483648000*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5531904000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  56267366400*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  146132582400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  169531084800*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  100319385600*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  29669068800*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  3483648000*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  815360000*s^3*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  11588864000*s^4*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  65996492800*s^5*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  187997286400*s^6*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  286236518400*s^7*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  243817728000*s^8*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  116676403200*s^9*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  29340057600*s^10*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  3019161600*s^11*vtilde[1]^4*vtilde[2]^3*vtilde[3] - 
  705600000*s^3*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  5749632000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  17936755200*s^5*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  22311475200*s^6*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  4060224000*s^7*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  17697254400*s^8*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  20162419200*s^9*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  10102579200*s^10*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2540160000*s^11*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  261273600*s^12*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3951360000*s^5*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  34771968000*s^6*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  87581491200*s^7*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  100800000000*s^8*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  59657472000*s^9*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  17708544000*s^10*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2090188800*s^11*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3951360000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  34771968000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  87581491200*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  100800000000*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  59657472000*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  17708544000*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2090188800*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3951360000*s^5*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  34771968000*s^6*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  87581491200*s^7*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  100800000000*s^8*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  59657472000*s^9*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  17708544000*s^10*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  2090188800*s^11*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  815360000*s^3*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  11588864000*s^4*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  65996492800*s^5*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  187997286400*s^6*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  286236518400*s^7*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  243817728000*s^8*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  116676403200*s^9*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  29340057600*s^10*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  3019161600*s^11*vtilde[1]^3*vtilde[2]^4*vtilde[3] - 
  239904000*s^3*vtilde[2]^5*vtilde[3] - 1816012800*s^4*vtilde[2]^5*
   vtilde[3] - 5353367040*s^5*vtilde[2]^5*vtilde[3] - 
  6602158080*s^6*vtilde[2]^5*vtilde[3] - 1375960320*s^7*vtilde[2]^5*
   vtilde[3] + 5138703360*s^8*vtilde[2]^5*vtilde[3] + 
  6141864960*s^9*vtilde[2]^5*vtilde[3] + 3192376320*s^10*vtilde[2]^5*
   vtilde[3] + 827366400*s^11*vtilde[2]^5*vtilde[3] + 
  87091200*s^12*vtilde[2]^5*vtilde[3] + 1343462400*s^5*v[1]^2*vtilde[2]^5*
   vtilde[3] + 10526423040*s^6*v[1]^2*vtilde[2]^5*vtilde[3] + 
  26392181760*s^7*v[1]^2*vtilde[2]^5*vtilde[3] + 
  30983178240*s^8*v[1]^2*vtilde[2]^5*vtilde[3] + 
  18832988160*s^9*v[1]^2*vtilde[2]^5*vtilde[3] + 
  5748019200*s^10*v[1]^2*vtilde[2]^5*vtilde[3] + 
  696729600*s^11*v[1]^2*vtilde[2]^5*vtilde[3] + 
  1343462400*s^5*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  10526423040*s^6*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  26392181760*s^7*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  30983178240*s^8*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  18832988160*s^9*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  5748019200*s^10*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  696729600*s^11*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  1343462400*s^5*v[2]^2*vtilde[2]^5*vtilde[3] + 
  10526423040*s^6*v[2]^2*vtilde[2]^5*vtilde[3] + 
  26392181760*s^7*v[2]^2*vtilde[2]^5*vtilde[3] + 
  30983178240*s^8*v[2]^2*vtilde[2]^5*vtilde[3] + 
  18832988160*s^9*v[2]^2*vtilde[2]^5*vtilde[3] + 
  5748019200*s^10*v[2]^2*vtilde[2]^5*vtilde[3] + 
  696729600*s^11*v[2]^2*vtilde[2]^5*vtilde[3] + 
  715008000*s^3*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  9217689600*s^4*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  48926330880*s^5*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  133486080000*s^6*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  198835660800*s^7*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  167805388800*s^8*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  80147128320*s^9*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  20205158400*s^10*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  2090188800*s^11*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  426496000*s^3*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  4959539200*s^4*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  24082472960*s^5*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  61735116800*s^6*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  88856678400*s^7*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  73864089600*s^8*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  35166781440*s^9*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  8902656000*s^10*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  928972800*s^11*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  116480000*s^3*vtilde[2]^7*vtilde[3] + 1286400000*s^4*vtilde[2]^7*
   vtilde[3] + 5931366400*s^5*vtilde[2]^7*vtilde[3] + 
  14640568320*s^6*vtilde[2]^7*vtilde[3] + 20754554880*s^7*vtilde[2]^7*
   vtilde[3] + 17309368320*s^8*vtilde[2]^7*vtilde[3] + 
  8369786880*s^9*vtilde[2]^7*vtilde[3] + 2167603200*s^10*vtilde[2]^7*
   vtilde[3] + 232243200*s^11*vtilde[2]^7*vtilde[3] - 
  6804000*s^3*vtilde[3]^2 - 91361280*s^4*vtilde[3]^2 - 
  402271920*s^5*vtilde[3]^2 - 598687680*s^6*vtilde[3]^2 - 
  259313760*s^7*vtilde[3]^2 + 269322720*s^8*vtilde[3]^2 + 
  476472240*s^9*vtilde[3]^2 + 362907360*s^10*vtilde[3]^2 + 
  177337440*s^11*vtilde[3]^2 + 58894560*s^12*vtilde[3]^2 + 
  12299040*s^13*vtilde[3]^2 + 1205280*s^14*vtilde[3]^2 - 
  223910400*s^4*v[1]^2*vtilde[3]^2 - 1362231360*s^5*v[1]^2*vtilde[3]^2 - 
  2357160960*s^6*v[1]^2*vtilde[3]^2 - 1246855680*s^7*v[1]^2*vtilde[3]^2 + 
  969823680*s^8*v[1]^2*vtilde[3]^2 + 1963402560*s^9*v[1]^2*vtilde[3]^2 + 
  1468454400*s^10*v[1]^2*vtilde[3]^2 + 624637440*s^11*v[1]^2*vtilde[3]^2 + 
  148599360*s^12*v[1]^2*vtilde[3]^2 + 15240960*s^13*v[1]^2*vtilde[3]^2 - 
  395136000*s^4*v[1]^4*vtilde[3]^2 - 2489356800*s^5*v[1]^4*vtilde[3]^2 - 
  4848278400*s^6*v[1]^4*vtilde[3]^2 - 2824416000*s^7*v[1]^4*vtilde[3]^2 + 
  2391782400*s^8*v[1]^4*vtilde[3]^2 + 4529952000*s^9*v[1]^4*vtilde[3]^2 + 
  2764540800*s^10*v[1]^4*vtilde[3]^2 + 783820800*s^11*v[1]^4*vtilde[3]^2 + 
  87091200*s^12*v[1]^4*vtilde[3]^2 + 434649600*s^5*v[1]^6*vtilde[3]^2 + 
  3140014080*s^6*v[1]^6*vtilde[3]^2 + 7957797120*s^7*v[1]^6*vtilde[3]^2 + 
  9601831680*s^8*v[1]^6*vtilde[3]^2 + 6001873920*s^9*v[1]^6*vtilde[3]^2 + 
  1877299200*s^10*v[1]^6*vtilde[3]^2 + 232243200*s^11*v[1]^6*vtilde[3]^2 - 
  223910400*s^4*v[1]*v[2]*vtilde[3]^2 - 1362231360*s^5*v[1]*v[2]*
   vtilde[3]^2 - 2357160960*s^6*v[1]*v[2]*vtilde[3]^2 - 
  1246855680*s^7*v[1]*v[2]*vtilde[3]^2 + 969823680*s^8*v[1]*v[2]*
   vtilde[3]^2 + 1963402560*s^9*v[1]*v[2]*vtilde[3]^2 + 
  1468454400*s^10*v[1]*v[2]*vtilde[3]^2 + 624637440*s^11*v[1]*v[2]*
   vtilde[3]^2 + 148599360*s^12*v[1]*v[2]*vtilde[3]^2 + 
  15240960*s^13*v[1]*v[2]*vtilde[3]^2 - 790272000*s^4*v[1]^3*v[2]*
   vtilde[3]^2 - 4978713600*s^5*v[1]^3*v[2]*vtilde[3]^2 - 
  9696556800*s^6*v[1]^3*v[2]*vtilde[3]^2 - 5648832000*s^7*v[1]^3*v[2]*
   vtilde[3]^2 + 4783564800*s^8*v[1]^3*v[2]*vtilde[3]^2 + 
  9059904000*s^9*v[1]^3*v[2]*vtilde[3]^2 + 5529081600*s^10*v[1]^3*v[2]*
   vtilde[3]^2 + 1567641600*s^11*v[1]^3*v[2]*vtilde[3]^2 + 
  174182400*s^12*v[1]^3*v[2]*vtilde[3]^2 + 1303948800*s^5*v[1]^5*v[2]*
   vtilde[3]^2 + 9420042240*s^6*v[1]^5*v[2]*vtilde[3]^2 + 
  23873391360*s^7*v[1]^5*v[2]*vtilde[3]^2 + 28805495040*s^8*v[1]^5*v[2]*
   vtilde[3]^2 + 18005621760*s^9*v[1]^5*v[2]*vtilde[3]^2 + 
  5631897600*s^10*v[1]^5*v[2]*vtilde[3]^2 + 696729600*s^11*v[1]^5*v[2]*
   vtilde[3]^2 - 223910400*s^4*v[2]^2*vtilde[3]^2 - 
  1362231360*s^5*v[2]^2*vtilde[3]^2 - 2357160960*s^6*v[2]^2*vtilde[3]^2 - 
  1246855680*s^7*v[2]^2*vtilde[3]^2 + 969823680*s^8*v[2]^2*vtilde[3]^2 + 
  1963402560*s^9*v[2]^2*vtilde[3]^2 + 1468454400*s^10*v[2]^2*vtilde[3]^2 + 
  624637440*s^11*v[2]^2*vtilde[3]^2 + 148599360*s^12*v[2]^2*vtilde[3]^2 + 
  15240960*s^13*v[2]^2*vtilde[3]^2 - 1185408000*s^4*v[1]^2*v[2]^2*
   vtilde[3]^2 - 7468070400*s^5*v[1]^2*v[2]^2*vtilde[3]^2 - 
  14544835200*s^6*v[1]^2*v[2]^2*vtilde[3]^2 - 8473248000*s^7*v[1]^2*v[2]^2*
   vtilde[3]^2 + 7175347200*s^8*v[1]^2*v[2]^2*vtilde[3]^2 + 
  13589856000*s^9*v[1]^2*v[2]^2*vtilde[3]^2 + 8293622400*s^10*v[1]^2*v[2]^2*
   vtilde[3]^2 + 2351462400*s^11*v[1]^2*v[2]^2*vtilde[3]^2 + 
  261273600*s^12*v[1]^2*v[2]^2*vtilde[3]^2 + 2074464000*s^5*v[1]^4*v[2]^2*
   vtilde[3]^2 + 17168659200*s^6*v[1]^4*v[2]^2*vtilde[3]^2 + 
  45909158400*s^7*v[1]^4*v[2]^2*vtilde[3]^2 + 56763302400*s^8*v[1]^4*v[2]^2*
   vtilde[3]^2 + 35871897600*s^9*v[1]^4*v[2]^2*vtilde[3]^2 + 
  11263795200*s^10*v[1]^4*v[2]^2*vtilde[3]^2 + 1393459200*s^11*v[1]^4*v[2]^2*
   vtilde[3]^2 - 790272000*s^4*v[1]*v[2]^3*vtilde[3]^2 - 
  4978713600*s^5*v[1]*v[2]^3*vtilde[3]^2 - 9696556800*s^6*v[1]*v[2]^3*
   vtilde[3]^2 - 5648832000*s^7*v[1]*v[2]^3*vtilde[3]^2 + 
  4783564800*s^8*v[1]*v[2]^3*vtilde[3]^2 + 9059904000*s^9*v[1]*v[2]^3*
   vtilde[3]^2 + 5529081600*s^10*v[1]*v[2]^3*vtilde[3]^2 + 
  1567641600*s^11*v[1]*v[2]^3*vtilde[3]^2 + 174182400*s^12*v[1]*v[2]^3*
   vtilde[3]^2 + 1975680000*s^5*v[1]^3*v[2]^3*vtilde[3]^2 + 
  18637248000*s^6*v[1]^3*v[2]^3*vtilde[3]^2 + 52029331200*s^7*v[1]^3*v[2]^3*
   vtilde[3]^2 + 65517446400*s^8*v[1]^3*v[2]^3*vtilde[3]^2 + 
  41734425600*s^9*v[1]^3*v[2]^3*vtilde[3]^2 + 13141094400*s^10*v[1]^3*v[2]^3*
   vtilde[3]^2 + 1625702400*s^11*v[1]^3*v[2]^3*vtilde[3]^2 - 
  395136000*s^4*v[2]^4*vtilde[3]^2 - 2489356800*s^5*v[2]^4*vtilde[3]^2 - 
  4848278400*s^6*v[2]^4*vtilde[3]^2 - 2824416000*s^7*v[2]^4*vtilde[3]^2 + 
  2391782400*s^8*v[2]^4*vtilde[3]^2 + 4529952000*s^9*v[2]^4*vtilde[3]^2 + 
  2764540800*s^10*v[2]^4*vtilde[3]^2 + 783820800*s^11*v[2]^4*vtilde[3]^2 + 
  87091200*s^12*v[2]^4*vtilde[3]^2 + 2074464000*s^5*v[1]^2*v[2]^4*
   vtilde[3]^2 + 17168659200*s^6*v[1]^2*v[2]^4*vtilde[3]^2 + 
  45909158400*s^7*v[1]^2*v[2]^4*vtilde[3]^2 + 56763302400*s^8*v[1]^2*v[2]^4*
   vtilde[3]^2 + 35871897600*s^9*v[1]^2*v[2]^4*vtilde[3]^2 + 
  11263795200*s^10*v[1]^2*v[2]^4*vtilde[3]^2 + 1393459200*s^11*v[1]^2*v[2]^4*
   vtilde[3]^2 + 1303948800*s^5*v[1]*v[2]^5*vtilde[3]^2 + 
  9420042240*s^6*v[1]*v[2]^5*vtilde[3]^2 + 23873391360*s^7*v[1]*v[2]^5*
   vtilde[3]^2 + 28805495040*s^8*v[1]*v[2]^5*vtilde[3]^2 + 
  18005621760*s^9*v[1]*v[2]^5*vtilde[3]^2 + 5631897600*s^10*v[1]*v[2]^5*
   vtilde[3]^2 + 696729600*s^11*v[1]*v[2]^5*vtilde[3]^2 + 
  434649600*s^5*v[2]^6*vtilde[3]^2 + 3140014080*s^6*v[2]^6*vtilde[3]^2 + 
  7957797120*s^7*v[2]^6*vtilde[3]^2 + 9601831680*s^8*v[2]^6*vtilde[3]^2 + 
  6001873920*s^9*v[2]^6*vtilde[3]^2 + 1877299200*s^10*v[2]^6*vtilde[3]^2 + 
  232243200*s^11*v[2]^6*vtilde[3]^2 - 79380000*s^3*vtilde[1]^2*vtilde[3]^2 - 
  717040800*s^4*vtilde[1]^2*vtilde[3]^2 - 2696561280*s^5*vtilde[1]^2*
   vtilde[3]^2 - 3912168960*s^6*vtilde[1]^2*vtilde[3]^2 - 
  1575715680*s^7*vtilde[1]^2*vtilde[3]^2 + 2060866080*s^8*vtilde[1]^2*
   vtilde[3]^2 + 3359361600*s^9*vtilde[1]^2*vtilde[3]^2 + 
  2349345600*s^10*vtilde[1]^2*vtilde[3]^2 + 963627840*s^11*vtilde[1]^2*
   vtilde[3]^2 + 224804160*s^12*vtilde[1]^2*vtilde[3]^2 + 
  22861440*s^13*vtilde[1]^2*vtilde[3]^2 - 987840000*s^4*v[1]^2*vtilde[1]^2*
   vtilde[3]^2 - 7260624000*s^5*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  14417424000*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  8381923200*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  7004592000*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  13298342400*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  8153913600*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  2329689600*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  261273600*s^12*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  7408800000*s^6*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  26671680000*s^7*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  37080288000*s^8*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  24987916800*s^9*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  8186572800*s^10*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  1045094400*s^11*v[1]^4*vtilde[1]^2*vtilde[3]^2 - 
  987840000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  7260624000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  14417424000*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  8381923200*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  7004592000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  13298342400*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  8153913600*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  2329689600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  261273600*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  14817600000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  53343360000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  74160576000*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  49975833600*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  16373145600*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  2090188800*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  987840000*s^4*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  7260624000*s^5*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  14417424000*s^6*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  8381923200*s^7*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  7004592000*s^8*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  13298342400*s^9*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  8153913600*s^10*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  2329689600*s^11*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  261273600*s^12*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  22226400000*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  80015040000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  111240864000*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  74963750400*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  24559718400*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  3135283200*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  14817600000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  53343360000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  74160576000*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  49975833600*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  16373145600*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  2090188800*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  7408800000*s^6*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  26671680000*s^7*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  37080288000*s^8*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  24987916800*s^9*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  8186572800*s^10*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  1045094400*s^11*v[2]^4*vtilde[1]^2*vtilde[3]^2 - 
  388080000*s^3*vtilde[1]^4*vtilde[3]^2 - 3221568000*s^4*vtilde[1]^4*
   vtilde[3]^2 - 10249344000*s^5*vtilde[1]^4*vtilde[3]^2 - 
  13287859200*s^6*vtilde[1]^4*vtilde[3]^2 - 3208867200*s^7*vtilde[1]^4*
   vtilde[3]^2 + 9960652800*s^8*vtilde[1]^4*vtilde[3]^2 + 
  12191558400*s^9*vtilde[1]^4*vtilde[3]^2 + 6374592000*s^10*vtilde[1]^4*
   vtilde[3]^2 + 1654732800*s^11*vtilde[1]^4*vtilde[3]^2 + 
  174182400*s^12*vtilde[1]^4*vtilde[3]^2 + 2173248000*s^5*v[1]^2*vtilde[1]^4*
   vtilde[3]^2 + 19677772800*s^6*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  51465254400*s^7*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  61423488000*s^8*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  37584691200*s^9*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  11496038400*s^10*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  1393459200*s^11*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  2173248000*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  19677772800*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  51465254400*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  61423488000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  37584691200*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  11496038400*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  1393459200*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  2173248000*s^5*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  19677772800*s^6*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  51465254400*s^7*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  61423488000*s^8*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  37584691200*s^9*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  11496038400*s^10*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  1393459200*s^11*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  219520000*s^3*vtilde[1]^6*vtilde[3]^2 + 2615424000*s^4*vtilde[1]^6*
   vtilde[3]^2 + 12986086400*s^5*vtilde[1]^6*vtilde[3]^2 + 
  34002232320*s^6*vtilde[1]^6*vtilde[3]^2 + 50062817280*s^7*vtilde[1]^6*
   vtilde[3]^2 + 42653829120*s^8*vtilde[1]^6*vtilde[3]^2 + 
  20843182080*s^9*vtilde[1]^6*vtilde[3]^2 + 5419008000*s^10*vtilde[1]^6*
   vtilde[3]^2 + 580608000*s^11*vtilde[1]^6*vtilde[3]^2 - 
  127008000*s^3*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1093075200*s^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  4163927040*s^5*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  5919943680*s^6*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  2144782080*s^7*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3340189440*s^8*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  5049031680*s^9*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3383493120*s^10*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1340720640*s^11*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  304819200*s^12*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  30481920*s^13*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1580544000*s^4*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11616998400*s^5*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  21803443200*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11071872000*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11675059200*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  19485849600*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11399270400*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3164313600*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  348364800*s^12*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11854080000*s^6*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  40303872000*s^7*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  53638502400*s^8*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  34942924800*s^9*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11147673600*s^10*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1393459200*s^11*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1580544000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11616998400*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  21803443200*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11071872000*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11675059200*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  19485849600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11399270400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3164313600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  348364800*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  23708160000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  80607744000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  107277004800*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  69885849600*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  22295347200*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  2786918400*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1580544000*s^4*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11616998400*s^5*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  21803443200*s^6*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  11071872000*s^7*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11675059200*s^8*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  19485849600*s^9*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11399270400*s^10*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3164313600*s^11*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  348364800*s^12*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  35562240000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  120911616000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  160915507200*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  104828774400*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  33443020800*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  4180377600*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  23708160000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  80607744000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  107277004800*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  69885849600*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  22295347200*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  2786918400*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11854080000*s^6*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  40303872000*s^7*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  53638502400*s^8*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  34942924800*s^9*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  11147673600*s^10*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1393459200*s^11*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  987840000*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  8862336000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  29605363200*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  38187878400*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  7658380800*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  29622297600*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  33998630400*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  16992460800*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  4252953600*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  435456000*s^12*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5531904000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  56267366400*s^6*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  146132582400*s^7*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  169531084800*s^8*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  100319385600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  29669068800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  3483648000*s^11*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5531904000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  56267366400*s^6*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  146132582400*s^7*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  169531084800*s^8*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  100319385600*s^9*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  29669068800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  3483648000*s^11*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  715008000*s^3*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  9217689600*s^4*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  48926330880*s^5*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  133486080000*s^6*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  198835660800*s^7*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  167805388800*s^8*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  80147128320*s^9*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  20205158400*s^10*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  2090188800*s^11*vtilde[1]^5*vtilde[2]*vtilde[3]^2 - 
  79380000*s^3*vtilde[2]^2*vtilde[3]^2 - 717040800*s^4*vtilde[2]^2*
   vtilde[3]^2 - 2696561280*s^5*vtilde[2]^2*vtilde[3]^2 - 
  3912168960*s^6*vtilde[2]^2*vtilde[3]^2 - 1575715680*s^7*vtilde[2]^2*
   vtilde[3]^2 + 2060866080*s^8*vtilde[2]^2*vtilde[3]^2 + 
  3359361600*s^9*vtilde[2]^2*vtilde[3]^2 + 2349345600*s^10*vtilde[2]^2*
   vtilde[3]^2 + 963627840*s^11*vtilde[2]^2*vtilde[3]^2 + 
  224804160*s^12*vtilde[2]^2*vtilde[3]^2 + 22861440*s^13*vtilde[2]^2*
   vtilde[3]^2 - 987840000*s^4*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  7260624000*s^5*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  14417424000*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  8381923200*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7004592000*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13298342400*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  8153913600*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2329689600*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  261273600*s^12*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7408800000*s^6*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  26671680000*s^7*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  37080288000*s^8*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  24987916800*s^9*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  8186572800*s^10*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  1045094400*s^11*v[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  987840000*s^4*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  7260624000*s^5*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  14417424000*s^6*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  8381923200*s^7*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  7004592000*s^8*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  13298342400*s^9*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  8153913600*s^10*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  2329689600*s^11*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  261273600*s^12*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  14817600000*s^6*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  53343360000*s^7*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  74160576000*s^8*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  49975833600*s^9*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  16373145600*s^10*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  2090188800*s^11*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  987840000*s^4*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  7260624000*s^5*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  14417424000*s^6*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  8381923200*s^7*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  7004592000*s^8*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  13298342400*s^9*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  8153913600*s^10*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  2329689600*s^11*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  261273600*s^12*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  22226400000*s^6*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  80015040000*s^7*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  111240864000*s^8*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  74963750400*s^9*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  24559718400*s^10*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  3135283200*s^11*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  14817600000*s^6*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  53343360000*s^7*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  74160576000*s^8*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  49975833600*s^9*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  16373145600*s^10*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  2090188800*s^11*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  7408800000*s^6*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  26671680000*s^7*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  37080288000*s^8*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  24987916800*s^9*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  8186572800*s^10*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  1045094400*s^11*v[2]^4*vtilde[2]^2*vtilde[3]^2 - 
  1270080000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  11975040000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  41273971200*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  54064281600*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  11256537600*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  41547340800*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  47834841600*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  23882342400*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  5965747200*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  609638400*s^12*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7112448000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  77762764800*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  204683673600*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  238262169600*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  140981299200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  41629593600*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  4877107200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7112448000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  77762764800*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  204683673600*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  238262169600*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  140981299200*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  41629593600*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  4877107200*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7112448000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  77762764800*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  204683673600*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  238262169600*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  140981299200*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  41629593600*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  4877107200*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1128960000*s^3*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  16138752000*s^4*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  92540313600*s^5*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  264804556800*s^6*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  403460198400*s^7*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  342913536000*s^8*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  163421798400*s^9*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  40874803200*s^10*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  4180377600*s^11*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  987840000*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  8862336000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  29605363200*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  38187878400*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  7658380800*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  29622297600*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  33998630400*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  16992460800*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  4252953600*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  435456000*s^12*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5531904000*s^5*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  56267366400*s^6*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  146132582400*s^7*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  169531084800*s^8*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  100319385600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  29669068800*s^10*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  3483648000*s^11*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5531904000*s^5*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  56267366400*s^6*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  146132582400*s^7*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  169531084800*s^8*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  100319385600*s^9*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  29669068800*s^10*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  3483648000*s^11*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1254400000*s^3*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  18801664000*s^4*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  111310438400*s^5*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  324372070400*s^6*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  498105753600*s^7*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  424080384000*s^8*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  201716121600*s^9*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  50241945600*s^10*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  5109350400*s^11*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 - 
  388080000*s^3*vtilde[2]^4*vtilde[3]^2 - 3221568000*s^4*vtilde[2]^4*
   vtilde[3]^2 - 10249344000*s^5*vtilde[2]^4*vtilde[3]^2 - 
  13287859200*s^6*vtilde[2]^4*vtilde[3]^2 - 3208867200*s^7*vtilde[2]^4*
   vtilde[3]^2 + 9960652800*s^8*vtilde[2]^4*vtilde[3]^2 + 
  12191558400*s^9*vtilde[2]^4*vtilde[3]^2 + 6374592000*s^10*vtilde[2]^4*
   vtilde[3]^2 + 1654732800*s^11*vtilde[2]^4*vtilde[3]^2 + 
  174182400*s^12*vtilde[2]^4*vtilde[3]^2 + 2173248000*s^5*v[1]^2*vtilde[2]^4*
   vtilde[3]^2 + 19677772800*s^6*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  51465254400*s^7*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  61423488000*s^8*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  37584691200*s^9*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  11496038400*s^10*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  1393459200*s^11*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2173248000*s^5*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  19677772800*s^6*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  51465254400*s^7*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  61423488000*s^8*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  37584691200*s^9*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  11496038400*s^10*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  1393459200*s^11*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  2173248000*s^5*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  19677772800*s^6*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  51465254400*s^7*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  61423488000*s^8*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  37584691200*s^9*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  11496038400*s^10*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  1393459200*s^11*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  1128960000*s^3*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  16138752000*s^4*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  92540313600*s^5*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  264804556800*s^6*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  403460198400*s^7*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  342913536000*s^8*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  163421798400*s^9*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  40874803200*s^10*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  4180377600*s^11*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  715008000*s^3*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  9217689600*s^4*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  48926330880*s^5*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  133486080000*s^6*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  198835660800*s^7*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  167805388800*s^8*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  80147128320*s^9*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  20205158400*s^10*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  2090188800*s^11*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  219520000*s^3*vtilde[2]^6*vtilde[3]^2 + 2615424000*s^4*vtilde[2]^6*
   vtilde[3]^2 + 12986086400*s^5*vtilde[2]^6*vtilde[3]^2 + 
  34002232320*s^6*vtilde[2]^6*vtilde[3]^2 + 50062817280*s^7*vtilde[2]^6*
   vtilde[3]^2 + 42653829120*s^8*vtilde[2]^6*vtilde[3]^2 + 
  20843182080*s^9*vtilde[2]^6*vtilde[3]^2 + 5419008000*s^10*vtilde[2]^6*
   vtilde[3]^2 + 580608000*s^11*vtilde[2]^6*vtilde[3]^2 - 
  52920000*s^3*vtilde[1]*vtilde[3]^3 - 478027200*s^4*vtilde[1]*vtilde[3]^3 - 
  1797707520*s^5*vtilde[1]*vtilde[3]^3 - 2608112640*s^6*vtilde[1]*
   vtilde[3]^3 - 1050477120*s^7*vtilde[1]*vtilde[3]^3 + 
  1373910720*s^8*vtilde[1]*vtilde[3]^3 + 2239574400*s^9*vtilde[1]*
   vtilde[3]^3 + 1566230400*s^10*vtilde[1]*vtilde[3]^3 + 
  642418560*s^11*vtilde[1]*vtilde[3]^3 + 149869440*s^12*vtilde[1]*
   vtilde[3]^3 + 15240960*s^13*vtilde[1]*vtilde[3]^3 - 
  658560000*s^4*v[1]^2*vtilde[1]*vtilde[3]^3 - 
  4840416000*s^5*v[1]^2*vtilde[1]*vtilde[3]^3 - 
  9611616000*s^6*v[1]^2*vtilde[1]*vtilde[3]^3 - 
  5587948800*s^7*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  4669728000*s^8*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  8865561600*s^9*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  5435942400*s^10*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  1553126400*s^11*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  174182400*s^12*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  4939200000*s^6*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  17781120000*s^7*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  24720192000*s^8*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  16658611200*s^9*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  5457715200*s^10*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  696729600*s^11*v[1]^4*vtilde[1]*vtilde[3]^3 - 
  658560000*s^4*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  4840416000*s^5*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  9611616000*s^6*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  5587948800*s^7*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  4669728000*s^8*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  8865561600*s^9*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  5435942400*s^10*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  1553126400*s^11*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  174182400*s^12*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 - 
  658560000*s^4*v[2]^2*vtilde[1]*vtilde[3]^3 - 
  4840416000*s^5*v[2]^2*vtilde[1]*vtilde[3]^3 - 
  9611616000*s^6*v[2]^2*vtilde[1]*vtilde[3]^3 - 
  5587948800*s^7*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  4669728000*s^8*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  8865561600*s^9*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  5435942400*s^10*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  1553126400*s^11*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  174182400*s^12*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  4939200000*s^6*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  17781120000*s^7*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  24720192000*s^8*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  16658611200*s^9*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  5457715200*s^10*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  696729600*s^11*v[2]^4*vtilde[1]*vtilde[3]^3 - 
  376320000*s^3*vtilde[1]^3*vtilde[3]^3 - 3416448000*s^4*vtilde[1]^3*
   vtilde[3]^3 - 11576409600*s^5*vtilde[1]^3*vtilde[3]^3 - 
  15572121600*s^6*vtilde[1]^3*vtilde[3]^3 - 4124467200*s^7*vtilde[1]^3*
   vtilde[3]^3 + 11356800000*s^8*vtilde[1]^3*vtilde[3]^3 + 
  14146675200*s^9*vtilde[1]^3*vtilde[3]^3 + 7428556800*s^10*vtilde[1]^3*
   vtilde[3]^3 + 1930521600*s^11*vtilde[1]^3*vtilde[3]^3 + 
  203212800*s^12*vtilde[1]^3*vtilde[3]^3 + 2107392000*s^5*v[1]^2*vtilde[1]^3*
   vtilde[3]^3 + 21811507200*s^6*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  58943539200*s^7*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  71208345600*s^8*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  43781068800*s^9*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  13412044800*s^10*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  1625702400*s^11*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  2107392000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  21811507200*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  58943539200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  71208345600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  43781068800*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  13412044800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  1625702400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  2107392000*s^5*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  21811507200*s^6*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  58943539200*s^7*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  71208345600*s^8*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  43781068800*s^9*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  13412044800*s^10*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  1625702400*s^11*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  250880000*s^3*vtilde[1]^5*vtilde[3]^3 + 3343872000*s^4*vtilde[1]^5*
   vtilde[3]^3 + 18198476800*s^5*vtilde[1]^5*vtilde[3]^3 + 
  50764707840*s^6*vtilde[1]^5*vtilde[3]^3 + 77547509760*s^7*vtilde[1]^5*
   vtilde[3]^3 + 67378698240*s^8*vtilde[1]^5*vtilde[3]^3 + 
  33235292160*s^9*vtilde[1]^5*vtilde[3]^3 + 8670412800*s^10*vtilde[1]^5*
   vtilde[3]^3 + 928972800*s^11*vtilde[1]^5*vtilde[3]^3 - 
  52920000*s^3*vtilde[2]*vtilde[3]^3 - 478027200*s^4*vtilde[2]*vtilde[3]^3 - 
  1797707520*s^5*vtilde[2]*vtilde[3]^3 - 2608112640*s^6*vtilde[2]*
   vtilde[3]^3 - 1050477120*s^7*vtilde[2]*vtilde[3]^3 + 
  1373910720*s^8*vtilde[2]*vtilde[3]^3 + 2239574400*s^9*vtilde[2]*
   vtilde[3]^3 + 1566230400*s^10*vtilde[2]*vtilde[3]^3 + 
  642418560*s^11*vtilde[2]*vtilde[3]^3 + 149869440*s^12*vtilde[2]*
   vtilde[3]^3 + 15240960*s^13*vtilde[2]*vtilde[3]^3 - 
  658560000*s^4*v[1]^2*vtilde[2]*vtilde[3]^3 - 
  4840416000*s^5*v[1]^2*vtilde[2]*vtilde[3]^3 - 
  9611616000*s^6*v[1]^2*vtilde[2]*vtilde[3]^3 - 
  5587948800*s^7*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  4669728000*s^8*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  8865561600*s^9*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  5435942400*s^10*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  1553126400*s^11*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  174182400*s^12*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  4939200000*s^6*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  17781120000*s^7*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  24720192000*s^8*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  16658611200*s^9*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  5457715200*s^10*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  696729600*s^11*v[1]^4*vtilde[2]*vtilde[3]^3 - 
  658560000*s^4*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  4840416000*s^5*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  9611616000*s^6*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  5587948800*s^7*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  4669728000*s^8*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  8865561600*s^9*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  5435942400*s^10*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  1553126400*s^11*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  174182400*s^12*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  9878400000*s^6*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  35562240000*s^7*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  49440384000*s^8*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  33317222400*s^9*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  10915430400*s^10*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  1393459200*s^11*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 - 
  658560000*s^4*v[2]^2*vtilde[2]*vtilde[3]^3 - 
  4840416000*s^5*v[2]^2*vtilde[2]*vtilde[3]^3 - 
  9611616000*s^6*v[2]^2*vtilde[2]*vtilde[3]^3 - 
  5587948800*s^7*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  4669728000*s^8*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  8865561600*s^9*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  5435942400*s^10*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  1553126400*s^11*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  174182400*s^12*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  14817600000*s^6*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  53343360000*s^7*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  74160576000*s^8*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  49975833600*s^9*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  16373145600*s^10*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  2090188800*s^11*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  9878400000*s^6*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  35562240000*s^7*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  49440384000*s^8*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  33317222400*s^9*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  10915430400*s^10*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  1393459200*s^11*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  4939200000*s^6*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  17781120000*s^7*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  24720192000*s^8*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  16658611200*s^9*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  5457715200*s^10*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  696729600*s^11*v[2]^4*vtilde[2]*vtilde[3]^3 - 
  987840000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  8862336000*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  29605363200*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  38187878400*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  7658380800*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  29622297600*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  33998630400*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  16992460800*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  4252953600*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  435456000*s^12*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5531904000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  56267366400*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  146132582400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  169531084800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  100319385600*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  29669068800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  3483648000*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5531904000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  56267366400*s^6*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  146132582400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  169531084800*s^8*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  100319385600*s^9*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  29669068800*s^10*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  3483648000*s^11*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  815360000*s^3*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  11588864000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  65996492800*s^5*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  187997286400*s^6*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  286236518400*s^7*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  243817728000*s^8*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  116676403200*s^9*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  29340057600*s^10*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  3019161600*s^11*vtilde[1]^4*vtilde[2]*vtilde[3]^3 - 
  987840000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  8862336000*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  29605363200*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  38187878400*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  7658380800*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  29622297600*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  33998630400*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  16992460800*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  4252953600*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  435456000*s^12*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5531904000*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  56267366400*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  146132582400*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  169531084800*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  100319385600*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  29669068800*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  3483648000*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5531904000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  56267366400*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  146132582400*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  169531084800*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  100319385600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  29669068800*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  3483648000*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5531904000*s^5*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  56267366400*s^6*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  146132582400*s^7*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  169531084800*s^8*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  100319385600*s^9*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  29669068800*s^10*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  3483648000*s^11*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1254400000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  18801664000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  111310438400*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  324372070400*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  498105753600*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  424080384000*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  201716121600*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  50241945600*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  5109350400*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 - 
  376320000*s^3*vtilde[2]^3*vtilde[3]^3 - 3416448000*s^4*vtilde[2]^3*
   vtilde[3]^3 - 11576409600*s^5*vtilde[2]^3*vtilde[3]^3 - 
  15572121600*s^6*vtilde[2]^3*vtilde[3]^3 - 4124467200*s^7*vtilde[2]^3*
   vtilde[3]^3 + 11356800000*s^8*vtilde[2]^3*vtilde[3]^3 + 
  14146675200*s^9*vtilde[2]^3*vtilde[3]^3 + 7428556800*s^10*vtilde[2]^3*
   vtilde[3]^3 + 1930521600*s^11*vtilde[2]^3*vtilde[3]^3 + 
  203212800*s^12*vtilde[2]^3*vtilde[3]^3 + 2107392000*s^5*v[1]^2*vtilde[2]^3*
   vtilde[3]^3 + 21811507200*s^6*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  58943539200*s^7*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  71208345600*s^8*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  43781068800*s^9*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  13412044800*s^10*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  1625702400*s^11*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2107392000*s^5*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  21811507200*s^6*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  58943539200*s^7*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  71208345600*s^8*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  43781068800*s^9*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  13412044800*s^10*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  1625702400*s^11*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  2107392000*s^5*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  21811507200*s^6*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  58943539200*s^7*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  71208345600*s^8*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  43781068800*s^9*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  13412044800*s^10*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  1625702400*s^11*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  1254400000*s^3*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  18801664000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  111310438400*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  324372070400*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  498105753600*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  424080384000*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  201716121600*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  50241945600*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  5109350400*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  815360000*s^3*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  11588864000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  65996492800*s^5*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  187997286400*s^6*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  286236518400*s^7*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  243817728000*s^8*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  116676403200*s^9*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  29340057600*s^10*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  3019161600*s^11*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  250880000*s^3*vtilde[2]^5*vtilde[3]^3 + 3343872000*s^4*vtilde[2]^5*
   vtilde[3]^3 + 18198476800*s^5*vtilde[2]^5*vtilde[3]^3 + 
  50764707840*s^6*vtilde[2]^5*vtilde[3]^3 + 77547509760*s^7*vtilde[2]^5*
   vtilde[3]^3 + 67378698240*s^8*vtilde[2]^5*vtilde[3]^3 + 
  33235292160*s^9*vtilde[2]^5*vtilde[3]^3 + 8670412800*s^10*vtilde[2]^5*
   vtilde[3]^3 + 928972800*s^11*vtilde[2]^5*vtilde[3]^3 - 
  26460000*s^3*vtilde[3]^4 - 239013600*s^4*vtilde[3]^4 - 
  898853760*s^5*vtilde[3]^4 - 1304056320*s^6*vtilde[3]^4 - 
  525238560*s^7*vtilde[3]^4 + 686955360*s^8*vtilde[3]^4 + 
  1119787200*s^9*vtilde[3]^4 + 783115200*s^10*vtilde[3]^4 + 
  321209280*s^11*vtilde[3]^4 + 74934720*s^12*vtilde[3]^4 + 
  7620480*s^13*vtilde[3]^4 - 329280000*s^4*v[1]^2*vtilde[3]^4 - 
  2420208000*s^5*v[1]^2*vtilde[3]^4 - 4805808000*s^6*v[1]^2*vtilde[3]^4 - 
  2793974400*s^7*v[1]^2*vtilde[3]^4 + 2334864000*s^8*v[1]^2*vtilde[3]^4 + 
  4432780800*s^9*v[1]^2*vtilde[3]^4 + 2717971200*s^10*v[1]^2*vtilde[3]^4 + 
  776563200*s^11*v[1]^2*vtilde[3]^4 + 87091200*s^12*v[1]^2*vtilde[3]^4 + 
  2469600000*s^6*v[1]^4*vtilde[3]^4 + 8890560000*s^7*v[1]^4*vtilde[3]^4 + 
  12360096000*s^8*v[1]^4*vtilde[3]^4 + 8329305600*s^9*v[1]^4*vtilde[3]^4 + 
  2728857600*s^10*v[1]^4*vtilde[3]^4 + 348364800*s^11*v[1]^4*vtilde[3]^4 - 
  329280000*s^4*v[1]*v[2]*vtilde[3]^4 - 2420208000*s^5*v[1]*v[2]*
   vtilde[3]^4 - 4805808000*s^6*v[1]*v[2]*vtilde[3]^4 - 
  2793974400*s^7*v[1]*v[2]*vtilde[3]^4 + 2334864000*s^8*v[1]*v[2]*
   vtilde[3]^4 + 4432780800*s^9*v[1]*v[2]*vtilde[3]^4 + 
  2717971200*s^10*v[1]*v[2]*vtilde[3]^4 + 776563200*s^11*v[1]*v[2]*
   vtilde[3]^4 + 87091200*s^12*v[1]*v[2]*vtilde[3]^4 + 
  4939200000*s^6*v[1]^3*v[2]*vtilde[3]^4 + 17781120000*s^7*v[1]^3*v[2]*
   vtilde[3]^4 + 24720192000*s^8*v[1]^3*v[2]*vtilde[3]^4 + 
  16658611200*s^9*v[1]^3*v[2]*vtilde[3]^4 + 5457715200*s^10*v[1]^3*v[2]*
   vtilde[3]^4 + 696729600*s^11*v[1]^3*v[2]*vtilde[3]^4 - 
  329280000*s^4*v[2]^2*vtilde[3]^4 - 2420208000*s^5*v[2]^2*vtilde[3]^4 - 
  4805808000*s^6*v[2]^2*vtilde[3]^4 - 2793974400*s^7*v[2]^2*vtilde[3]^4 + 
  2334864000*s^8*v[2]^2*vtilde[3]^4 + 4432780800*s^9*v[2]^2*vtilde[3]^4 + 
  2717971200*s^10*v[2]^2*vtilde[3]^4 + 776563200*s^11*v[2]^2*vtilde[3]^4 + 
  87091200*s^12*v[2]^2*vtilde[3]^4 + 7408800000*s^6*v[1]^2*v[2]^2*
   vtilde[3]^4 + 26671680000*s^7*v[1]^2*v[2]^2*vtilde[3]^4 + 
  37080288000*s^8*v[1]^2*v[2]^2*vtilde[3]^4 + 24987916800*s^9*v[1]^2*v[2]^2*
   vtilde[3]^4 + 8186572800*s^10*v[1]^2*v[2]^2*vtilde[3]^4 + 
  1045094400*s^11*v[1]^2*v[2]^2*vtilde[3]^4 + 4939200000*s^6*v[1]*v[2]^3*
   vtilde[3]^4 + 17781120000*s^7*v[1]*v[2]^3*vtilde[3]^4 + 
  24720192000*s^8*v[1]*v[2]^3*vtilde[3]^4 + 16658611200*s^9*v[1]*v[2]^3*
   vtilde[3]^4 + 5457715200*s^10*v[1]*v[2]^3*vtilde[3]^4 + 
  696729600*s^11*v[1]*v[2]^3*vtilde[3]^4 + 2469600000*s^6*v[2]^4*
   vtilde[3]^4 + 8890560000*s^7*v[2]^4*vtilde[3]^4 + 
  12360096000*s^8*v[2]^4*vtilde[3]^4 + 8329305600*s^9*v[2]^4*vtilde[3]^4 + 
  2728857600*s^10*v[2]^4*vtilde[3]^4 + 348364800*s^11*v[2]^4*vtilde[3]^4 - 
  388080000*s^3*vtilde[1]^2*vtilde[3]^4 - 3221568000*s^4*vtilde[1]^2*
   vtilde[3]^4 - 10249344000*s^5*vtilde[1]^2*vtilde[3]^4 - 
  13287859200*s^6*vtilde[1]^2*vtilde[3]^4 - 3208867200*s^7*vtilde[1]^2*
   vtilde[3]^4 + 9960652800*s^8*vtilde[1]^2*vtilde[3]^4 + 
  12191558400*s^9*vtilde[1]^2*vtilde[3]^4 + 6374592000*s^10*vtilde[1]^2*
   vtilde[3]^4 + 1654732800*s^11*vtilde[1]^2*vtilde[3]^4 + 
  174182400*s^12*vtilde[1]^2*vtilde[3]^4 + 2173248000*s^5*v[1]^2*vtilde[1]^2*
   vtilde[3]^4 + 19677772800*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  51465254400*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  61423488000*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  37584691200*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  11496038400*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  1393459200*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  2173248000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  19677772800*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  51465254400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  61423488000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  37584691200*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  11496038400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  1393459200*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  2173248000*s^5*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  19677772800*s^6*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  51465254400*s^7*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  61423488000*s^8*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  37584691200*s^9*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  11496038400*s^10*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  1393459200*s^11*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  266560000*s^3*vtilde[1]^4*vtilde[3]^4 + 3708096000*s^4*vtilde[1]^4*
   vtilde[3]^4 + 20804672000*s^5*vtilde[1]^4*vtilde[3]^4 + 
  59145945600*s^6*vtilde[1]^4*vtilde[3]^4 + 91289856000*s^7*vtilde[1]^4*
   vtilde[3]^4 + 79741132800*s^8*vtilde[1]^4*vtilde[3]^4 + 
  39431347200*s^9*vtilde[1]^4*vtilde[3]^4 + 10296115200*s^10*vtilde[1]^4*
   vtilde[3]^4 + 1103155200*s^11*vtilde[1]^4*vtilde[3]^4 - 
  705600000*s^3*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  5749632000*s^4*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  17936755200*s^5*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  22311475200*s^6*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  4060224000*s^7*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  17697254400*s^8*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  20162419200*s^9*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  10102579200*s^10*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2540160000*s^11*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  261273600*s^12*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3951360000*s^5*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  34771968000*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  87581491200*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  100800000000*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  59657472000*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  17708544000*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2090188800*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3951360000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  34771968000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  87581491200*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  100800000000*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  59657472000*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  17708544000*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2090188800*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3951360000*s^5*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  34771968000*s^6*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  87581491200*s^7*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  100800000000*s^8*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  59657472000*s^9*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  17708544000*s^10*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  2090188800*s^11*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  815360000*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  11588864000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  65996492800*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  187997286400*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  286236518400*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  243817728000*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  116676403200*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  29340057600*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  3019161600*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^4 - 
  388080000*s^3*vtilde[2]^2*vtilde[3]^4 - 3221568000*s^4*vtilde[2]^2*
   vtilde[3]^4 - 10249344000*s^5*vtilde[2]^2*vtilde[3]^4 - 
  13287859200*s^6*vtilde[2]^2*vtilde[3]^4 - 3208867200*s^7*vtilde[2]^2*
   vtilde[3]^4 + 9960652800*s^8*vtilde[2]^2*vtilde[3]^4 + 
  12191558400*s^9*vtilde[2]^2*vtilde[3]^4 + 6374592000*s^10*vtilde[2]^2*
   vtilde[3]^4 + 1654732800*s^11*vtilde[2]^2*vtilde[3]^4 + 
  174182400*s^12*vtilde[2]^2*vtilde[3]^4 + 2173248000*s^5*v[1]^2*vtilde[2]^2*
   vtilde[3]^4 + 19677772800*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  51465254400*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  61423488000*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  37584691200*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  11496038400*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  1393459200*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2173248000*s^5*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  19677772800*s^6*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  51465254400*s^7*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  61423488000*s^8*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  37584691200*s^9*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  11496038400*s^10*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  1393459200*s^11*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  2173248000*s^5*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  19677772800*s^6*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  51465254400*s^7*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  61423488000*s^8*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  37584691200*s^9*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  11496038400*s^10*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  1393459200*s^11*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  1128960000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  16138752000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  92540313600*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  264804556800*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  403460198400*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  342913536000*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  163421798400*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  40874803200*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  4180377600*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  815360000*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  11588864000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  65996492800*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  187997286400*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  286236518400*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  243817728000*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  116676403200*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  29340057600*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  3019161600*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  266560000*s^3*vtilde[2]^4*vtilde[3]^4 + 3708096000*s^4*vtilde[2]^4*
   vtilde[3]^4 + 20804672000*s^5*vtilde[2]^4*vtilde[3]^4 + 
  59145945600*s^6*vtilde[2]^4*vtilde[3]^4 + 91289856000*s^7*vtilde[2]^4*
   vtilde[3]^4 + 79741132800*s^8*vtilde[2]^4*vtilde[3]^4 + 
  39431347200*s^9*vtilde[2]^4*vtilde[3]^4 + 10296115200*s^10*vtilde[2]^4*
   vtilde[3]^4 + 1103155200*s^11*vtilde[2]^4*vtilde[3]^4 - 
  239904000*s^3*vtilde[1]*vtilde[3]^5 - 1816012800*s^4*vtilde[1]*
   vtilde[3]^5 - 5353367040*s^5*vtilde[1]*vtilde[3]^5 - 
  6602158080*s^6*vtilde[1]*vtilde[3]^5 - 1375960320*s^7*vtilde[1]*
   vtilde[3]^5 + 5138703360*s^8*vtilde[1]*vtilde[3]^5 + 
  6141864960*s^9*vtilde[1]*vtilde[3]^5 + 3192376320*s^10*vtilde[1]*
   vtilde[3]^5 + 827366400*s^11*vtilde[1]*vtilde[3]^5 + 
  87091200*s^12*vtilde[1]*vtilde[3]^5 + 1343462400*s^5*v[1]^2*vtilde[1]*
   vtilde[3]^5 + 10526423040*s^6*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  26392181760*s^7*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  30983178240*s^8*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  18832988160*s^9*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  5748019200*s^10*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  696729600*s^11*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  1343462400*s^5*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  10526423040*s^6*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  26392181760*s^7*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  30983178240*s^8*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  18832988160*s^9*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  5748019200*s^10*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  696729600*s^11*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  1343462400*s^5*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  10526423040*s^6*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  26392181760*s^7*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  30983178240*s^8*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  18832988160*s^9*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  5748019200*s^10*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  696729600*s^11*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  250880000*s^3*vtilde[1]^3*vtilde[3]^5 + 3343872000*s^4*vtilde[1]^3*
   vtilde[3]^5 + 18198476800*s^5*vtilde[1]^3*vtilde[3]^5 + 
  50764707840*s^6*vtilde[1]^3*vtilde[3]^5 + 77547509760*s^7*vtilde[1]^3*
   vtilde[3]^5 + 67378698240*s^8*vtilde[1]^3*vtilde[3]^5 + 
  33235292160*s^9*vtilde[1]^3*vtilde[3]^5 + 8670412800*s^10*vtilde[1]^3*
   vtilde[3]^5 + 928972800*s^11*vtilde[1]^3*vtilde[3]^5 - 
  239904000*s^3*vtilde[2]*vtilde[3]^5 - 1816012800*s^4*vtilde[2]*
   vtilde[3]^5 - 5353367040*s^5*vtilde[2]*vtilde[3]^5 - 
  6602158080*s^6*vtilde[2]*vtilde[3]^5 - 1375960320*s^7*vtilde[2]*
   vtilde[3]^5 + 5138703360*s^8*vtilde[2]*vtilde[3]^5 + 
  6141864960*s^9*vtilde[2]*vtilde[3]^5 + 3192376320*s^10*vtilde[2]*
   vtilde[3]^5 + 827366400*s^11*vtilde[2]*vtilde[3]^5 + 
  87091200*s^12*vtilde[2]*vtilde[3]^5 + 1343462400*s^5*v[1]^2*vtilde[2]*
   vtilde[3]^5 + 10526423040*s^6*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  26392181760*s^7*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  30983178240*s^8*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  18832988160*s^9*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  5748019200*s^10*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  696729600*s^11*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  1343462400*s^5*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  10526423040*s^6*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  26392181760*s^7*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  30983178240*s^8*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  18832988160*s^9*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  5748019200*s^10*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  696729600*s^11*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  1343462400*s^5*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  10526423040*s^6*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  26392181760*s^7*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  30983178240*s^8*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  18832988160*s^9*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  5748019200*s^10*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  696729600*s^11*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  715008000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  9217689600*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  48926330880*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  133486080000*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  198835660800*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  167805388800*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  80147128320*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  20205158400*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  2090188800*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  715008000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  9217689600*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  48926330880*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  133486080000*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  198835660800*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  167805388800*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  80147128320*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  20205158400*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  2090188800*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  250880000*s^3*vtilde[2]^3*vtilde[3]^5 + 3343872000*s^4*vtilde[2]^3*
   vtilde[3]^5 + 18198476800*s^5*vtilde[2]^3*vtilde[3]^5 + 
  50764707840*s^6*vtilde[2]^3*vtilde[3]^5 + 77547509760*s^7*vtilde[2]^3*
   vtilde[3]^5 + 67378698240*s^8*vtilde[2]^3*vtilde[3]^5 + 
  33235292160*s^9*vtilde[2]^3*vtilde[3]^5 + 8670412800*s^10*vtilde[2]^3*
   vtilde[3]^5 + 928972800*s^11*vtilde[2]^3*vtilde[3]^5 - 
  79968000*s^3*vtilde[3]^6 - 605337600*s^4*vtilde[3]^6 - 
  1784455680*s^5*vtilde[3]^6 - 2200719360*s^6*vtilde[3]^6 - 
  458653440*s^7*vtilde[3]^6 + 1712901120*s^8*vtilde[3]^6 + 
  2047288320*s^9*vtilde[3]^6 + 1064125440*s^10*vtilde[3]^6 + 
  275788800*s^11*vtilde[3]^6 + 29030400*s^12*vtilde[3]^6 + 
  447820800*s^5*v[1]^2*vtilde[3]^6 + 3508807680*s^6*v[1]^2*vtilde[3]^6 + 
  8797393920*s^7*v[1]^2*vtilde[3]^6 + 10327726080*s^8*v[1]^2*vtilde[3]^6 + 
  6277662720*s^9*v[1]^2*vtilde[3]^6 + 1916006400*s^10*v[1]^2*vtilde[3]^6 + 
  232243200*s^11*v[1]^2*vtilde[3]^6 + 447820800*s^5*v[1]*v[2]*vtilde[3]^6 + 
  3508807680*s^6*v[1]*v[2]*vtilde[3]^6 + 8797393920*s^7*v[1]*v[2]*
   vtilde[3]^6 + 10327726080*s^8*v[1]*v[2]*vtilde[3]^6 + 
  6277662720*s^9*v[1]*v[2]*vtilde[3]^6 + 1916006400*s^10*v[1]*v[2]*
   vtilde[3]^6 + 232243200*s^11*v[1]*v[2]*vtilde[3]^6 + 
  447820800*s^5*v[2]^2*vtilde[3]^6 + 3508807680*s^6*v[2]^2*vtilde[3]^6 + 
  8797393920*s^7*v[2]^2*vtilde[3]^6 + 10327726080*s^8*v[2]^2*vtilde[3]^6 + 
  6277662720*s^9*v[2]^2*vtilde[3]^6 + 1916006400*s^10*v[2]^2*vtilde[3]^6 + 
  232243200*s^11*v[2]^2*vtilde[3]^6 + 219520000*s^3*vtilde[1]^2*vtilde[3]^6 + 
  2615424000*s^4*vtilde[1]^2*vtilde[3]^6 + 12986086400*s^5*vtilde[1]^2*
   vtilde[3]^6 + 34002232320*s^6*vtilde[1]^2*vtilde[3]^6 + 
  50062817280*s^7*vtilde[1]^2*vtilde[3]^6 + 42653829120*s^8*vtilde[1]^2*
   vtilde[3]^6 + 20843182080*s^9*vtilde[1]^2*vtilde[3]^6 + 
  5419008000*s^10*vtilde[1]^2*vtilde[3]^6 + 580608000*s^11*vtilde[1]^2*
   vtilde[3]^6 + 426496000*s^3*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  4959539200*s^4*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  24082472960*s^5*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  61735116800*s^6*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  88856678400*s^7*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  73864089600*s^8*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  35166781440*s^9*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  8902656000*s^10*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  928972800*s^11*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  219520000*s^3*vtilde[2]^2*vtilde[3]^6 + 2615424000*s^4*vtilde[2]^2*
   vtilde[3]^6 + 12986086400*s^5*vtilde[2]^2*vtilde[3]^6 + 
  34002232320*s^6*vtilde[2]^2*vtilde[3]^6 + 50062817280*s^7*vtilde[2]^2*
   vtilde[3]^6 + 42653829120*s^8*vtilde[2]^2*vtilde[3]^6 + 
  20843182080*s^9*vtilde[2]^2*vtilde[3]^6 + 5419008000*s^10*vtilde[2]^2*
   vtilde[3]^6 + 580608000*s^11*vtilde[2]^2*vtilde[3]^6 + 
  116480000*s^3*vtilde[1]*vtilde[3]^7 + 1286400000*s^4*vtilde[1]*
   vtilde[3]^7 + 5931366400*s^5*vtilde[1]*vtilde[3]^7 + 
  14640568320*s^6*vtilde[1]*vtilde[3]^7 + 20754554880*s^7*vtilde[1]*
   vtilde[3]^7 + 17309368320*s^8*vtilde[1]*vtilde[3]^7 + 
  8369786880*s^9*vtilde[1]*vtilde[3]^7 + 2167603200*s^10*vtilde[1]*
   vtilde[3]^7 + 232243200*s^11*vtilde[1]*vtilde[3]^7 + 
  116480000*s^3*vtilde[2]*vtilde[3]^7 + 1286400000*s^4*vtilde[2]*
   vtilde[3]^7 + 5931366400*s^5*vtilde[2]*vtilde[3]^7 + 
  14640568320*s^6*vtilde[2]*vtilde[3]^7 + 20754554880*s^7*vtilde[2]*
   vtilde[3]^7 + 17309368320*s^8*vtilde[2]*vtilde[3]^7 + 
  8369786880*s^9*vtilde[2]*vtilde[3]^7 + 2167603200*s^10*vtilde[2]*
   vtilde[3]^7 + 232243200*s^11*vtilde[2]*vtilde[3]^7 + 
  29120000*s^3*vtilde[3]^8 + 321600000*s^4*vtilde[3]^8 + 
  1482841600*s^5*vtilde[3]^8 + 3660142080*s^6*vtilde[3]^8 + 
  5188638720*s^7*vtilde[3]^8 + 4327342080*s^8*vtilde[3]^8 + 
  2092446720*s^9*vtilde[3]^8 + 541900800*s^10*vtilde[3]^8 + 
  58060800*s^11*vtilde[3]^8)/(51609600*(1 + 3*s)*(5 + 3*s)*(7 + 3*s)*
  (1 + 4*s)*(3 + 4*s)*(5 + 4*s)*(7 + 4*s))


==> anc/mathematica_files/M0_Mtilde0/250311_D8_q4_qtilde4_M0_Mtilde0.m <==
(-268800*s^3 - 2643560*s^4 - 11929216*s^5 - 24263704*s^6 - 22219264*s^7 - 
  2259200*s^8 + 16508288*s^9 + 20765568*s^10 + 14853376*s^11 + 7560064*s^12 + 
  2894848*s^13 + 824576*s^14 + 160768*s^15 + 16256*s^16 - 672000*s^3*v[1]^2 - 
  7546400*s^4*v[1]^2 - 36185280*s^5*v[1]^2 - 76967200*s^6*v[1]^2 - 
  73694400*s^7*v[1]^2 - 9085760*s^8*v[1]^2 + 54985600*s^9*v[1]^2 + 
  69541760*s^10*v[1]^2 + 48046080*s^11*v[1]^2 + 22504960*s^12*v[1]^2 + 
  7361280*s^13*v[1]^2 + 1552640*s^14*v[1]^2 + 158720*s^15*v[1]^2 - 
  1470000*s^3*v[1]^4 - 14295400*s^4*v[1]^4 - 60828320*s^5*v[1]^4 - 
  125690040*s^6*v[1]^4 - 121138640*s^7*v[1]^4 - 12811680*s^8*v[1]^4 + 
  98414400*s^9*v[1]^4 + 121206400*s^10*v[1]^4 + 77836640*s^11*v[1]^4 + 
  30838080*s^12*v[1]^4 + 7185920*s^13*v[1]^4 + 752640*s^14*v[1]^4 - 
  2499000*s^3*v[1]^6 - 23105600*s^4*v[1]^6 - 88233320*s^5*v[1]^6 - 
  167667360*s^6*v[1]^6 - 144191040*s^7*v[1]^6 + 15002400*s^8*v[1]^6 + 
  155725920*s^9*v[1]^6 + 155879360*s^10*v[1]^6 + 77047040*s^11*v[1]^6 + 
  19891200*s^12*v[1]^6 + 2150400*s^13*v[1]^6 + 511875*s^3*v[1]^8 + 
  7023000*s^4*v[1]^8 + 40672650*s^5*v[1]^8 + 130452330*s^6*v[1]^8 + 
  253625880*s^7*v[1]^8 + 309499320*s^8*v[1]^8 + 237722880*s^9*v[1]^8 + 
  111363840*s^10*v[1]^8 + 29030400*s^11*v[1]^8 + 3225600*s^12*v[1]^8 - 
  672000*s^3*v[1]*v[2] - 7546400*s^4*v[1]*v[2] - 36185280*s^5*v[1]*v[2] - 
  76967200*s^6*v[1]*v[2] - 73694400*s^7*v[1]*v[2] - 9085760*s^8*v[1]*v[2] + 
  54985600*s^9*v[1]*v[2] + 69541760*s^10*v[1]*v[2] + 
  48046080*s^11*v[1]*v[2] + 22504960*s^12*v[1]*v[2] + 
  7361280*s^13*v[1]*v[2] + 1552640*s^14*v[1]*v[2] + 158720*s^15*v[1]*v[2] - 
  2940000*s^3*v[1]^3*v[2] - 28590800*s^4*v[1]^3*v[2] - 
  121656640*s^5*v[1]^3*v[2] - 251380080*s^6*v[1]^3*v[2] - 
  242277280*s^7*v[1]^3*v[2] - 25623360*s^8*v[1]^3*v[2] + 
  196828800*s^9*v[1]^3*v[2] + 242412800*s^10*v[1]^3*v[2] + 
  155673280*s^11*v[1]^3*v[2] + 61676160*s^12*v[1]^3*v[2] + 
  14371840*s^13*v[1]^3*v[2] + 1505280*s^14*v[1]^3*v[2] - 
  7497000*s^3*v[1]^5*v[2] - 69316800*s^4*v[1]^5*v[2] - 
  264699960*s^5*v[1]^5*v[2] - 503002080*s^6*v[1]^5*v[2] - 
  432573120*s^7*v[1]^5*v[2] + 45007200*s^8*v[1]^5*v[2] + 
  467177760*s^9*v[1]^5*v[2] + 467638080*s^10*v[1]^5*v[2] + 
  231141120*s^11*v[1]^5*v[2] + 59673600*s^12*v[1]^5*v[2] + 
  6451200*s^13*v[1]^5*v[2] + 2047500*s^3*v[1]^7*v[2] + 
  28092000*s^4*v[1]^7*v[2] + 162690600*s^5*v[1]^7*v[2] + 
  521809320*s^6*v[1]^7*v[2] + 1014503520*s^7*v[1]^7*v[2] + 
  1237997280*s^8*v[1]^7*v[2] + 950891520*s^9*v[1]^7*v[2] + 
  445455360*s^10*v[1]^7*v[2] + 116121600*s^11*v[1]^7*v[2] + 
  12902400*s^12*v[1]^7*v[2] - 672000*s^3*v[2]^2 - 7546400*s^4*v[2]^2 - 
  36185280*s^5*v[2]^2 - 76967200*s^6*v[2]^2 - 73694400*s^7*v[2]^2 - 
  9085760*s^8*v[2]^2 + 54985600*s^9*v[2]^2 + 69541760*s^10*v[2]^2 + 
  48046080*s^11*v[2]^2 + 22504960*s^12*v[2]^2 + 7361280*s^13*v[2]^2 + 
  1552640*s^14*v[2]^2 + 158720*s^15*v[2]^2 - 4410000*s^3*v[1]^2*v[2]^2 - 
  42886200*s^4*v[1]^2*v[2]^2 - 182484960*s^5*v[1]^2*v[2]^2 - 
  377070120*s^6*v[1]^2*v[2]^2 - 363415920*s^7*v[1]^2*v[2]^2 - 
  38435040*s^8*v[1]^2*v[2]^2 + 295243200*s^9*v[1]^2*v[2]^2 + 
  363619200*s^10*v[1]^2*v[2]^2 + 233509920*s^11*v[1]^2*v[2]^2 + 
  92514240*s^12*v[1]^2*v[2]^2 + 21557760*s^13*v[1]^2*v[2]^2 + 
  2257920*s^14*v[1]^2*v[2]^2 - 12127500*s^3*v[1]^4*v[2]^2 - 
  121002000*s^4*v[1]^4*v[2]^2 - 492733500*s^5*v[1]^4*v[2]^2 - 
  981136800*s^6*v[1]^4*v[2]^2 - 881004600*s^7*v[1]^4*v[2]^2 + 
  54154800*s^8*v[1]^4*v[2]^2 + 911433600*s^9*v[1]^4*v[2]^2 + 
  928636800*s^10*v[1]^4*v[2]^2 + 461529600*s^11*v[1]^4*v[2]^2 + 
  119347200*s^12*v[1]^4*v[2]^2 + 12902400*s^13*v[1]^4*v[2]^2 + 
  3858750*s^3*v[1]^6*v[2]^2 + 56301000*s^4*v[1]^6*v[2]^2 + 
  347373600*s^5*v[1]^6*v[2]^2 + 1177709820*s^6*v[1]^6*v[2]^2 + 
  2387479920*s^7*v[1]^6*v[2]^2 + 2997944880*s^8*v[1]^6*v[2]^2 + 
  2344312320*s^9*v[1]^6*v[2]^2 + 1109122560*s^10*v[1]^6*v[2]^2 + 
  290304000*s^11*v[1]^6*v[2]^2 + 32256000*s^12*v[1]^6*v[2]^2 - 
  2940000*s^3*v[1]*v[2]^3 - 28590800*s^4*v[1]*v[2]^3 - 
  121656640*s^5*v[1]*v[2]^3 - 251380080*s^6*v[1]*v[2]^3 - 
  242277280*s^7*v[1]*v[2]^3 - 25623360*s^8*v[1]*v[2]^3 + 
  196828800*s^9*v[1]*v[2]^3 + 242412800*s^10*v[1]*v[2]^3 + 
  155673280*s^11*v[1]*v[2]^3 + 61676160*s^12*v[1]*v[2]^3 + 
  14371840*s^13*v[1]*v[2]^3 + 1505280*s^14*v[1]*v[2]^3 - 
  11760000*s^3*v[1]^3*v[2]^3 - 126476000*s^4*v[1]^3*v[2]^3 - 
  544300400*s^5*v[1]^3*v[2]^3 - 1123936800*s^6*v[1]^3*v[2]^3 - 
  1041054000*s^7*v[1]^3*v[2]^3 + 33297600*s^8*v[1]^3*v[2]^3 + 
  1044237600*s^9*v[1]^3*v[2]^3 + 1077876800*s^10*v[1]^3*v[2]^3 + 
  537824000*s^11*v[1]^3*v[2]^3 + 139238400*s^12*v[1]^3*v[2]^3 + 
  15052800*s^13*v[1]^3*v[2]^3 + 4410000*s^3*v[1]^5*v[2]^3 + 
  70581000*s^4*v[1]^5*v[2]^3 + 472703700*s^5*v[1]^5*v[2]^3 + 
  1706796840*s^6*v[1]^5*v[2]^3 + 3611677440*s^7*v[1]^5*v[2]^3 + 
  4660844160*s^8*v[1]^5*v[2]^3 + 3704816640*s^9*v[1]^5*v[2]^3 + 
  1768273920*s^10*v[1]^5*v[2]^3 + 464486400*s^11*v[1]^5*v[2]^3 + 
  51609600*s^12*v[1]^5*v[2]^3 - 1470000*s^3*v[2]^4 - 14295400*s^4*v[2]^4 - 
  60828320*s^5*v[2]^4 - 125690040*s^6*v[2]^4 - 121138640*s^7*v[2]^4 - 
  12811680*s^8*v[2]^4 + 98414400*s^9*v[2]^4 + 121206400*s^10*v[2]^4 + 
  77836640*s^11*v[2]^4 + 30838080*s^12*v[2]^4 + 7185920*s^13*v[2]^4 + 
  752640*s^14*v[2]^4 - 12127500*s^3*v[1]^2*v[2]^4 - 
  121002000*s^4*v[1]^2*v[2]^4 - 492733500*s^5*v[1]^2*v[2]^4 - 
  981136800*s^6*v[1]^2*v[2]^4 - 881004600*s^7*v[1]^2*v[2]^4 + 
  54154800*s^8*v[1]^2*v[2]^4 + 911433600*s^9*v[1]^2*v[2]^4 + 
  928636800*s^10*v[1]^2*v[2]^4 + 461529600*s^11*v[1]^2*v[2]^4 + 
  119347200*s^12*v[1]^2*v[2]^4 + 12902400*s^13*v[1]^2*v[2]^4 + 
  4685625*s^3*v[1]^4*v[2]^4 + 77721000*s^4*v[1]^4*v[2]^4 + 
  535368750*s^5*v[1]^4*v[2]^4 + 1971340350*s^6*v[1]^4*v[2]^4 + 
  4223776200*s^7*v[1]^4*v[2]^4 + 5492293800*s^8*v[1]^4*v[2]^4 + 
  4385068800*s^9*v[1]^4*v[2]^4 + 2097849600*s^10*v[1]^4*v[2]^4 + 
  551577600*s^11*v[1]^4*v[2]^4 + 61286400*s^12*v[1]^4*v[2]^4 - 
  7497000*s^3*v[1]*v[2]^5 - 69316800*s^4*v[1]*v[2]^5 - 
  264699960*s^5*v[1]*v[2]^5 - 503002080*s^6*v[1]*v[2]^5 - 
  432573120*s^7*v[1]*v[2]^5 + 45007200*s^8*v[1]*v[2]^5 + 
  467177760*s^9*v[1]*v[2]^5 + 467638080*s^10*v[1]*v[2]^5 + 
  231141120*s^11*v[1]*v[2]^5 + 59673600*s^12*v[1]*v[2]^5 + 
  6451200*s^13*v[1]*v[2]^5 + 4410000*s^3*v[1]^3*v[2]^5 + 
  70581000*s^4*v[1]^3*v[2]^5 + 472703700*s^5*v[1]^3*v[2]^5 + 
  1706796840*s^6*v[1]^3*v[2]^5 + 3611677440*s^7*v[1]^3*v[2]^5 + 
  4660844160*s^8*v[1]^3*v[2]^5 + 3704816640*s^9*v[1]^3*v[2]^5 + 
  1768273920*s^10*v[1]^3*v[2]^5 + 464486400*s^11*v[1]^3*v[2]^5 + 
  51609600*s^12*v[1]^3*v[2]^5 - 2499000*s^3*v[2]^6 - 23105600*s^4*v[2]^6 - 
  88233320*s^5*v[2]^6 - 167667360*s^6*v[2]^6 - 144191040*s^7*v[2]^6 + 
  15002400*s^8*v[2]^6 + 155725920*s^9*v[2]^6 + 155879360*s^10*v[2]^6 + 
  77047040*s^11*v[2]^6 + 19891200*s^12*v[2]^6 + 2150400*s^13*v[2]^6 + 
  3858750*s^3*v[1]^2*v[2]^6 + 56301000*s^4*v[1]^2*v[2]^6 + 
  347373600*s^5*v[1]^2*v[2]^6 + 1177709820*s^6*v[1]^2*v[2]^6 + 
  2387479920*s^7*v[1]^2*v[2]^6 + 2997944880*s^8*v[1]^2*v[2]^6 + 
  2344312320*s^9*v[1]^2*v[2]^6 + 1109122560*s^10*v[1]^2*v[2]^6 + 
  290304000*s^11*v[1]^2*v[2]^6 + 32256000*s^12*v[1]^2*v[2]^6 + 
  2047500*s^3*v[1]*v[2]^7 + 28092000*s^4*v[1]*v[2]^7 + 
  162690600*s^5*v[1]*v[2]^7 + 521809320*s^6*v[1]*v[2]^7 + 
  1014503520*s^7*v[1]*v[2]^7 + 1237997280*s^8*v[1]*v[2]^7 + 
  950891520*s^9*v[1]*v[2]^7 + 445455360*s^10*v[1]*v[2]^7 + 
  116121600*s^11*v[1]*v[2]^7 + 12902400*s^12*v[1]*v[2]^7 + 
  511875*s^3*v[2]^8 + 7023000*s^4*v[2]^8 + 40672650*s^5*v[2]^8 + 
  130452330*s^6*v[2]^8 + 253625880*s^7*v[2]^8 + 309499320*s^8*v[2]^8 + 
  237722880*s^9*v[2]^8 + 111363840*s^10*v[2]^8 + 29030400*s^11*v[2]^8 + 
  3225600*s^12*v[2]^8 - 672000*s^3*v[1]*v[3] - 7546400*s^4*v[1]*v[3] - 
  36185280*s^5*v[1]*v[3] - 76967200*s^6*v[1]*v[3] - 73694400*s^7*v[1]*v[3] - 
  9085760*s^8*v[1]*v[3] + 54985600*s^9*v[1]*v[3] + 69541760*s^10*v[1]*v[3] + 
  48046080*s^11*v[1]*v[3] + 22504960*s^12*v[1]*v[3] + 
  7361280*s^13*v[1]*v[3] + 1552640*s^14*v[1]*v[3] + 158720*s^15*v[1]*v[3] - 
  2940000*s^3*v[1]^3*v[3] - 28590800*s^4*v[1]^3*v[3] - 
  121656640*s^5*v[1]^3*v[3] - 251380080*s^6*v[1]^3*v[3] - 
  242277280*s^7*v[1]^3*v[3] - 25623360*s^8*v[1]^3*v[3] + 
  196828800*s^9*v[1]^3*v[3] + 242412800*s^10*v[1]^3*v[3] + 
  155673280*s^11*v[1]^3*v[3] + 61676160*s^12*v[1]^3*v[3] + 
  14371840*s^13*v[1]^3*v[3] + 1505280*s^14*v[1]^3*v[3] - 
  7497000*s^3*v[1]^5*v[3] - 69316800*s^4*v[1]^5*v[3] - 
  264699960*s^5*v[1]^5*v[3] - 503002080*s^6*v[1]^5*v[3] - 
  432573120*s^7*v[1]^5*v[3] + 45007200*s^8*v[1]^5*v[3] + 
  467177760*s^9*v[1]^5*v[3] + 467638080*s^10*v[1]^5*v[3] + 
  231141120*s^11*v[1]^5*v[3] + 59673600*s^12*v[1]^5*v[3] + 
  6451200*s^13*v[1]^5*v[3] + 2047500*s^3*v[1]^7*v[3] + 
  28092000*s^4*v[1]^7*v[3] + 162690600*s^5*v[1]^7*v[3] + 
  521809320*s^6*v[1]^7*v[3] + 1014503520*s^7*v[1]^7*v[3] + 
  1237997280*s^8*v[1]^7*v[3] + 950891520*s^9*v[1]^7*v[3] + 
  445455360*s^10*v[1]^7*v[3] + 116121600*s^11*v[1]^7*v[3] + 
  12902400*s^12*v[1]^7*v[3] - 672000*s^3*v[2]*v[3] - 7546400*s^4*v[2]*v[3] - 
  36185280*s^5*v[2]*v[3] - 76967200*s^6*v[2]*v[3] - 73694400*s^7*v[2]*v[3] - 
  9085760*s^8*v[2]*v[3] + 54985600*s^9*v[2]*v[3] + 69541760*s^10*v[2]*v[3] + 
  48046080*s^11*v[2]*v[3] + 22504960*s^12*v[2]*v[3] + 
  7361280*s^13*v[2]*v[3] + 1552640*s^14*v[2]*v[3] + 158720*s^15*v[2]*v[3] - 
  7056000*s^3*v[1]^2*v[2]*v[3] - 66360000*s^4*v[1]^2*v[2]*v[3] - 
  281352960*s^5*v[1]^2*v[2]*v[3] - 575211840*s^6*v[1]^2*v[2]*v[3] - 
  538124160*s^7*v[1]^2*v[2]*v[3] - 31557120*s^8*v[1]^2*v[2]*v[3] + 
  461905920*s^9*v[1]^2*v[2]*v[3] + 541390080*s^10*v[1]^2*v[2]*v[3] + 
  335381760*s^11*v[1]^2*v[2]*v[3] + 128728320*s^12*v[1]^2*v[2]*v[3] + 
  29245440*s^13*v[1]^2*v[2]*v[3] + 3010560*s^14*v[1]^2*v[2]*v[3] - 
  22050000*s^3*v[1]^4*v[2]*v[3] - 216636000*s^4*v[1]^4*v[2]*v[3] - 
  868408800*s^5*v[1]^4*v[2]*v[3] - 1688517600*s^6*v[1]^4*v[2]*v[3] - 
  1443380400*s^7*v[1]^4*v[2]*v[3] + 193334400*s^8*v[1]^4*v[2]*v[3] + 
  1583215200*s^9*v[1]^4*v[2]*v[3] + 1528497600*s^10*v[1]^4*v[2]*v[3] + 
  731270400*s^11*v[1]^4*v[2]*v[3] + 183321600*s^12*v[1]^4*v[2]*v[3] + 
  19353600*s^13*v[1]^4*v[2]*v[3] + 7497000*s^3*v[1]^6*v[2]*v[3] + 
  107242800*s^4*v[1]^6*v[2]*v[3] + 648991560*s^5*v[1]^6*v[2]*v[3] + 
  2160268320*s^6*v[1]^6*v[2]*v[3] + 4298901600*s^7*v[1]^6*v[2]*v[3] + 
  5292336000*s^8*v[1]^6*v[2]*v[3] + 4049955840*s^9*v[1]^6*v[2]*v[3] + 
  1871278080*s^10*v[1]^6*v[2]*v[3] + 477388800*s^11*v[1]^6*v[2]*v[3] + 
  51609600*s^12*v[1]^6*v[2]*v[3] - 7056000*s^3*v[1]*v[2]^2*v[3] - 
  66360000*s^4*v[1]*v[2]^2*v[3] - 281352960*s^5*v[1]*v[2]^2*v[3] - 
  575211840*s^6*v[1]*v[2]^2*v[3] - 538124160*s^7*v[1]*v[2]^2*v[3] - 
  31557120*s^8*v[1]*v[2]^2*v[3] + 461905920*s^9*v[1]*v[2]^2*v[3] + 
  541390080*s^10*v[1]*v[2]^2*v[3] + 335381760*s^11*v[1]*v[2]^2*v[3] + 
  128728320*s^12*v[1]*v[2]^2*v[3] + 29245440*s^13*v[1]*v[2]^2*v[3] + 
  3010560*s^14*v[1]*v[2]^2*v[3] - 30870000*s^3*v[1]^3*v[2]^2*v[3] - 
  328692000*s^4*v[1]^3*v[2]^2*v[3] - 1398784800*s^5*v[1]^3*v[2]^2*v[3] - 
  2824298400*s^6*v[1]^3*v[2]^2*v[3] - 2485904400*s^7*v[1]^3*v[2]^2*v[3] + 
  269942400*s^8*v[1]^3*v[2]^2*v[3] + 2653408800*s^9*v[1]^3*v[2]^2*v[3] + 
  2576078400*s^10*v[1]^3*v[2]^2*v[3] + 1229894400*s^11*v[1]^3*v[2]^2*v[3] + 
  306969600*s^12*v[1]^3*v[2]^2*v[3] + 32256000*s^13*v[1]^3*v[2]^2*v[3] + 
  12568500*s^3*v[1]^5*v[2]^2*v[3] + 195665400*s^4*v[1]^5*v[2]^2*v[3] + 
  1280844180*s^5*v[1]^5*v[2]^2*v[3] + 4534936560*s^6*v[1]^5*v[2]^2*v[3] + 
  9406857600*s^7*v[1]^5*v[2]^2*v[3] + 11871871200*s^8*v[1]^5*v[2]^2*v[3] + 
  9198443520*s^9*v[1]^5*v[2]^2*v[3] + 4263920640*s^10*v[1]^5*v[2]^2*v[3] + 
  1083801600*s^11*v[1]^5*v[2]^2*v[3] + 116121600*s^12*v[1]^5*v[2]^2*v[3] - 
  2940000*s^3*v[2]^3*v[3] - 28590800*s^4*v[2]^3*v[3] - 
  121656640*s^5*v[2]^3*v[3] - 251380080*s^6*v[2]^3*v[3] - 
  242277280*s^7*v[2]^3*v[3] - 25623360*s^8*v[2]^3*v[3] + 
  196828800*s^9*v[2]^3*v[3] + 242412800*s^10*v[2]^3*v[3] + 
  155673280*s^11*v[2]^3*v[3] + 61676160*s^12*v[2]^3*v[3] + 
  14371840*s^13*v[2]^3*v[3] + 1505280*s^14*v[2]^3*v[3] - 
  30870000*s^3*v[1]^2*v[2]^3*v[3] - 328692000*s^4*v[1]^2*v[2]^3*v[3] - 
  1398784800*s^5*v[1]^2*v[2]^3*v[3] - 2824298400*s^6*v[1]^2*v[2]^3*v[3] - 
  2485904400*s^7*v[1]^2*v[2]^3*v[3] + 269942400*s^8*v[1]^2*v[2]^3*v[3] + 
  2653408800*s^9*v[1]^2*v[2]^3*v[3] + 2576078400*s^10*v[1]^2*v[2]^3*v[3] + 
  1229894400*s^11*v[1]^2*v[2]^3*v[3] + 306969600*s^12*v[1]^2*v[2]^3*v[3] + 
  32256000*s^13*v[1]^2*v[2]^3*v[3] + 14332500*s^3*v[1]^4*v[2]^3*v[3] + 
  242067000*s^4*v[1]^4*v[2]^3*v[3] + 1690653300*s^5*v[1]^4*v[2]^3*v[3] + 
  6260982000*s^6*v[1]^4*v[2]^3*v[3] + 13351531200*s^7*v[1]^4*v[2]^3*v[3] + 
  17116360800*s^8*v[1]^4*v[2]^3*v[3] + 13363123200*s^9*v[1]^4*v[2]^3*v[3] + 
  6206592000*s^10*v[1]^4*v[2]^3*v[3] + 1574092800*s^11*v[1]^4*v[2]^3*v[3] + 
  167731200*s^12*v[1]^4*v[2]^3*v[3] - 22050000*s^3*v[1]*v[2]^4*v[3] - 
  216636000*s^4*v[1]*v[2]^4*v[3] - 868408800*s^5*v[1]*v[2]^4*v[3] - 
  1688517600*s^6*v[1]*v[2]^4*v[3] - 1443380400*s^7*v[1]*v[2]^4*v[3] + 
  193334400*s^8*v[1]*v[2]^4*v[3] + 1583215200*s^9*v[1]*v[2]^4*v[3] + 
  1528497600*s^10*v[1]*v[2]^4*v[3] + 731270400*s^11*v[1]*v[2]^4*v[3] + 
  183321600*s^12*v[1]*v[2]^4*v[3] + 19353600*s^13*v[1]*v[2]^4*v[3] + 
  14332500*s^3*v[1]^3*v[2]^4*v[3] + 242067000*s^4*v[1]^3*v[2]^4*v[3] + 
  1690653300*s^5*v[1]^3*v[2]^4*v[3] + 6260982000*s^6*v[1]^3*v[2]^4*v[3] + 
  13351531200*s^7*v[1]^3*v[2]^4*v[3] + 17116360800*s^8*v[1]^3*v[2]^4*v[3] + 
  13363123200*s^9*v[1]^3*v[2]^4*v[3] + 6206592000*s^10*v[1]^3*v[2]^4*v[3] + 
  1574092800*s^11*v[1]^3*v[2]^4*v[3] + 167731200*s^12*v[1]^3*v[2]^4*v[3] - 
  7497000*s^3*v[2]^5*v[3] - 69316800*s^4*v[2]^5*v[3] - 
  264699960*s^5*v[2]^5*v[3] - 503002080*s^6*v[2]^5*v[3] - 
  432573120*s^7*v[2]^5*v[3] + 45007200*s^8*v[2]^5*v[3] + 
  467177760*s^9*v[2]^5*v[3] + 467638080*s^10*v[2]^5*v[3] + 
  231141120*s^11*v[2]^5*v[3] + 59673600*s^12*v[2]^5*v[3] + 
  6451200*s^13*v[2]^5*v[3] + 12568500*s^3*v[1]^2*v[2]^5*v[3] + 
  195665400*s^4*v[1]^2*v[2]^5*v[3] + 1280844180*s^5*v[1]^2*v[2]^5*v[3] + 
  4534936560*s^6*v[1]^2*v[2]^5*v[3] + 9406857600*s^7*v[1]^2*v[2]^5*v[3] + 
  11871871200*s^8*v[1]^2*v[2]^5*v[3] + 9198443520*s^9*v[1]^2*v[2]^5*v[3] + 
  4263920640*s^10*v[1]^2*v[2]^5*v[3] + 1083801600*s^11*v[1]^2*v[2]^5*v[3] + 
  116121600*s^12*v[1]^2*v[2]^5*v[3] + 7497000*s^3*v[1]*v[2]^6*v[3] + 
  107242800*s^4*v[1]*v[2]^6*v[3] + 648991560*s^5*v[1]*v[2]^6*v[3] + 
  2160268320*s^6*v[1]*v[2]^6*v[3] + 4298901600*s^7*v[1]*v[2]^6*v[3] + 
  5292336000*s^8*v[1]*v[2]^6*v[3] + 4049955840*s^9*v[1]*v[2]^6*v[3] + 
  1871278080*s^10*v[1]*v[2]^6*v[3] + 477388800*s^11*v[1]*v[2]^6*v[3] + 
  51609600*s^12*v[1]*v[2]^6*v[3] + 2047500*s^3*v[2]^7*v[3] + 
  28092000*s^4*v[2]^7*v[3] + 162690600*s^5*v[2]^7*v[3] + 
  521809320*s^6*v[2]^7*v[3] + 1014503520*s^7*v[2]^7*v[3] + 
  1237997280*s^8*v[2]^7*v[3] + 950891520*s^9*v[2]^7*v[3] + 
  445455360*s^10*v[2]^7*v[3] + 116121600*s^11*v[2]^7*v[3] + 
  12902400*s^12*v[2]^7*v[3] - 672000*s^3*v[3]^2 - 7546400*s^4*v[3]^2 - 
  36185280*s^5*v[3]^2 - 76967200*s^6*v[3]^2 - 73694400*s^7*v[3]^2 - 
  9085760*s^8*v[3]^2 + 54985600*s^9*v[3]^2 + 69541760*s^10*v[3]^2 + 
  48046080*s^11*v[3]^2 + 22504960*s^12*v[3]^2 + 7361280*s^13*v[3]^2 + 
  1552640*s^14*v[3]^2 + 158720*s^15*v[3]^2 - 4410000*s^3*v[1]^2*v[3]^2 - 
  42886200*s^4*v[1]^2*v[3]^2 - 182484960*s^5*v[1]^2*v[3]^2 - 
  377070120*s^6*v[1]^2*v[3]^2 - 363415920*s^7*v[1]^2*v[3]^2 - 
  38435040*s^8*v[1]^2*v[3]^2 + 295243200*s^9*v[1]^2*v[3]^2 + 
  363619200*s^10*v[1]^2*v[3]^2 + 233509920*s^11*v[1]^2*v[3]^2 + 
  92514240*s^12*v[1]^2*v[3]^2 + 21557760*s^13*v[1]^2*v[3]^2 + 
  2257920*s^14*v[1]^2*v[3]^2 - 12127500*s^3*v[1]^4*v[3]^2 - 
  121002000*s^4*v[1]^4*v[3]^2 - 492733500*s^5*v[1]^4*v[3]^2 - 
  981136800*s^6*v[1]^4*v[3]^2 - 881004600*s^7*v[1]^4*v[3]^2 + 
  54154800*s^8*v[1]^4*v[3]^2 + 911433600*s^9*v[1]^4*v[3]^2 + 
  928636800*s^10*v[1]^4*v[3]^2 + 461529600*s^11*v[1]^4*v[3]^2 + 
  119347200*s^12*v[1]^4*v[3]^2 + 12902400*s^13*v[1]^4*v[3]^2 + 
  3858750*s^3*v[1]^6*v[3]^2 + 56301000*s^4*v[1]^6*v[3]^2 + 
  347373600*s^5*v[1]^6*v[3]^2 + 1177709820*s^6*v[1]^6*v[3]^2 + 
  2387479920*s^7*v[1]^6*v[3]^2 + 2997944880*s^8*v[1]^6*v[3]^2 + 
  2344312320*s^9*v[1]^6*v[3]^2 + 1109122560*s^10*v[1]^6*v[3]^2 + 
  290304000*s^11*v[1]^6*v[3]^2 + 32256000*s^12*v[1]^6*v[3]^2 - 
  7056000*s^3*v[1]*v[2]*v[3]^2 - 66360000*s^4*v[1]*v[2]*v[3]^2 - 
  281352960*s^5*v[1]*v[2]*v[3]^2 - 575211840*s^6*v[1]*v[2]*v[3]^2 - 
  538124160*s^7*v[1]*v[2]*v[3]^2 - 31557120*s^8*v[1]*v[2]*v[3]^2 + 
  461905920*s^9*v[1]*v[2]*v[3]^2 + 541390080*s^10*v[1]*v[2]*v[3]^2 + 
  335381760*s^11*v[1]*v[2]*v[3]^2 + 128728320*s^12*v[1]*v[2]*v[3]^2 + 
  29245440*s^13*v[1]*v[2]*v[3]^2 + 3010560*s^14*v[1]*v[2]*v[3]^2 - 
  30870000*s^3*v[1]^3*v[2]*v[3]^2 - 328692000*s^4*v[1]^3*v[2]*v[3]^2 - 
  1398784800*s^5*v[1]^3*v[2]*v[3]^2 - 2824298400*s^6*v[1]^3*v[2]*v[3]^2 - 
  2485904400*s^7*v[1]^3*v[2]*v[3]^2 + 269942400*s^8*v[1]^3*v[2]*v[3]^2 + 
  2653408800*s^9*v[1]^3*v[2]*v[3]^2 + 2576078400*s^10*v[1]^3*v[2]*v[3]^2 + 
  1229894400*s^11*v[1]^3*v[2]*v[3]^2 + 306969600*s^12*v[1]^3*v[2]*v[3]^2 + 
  32256000*s^13*v[1]^3*v[2]*v[3]^2 + 12568500*s^3*v[1]^5*v[2]*v[3]^2 + 
  195665400*s^4*v[1]^5*v[2]*v[3]^2 + 1280844180*s^5*v[1]^5*v[2]*v[3]^2 + 
  4534936560*s^6*v[1]^5*v[2]*v[3]^2 + 9406857600*s^7*v[1]^5*v[2]*v[3]^2 + 
  11871871200*s^8*v[1]^5*v[2]*v[3]^2 + 9198443520*s^9*v[1]^5*v[2]*v[3]^2 + 
  4263920640*s^10*v[1]^5*v[2]*v[3]^2 + 1083801600*s^11*v[1]^5*v[2]*v[3]^2 + 
  116121600*s^12*v[1]^5*v[2]*v[3]^2 - 4410000*s^3*v[2]^2*v[3]^2 - 
  42886200*s^4*v[2]^2*v[3]^2 - 182484960*s^5*v[2]^2*v[3]^2 - 
  377070120*s^6*v[2]^2*v[3]^2 - 363415920*s^7*v[2]^2*v[3]^2 - 
  38435040*s^8*v[2]^2*v[3]^2 + 295243200*s^9*v[2]^2*v[3]^2 + 
  363619200*s^10*v[2]^2*v[3]^2 + 233509920*s^11*v[2]^2*v[3]^2 + 
  92514240*s^12*v[2]^2*v[3]^2 + 21557760*s^13*v[2]^2*v[3]^2 + 
  2257920*s^14*v[2]^2*v[3]^2 - 39690000*s^3*v[1]^2*v[2]^2*v[3]^2 - 
  440748000*s^4*v[1]^2*v[2]^2*v[3]^2 - 1929160800*s^5*v[1]^2*v[2]^2*v[3]^2 - 
  3960079200*s^6*v[1]^2*v[2]^2*v[3]^2 - 3528428400*s^7*v[1]^2*v[2]^2*v[3]^2 + 
  346550400*s^8*v[1]^2*v[2]^2*v[3]^2 + 3723602400*s^9*v[1]^2*v[2]^2*v[3]^2 + 
  3623659200*s^10*v[1]^2*v[2]^2*v[3]^2 + 1728518400*s^11*v[1]^2*v[2]^2*
   v[3]^2 + 430617600*s^12*v[1]^2*v[2]^2*v[3]^2 + 
  45158400*s^13*v[1]^2*v[2]^2*v[3]^2 + 19845000*s^3*v[1]^4*v[2]^2*v[3]^2 + 
  336798000*s^4*v[1]^4*v[2]^2*v[3]^2 + 2365662600*s^5*v[1]^4*v[2]^2*v[3]^2 + 
  8801100000*s^6*v[1]^4*v[2]^2*v[3]^2 + 18809784000*s^7*v[1]^4*v[2]^2*
   v[3]^2 + 24111460800*s^8*v[1]^4*v[2]^2*v[3]^2 + 
  18785894400*s^9*v[1]^4*v[2]^2*v[3]^2 + 8692992000*s^10*v[1]^4*v[2]^2*
   v[3]^2 + 2193408000*s^11*v[1]^4*v[2]^2*v[3]^2 + 
  232243200*s^12*v[1]^4*v[2]^2*v[3]^2 - 30870000*s^3*v[1]*v[2]^3*v[3]^2 - 
  328692000*s^4*v[1]*v[2]^3*v[3]^2 - 1398784800*s^5*v[1]*v[2]^3*v[3]^2 - 
  2824298400*s^6*v[1]*v[2]^3*v[3]^2 - 2485904400*s^7*v[1]*v[2]^3*v[3]^2 + 
  269942400*s^8*v[1]*v[2]^3*v[3]^2 + 2653408800*s^9*v[1]*v[2]^3*v[3]^2 + 
  2576078400*s^10*v[1]*v[2]^3*v[3]^2 + 1229894400*s^11*v[1]*v[2]^3*v[3]^2 + 
  306969600*s^12*v[1]*v[2]^3*v[3]^2 + 32256000*s^13*v[1]*v[2]^3*v[3]^2 + 
  22050000*s^3*v[1]^3*v[2]^3*v[3]^2 + 389508000*s^4*v[1]^3*v[2]^3*v[3]^2 + 
  2818628400*s^5*v[1]^3*v[2]^3*v[3]^2 + 10692595200*s^6*v[1]^3*v[2]^3*
   v[3]^2 + 23104754400*s^7*v[1]^3*v[2]^3*v[3]^2 + 
  29771515200*s^8*v[1]^3*v[2]^3*v[3]^2 + 23224857600*s^9*v[1]^3*v[2]^3*
   v[3]^2 + 10729420800*s^10*v[1]^3*v[2]^3*v[3]^2 + 
  2696601600*s^11*v[1]^3*v[2]^3*v[3]^2 + 283852800*s^12*v[1]^3*v[2]^3*
   v[3]^2 - 12127500*s^3*v[2]^4*v[3]^2 - 121002000*s^4*v[2]^4*v[3]^2 - 
  492733500*s^5*v[2]^4*v[3]^2 - 981136800*s^6*v[2]^4*v[3]^2 - 
  881004600*s^7*v[2]^4*v[3]^2 + 54154800*s^8*v[2]^4*v[3]^2 + 
  911433600*s^9*v[2]^4*v[3]^2 + 928636800*s^10*v[2]^4*v[3]^2 + 
  461529600*s^11*v[2]^4*v[3]^2 + 119347200*s^12*v[2]^4*v[3]^2 + 
  12902400*s^13*v[2]^4*v[3]^2 + 19845000*s^3*v[1]^2*v[2]^4*v[3]^2 + 
  336798000*s^4*v[1]^2*v[2]^4*v[3]^2 + 2365662600*s^5*v[1]^2*v[2]^4*v[3]^2 + 
  8801100000*s^6*v[1]^2*v[2]^4*v[3]^2 + 18809784000*s^7*v[1]^2*v[2]^4*
   v[3]^2 + 24111460800*s^8*v[1]^2*v[2]^4*v[3]^2 + 
  18785894400*s^9*v[1]^2*v[2]^4*v[3]^2 + 8692992000*s^10*v[1]^2*v[2]^4*
   v[3]^2 + 2193408000*s^11*v[1]^2*v[2]^4*v[3]^2 + 
  232243200*s^12*v[1]^2*v[2]^4*v[3]^2 + 12568500*s^3*v[1]*v[2]^5*v[3]^2 + 
  195665400*s^4*v[1]*v[2]^5*v[3]^2 + 1280844180*s^5*v[1]*v[2]^5*v[3]^2 + 
  4534936560*s^6*v[1]*v[2]^5*v[3]^2 + 9406857600*s^7*v[1]*v[2]^5*v[3]^2 + 
  11871871200*s^8*v[1]*v[2]^5*v[3]^2 + 9198443520*s^9*v[1]*v[2]^5*v[3]^2 + 
  4263920640*s^10*v[1]*v[2]^5*v[3]^2 + 1083801600*s^11*v[1]*v[2]^5*v[3]^2 + 
  116121600*s^12*v[1]*v[2]^5*v[3]^2 + 3858750*s^3*v[2]^6*v[3]^2 + 
  56301000*s^4*v[2]^6*v[3]^2 + 347373600*s^5*v[2]^6*v[3]^2 + 
  1177709820*s^6*v[2]^6*v[3]^2 + 2387479920*s^7*v[2]^6*v[3]^2 + 
  2997944880*s^8*v[2]^6*v[3]^2 + 2344312320*s^9*v[2]^6*v[3]^2 + 
  1109122560*s^10*v[2]^6*v[3]^2 + 290304000*s^11*v[2]^6*v[3]^2 + 
  32256000*s^12*v[2]^6*v[3]^2 - 2940000*s^3*v[1]*v[3]^3 - 
  28590800*s^4*v[1]*v[3]^3 - 121656640*s^5*v[1]*v[3]^3 - 
  251380080*s^6*v[1]*v[3]^3 - 242277280*s^7*v[1]*v[3]^3 - 
  25623360*s^8*v[1]*v[3]^3 + 196828800*s^9*v[1]*v[3]^3 + 
  242412800*s^10*v[1]*v[3]^3 + 155673280*s^11*v[1]*v[3]^3 + 
  61676160*s^12*v[1]*v[3]^3 + 14371840*s^13*v[1]*v[3]^3 + 
  1505280*s^14*v[1]*v[3]^3 - 11760000*s^3*v[1]^3*v[3]^3 - 
  126476000*s^4*v[1]^3*v[3]^3 - 544300400*s^5*v[1]^3*v[3]^3 - 
  1123936800*s^6*v[1]^3*v[3]^3 - 1041054000*s^7*v[1]^3*v[3]^3 + 
  33297600*s^8*v[1]^3*v[3]^3 + 1044237600*s^9*v[1]^3*v[3]^3 + 
  1077876800*s^10*v[1]^3*v[3]^3 + 537824000*s^11*v[1]^3*v[3]^3 + 
  139238400*s^12*v[1]^3*v[3]^3 + 15052800*s^13*v[1]^3*v[3]^3 + 
  4410000*s^3*v[1]^5*v[3]^3 + 70581000*s^4*v[1]^5*v[3]^3 + 
  472703700*s^5*v[1]^5*v[3]^3 + 1706796840*s^6*v[1]^5*v[3]^3 + 
  3611677440*s^7*v[1]^5*v[3]^3 + 4660844160*s^8*v[1]^5*v[3]^3 + 
  3704816640*s^9*v[1]^5*v[3]^3 + 1768273920*s^10*v[1]^5*v[3]^3 + 
  464486400*s^11*v[1]^5*v[3]^3 + 51609600*s^12*v[1]^5*v[3]^3 - 
  2940000*s^3*v[2]*v[3]^3 - 28590800*s^4*v[2]*v[3]^3 - 
  121656640*s^5*v[2]*v[3]^3 - 251380080*s^6*v[2]*v[3]^3 - 
  242277280*s^7*v[2]*v[3]^3 - 25623360*s^8*v[2]*v[3]^3 + 
  196828800*s^9*v[2]*v[3]^3 + 242412800*s^10*v[2]*v[3]^3 + 
  155673280*s^11*v[2]*v[3]^3 + 61676160*s^12*v[2]*v[3]^3 + 
  14371840*s^13*v[2]*v[3]^3 + 1505280*s^14*v[2]*v[3]^3 - 
  30870000*s^3*v[1]^2*v[2]*v[3]^3 - 328692000*s^4*v[1]^2*v[2]*v[3]^3 - 
  1398784800*s^5*v[1]^2*v[2]*v[3]^3 - 2824298400*s^6*v[1]^2*v[2]*v[3]^3 - 
  2485904400*s^7*v[1]^2*v[2]*v[3]^3 + 269942400*s^8*v[1]^2*v[2]*v[3]^3 + 
  2653408800*s^9*v[1]^2*v[2]*v[3]^3 + 2576078400*s^10*v[1]^2*v[2]*v[3]^3 + 
  1229894400*s^11*v[1]^2*v[2]*v[3]^3 + 306969600*s^12*v[1]^2*v[2]*v[3]^3 + 
  32256000*s^13*v[1]^2*v[2]*v[3]^3 + 14332500*s^3*v[1]^4*v[2]*v[3]^3 + 
  242067000*s^4*v[1]^4*v[2]*v[3]^3 + 1690653300*s^5*v[1]^4*v[2]*v[3]^3 + 
  6260982000*s^6*v[1]^4*v[2]*v[3]^3 + 13351531200*s^7*v[1]^4*v[2]*v[3]^3 + 
  17116360800*s^8*v[1]^4*v[2]*v[3]^3 + 13363123200*s^9*v[1]^4*v[2]*v[3]^3 + 
  6206592000*s^10*v[1]^4*v[2]*v[3]^3 + 1574092800*s^11*v[1]^4*v[2]*v[3]^3 + 
  167731200*s^12*v[1]^4*v[2]*v[3]^3 - 30870000*s^3*v[1]*v[2]^2*v[3]^3 - 
  328692000*s^4*v[1]*v[2]^2*v[3]^3 - 1398784800*s^5*v[1]*v[2]^2*v[3]^3 - 
  2824298400*s^6*v[1]*v[2]^2*v[3]^3 - 2485904400*s^7*v[1]*v[2]^2*v[3]^3 + 
  269942400*s^8*v[1]*v[2]^2*v[3]^3 + 2653408800*s^9*v[1]*v[2]^2*v[3]^3 + 
  2576078400*s^10*v[1]*v[2]^2*v[3]^3 + 1229894400*s^11*v[1]*v[2]^2*v[3]^3 + 
  306969600*s^12*v[1]*v[2]^2*v[3]^3 + 32256000*s^13*v[1]*v[2]^2*v[3]^3 + 
  22050000*s^3*v[1]^3*v[2]^2*v[3]^3 + 389508000*s^4*v[1]^3*v[2]^2*v[3]^3 + 
  2818628400*s^5*v[1]^3*v[2]^2*v[3]^3 + 10692595200*s^6*v[1]^3*v[2]^2*
   v[3]^3 + 23104754400*s^7*v[1]^3*v[2]^2*v[3]^3 + 
  29771515200*s^8*v[1]^3*v[2]^2*v[3]^3 + 23224857600*s^9*v[1]^3*v[2]^2*
   v[3]^3 + 10729420800*s^10*v[1]^3*v[2]^2*v[3]^3 + 
  2696601600*s^11*v[1]^3*v[2]^2*v[3]^3 + 283852800*s^12*v[1]^3*v[2]^2*
   v[3]^3 - 11760000*s^3*v[2]^3*v[3]^3 - 126476000*s^4*v[2]^3*v[3]^3 - 
  544300400*s^5*v[2]^3*v[3]^3 - 1123936800*s^6*v[2]^3*v[3]^3 - 
  1041054000*s^7*v[2]^3*v[3]^3 + 33297600*s^8*v[2]^3*v[3]^3 + 
  1044237600*s^9*v[2]^3*v[3]^3 + 1077876800*s^10*v[2]^3*v[3]^3 + 
  537824000*s^11*v[2]^3*v[3]^3 + 139238400*s^12*v[2]^3*v[3]^3 + 
  15052800*s^13*v[2]^3*v[3]^3 + 22050000*s^3*v[1]^2*v[2]^3*v[3]^3 + 
  389508000*s^4*v[1]^2*v[2]^3*v[3]^3 + 2818628400*s^5*v[1]^2*v[2]^3*v[3]^3 + 
  10692595200*s^6*v[1]^2*v[2]^3*v[3]^3 + 23104754400*s^7*v[1]^2*v[2]^3*
   v[3]^3 + 29771515200*s^8*v[1]^2*v[2]^3*v[3]^3 + 
  23224857600*s^9*v[1]^2*v[2]^3*v[3]^3 + 10729420800*s^10*v[1]^2*v[2]^3*
   v[3]^3 + 2696601600*s^11*v[1]^2*v[2]^3*v[3]^3 + 
  283852800*s^12*v[1]^2*v[2]^3*v[3]^3 + 14332500*s^3*v[1]*v[2]^4*v[3]^3 + 
  242067000*s^4*v[1]*v[2]^4*v[3]^3 + 1690653300*s^5*v[1]*v[2]^4*v[3]^3 + 
  6260982000*s^6*v[1]*v[2]^4*v[3]^3 + 13351531200*s^7*v[1]*v[2]^4*v[3]^3 + 
  17116360800*s^8*v[1]*v[2]^4*v[3]^3 + 13363123200*s^9*v[1]*v[2]^4*v[3]^3 + 
  6206592000*s^10*v[1]*v[2]^4*v[3]^3 + 1574092800*s^11*v[1]*v[2]^4*v[3]^3 + 
  167731200*s^12*v[1]*v[2]^4*v[3]^3 + 4410000*s^3*v[2]^5*v[3]^3 + 
  70581000*s^4*v[2]^5*v[3]^3 + 472703700*s^5*v[2]^5*v[3]^3 + 
  1706796840*s^6*v[2]^5*v[3]^3 + 3611677440*s^7*v[2]^5*v[3]^3 + 
  4660844160*s^8*v[2]^5*v[3]^3 + 3704816640*s^9*v[2]^5*v[3]^3 + 
  1768273920*s^10*v[2]^5*v[3]^3 + 464486400*s^11*v[2]^5*v[3]^3 + 
  51609600*s^12*v[2]^5*v[3]^3 - 1470000*s^3*v[3]^4 - 14295400*s^4*v[3]^4 - 
  60828320*s^5*v[3]^4 - 125690040*s^6*v[3]^4 - 121138640*s^7*v[3]^4 - 
  12811680*s^8*v[3]^4 + 98414400*s^9*v[3]^4 + 121206400*s^10*v[3]^4 + 
  77836640*s^11*v[3]^4 + 30838080*s^12*v[3]^4 + 7185920*s^13*v[3]^4 + 
  752640*s^14*v[3]^4 - 12127500*s^3*v[1]^2*v[3]^4 - 
  121002000*s^4*v[1]^2*v[3]^4 - 492733500*s^5*v[1]^2*v[3]^4 - 
  981136800*s^6*v[1]^2*v[3]^4 - 881004600*s^7*v[1]^2*v[3]^4 + 
  54154800*s^8*v[1]^2*v[3]^4 + 911433600*s^9*v[1]^2*v[3]^4 + 
  928636800*s^10*v[1]^2*v[3]^4 + 461529600*s^11*v[1]^2*v[3]^4 + 
  119347200*s^12*v[1]^2*v[3]^4 + 12902400*s^13*v[1]^2*v[3]^4 + 
  4685625*s^3*v[1]^4*v[3]^4 + 77721000*s^4*v[1]^4*v[3]^4 + 
  535368750*s^5*v[1]^4*v[3]^4 + 1971340350*s^6*v[1]^4*v[3]^4 + 
  4223776200*s^7*v[1]^4*v[3]^4 + 5492293800*s^8*v[1]^4*v[3]^4 + 
  4385068800*s^9*v[1]^4*v[3]^4 + 2097849600*s^10*v[1]^4*v[3]^4 + 
  551577600*s^11*v[1]^4*v[3]^4 + 61286400*s^12*v[1]^4*v[3]^4 - 
  22050000*s^3*v[1]*v[2]*v[3]^4 - 216636000*s^4*v[1]*v[2]*v[3]^4 - 
  868408800*s^5*v[1]*v[2]*v[3]^4 - 1688517600*s^6*v[1]*v[2]*v[3]^4 - 
  1443380400*s^7*v[1]*v[2]*v[3]^4 + 193334400*s^8*v[1]*v[2]*v[3]^4 + 
  1583215200*s^9*v[1]*v[2]*v[3]^4 + 1528497600*s^10*v[1]*v[2]*v[3]^4 + 
  731270400*s^11*v[1]*v[2]*v[3]^4 + 183321600*s^12*v[1]*v[2]*v[3]^4 + 
  19353600*s^13*v[1]*v[2]*v[3]^4 + 14332500*s^3*v[1]^3*v[2]*v[3]^4 + 
  242067000*s^4*v[1]^3*v[2]*v[3]^4 + 1690653300*s^5*v[1]^3*v[2]*v[3]^4 + 
  6260982000*s^6*v[1]^3*v[2]*v[3]^4 + 13351531200*s^7*v[1]^3*v[2]*v[3]^4 + 
  17116360800*s^8*v[1]^3*v[2]*v[3]^4 + 13363123200*s^9*v[1]^3*v[2]*v[3]^4 + 
  6206592000*s^10*v[1]^3*v[2]*v[3]^4 + 1574092800*s^11*v[1]^3*v[2]*v[3]^4 + 
  167731200*s^12*v[1]^3*v[2]*v[3]^4 - 12127500*s^3*v[2]^2*v[3]^4 - 
  121002000*s^4*v[2]^2*v[3]^4 - 492733500*s^5*v[2]^2*v[3]^4 - 
  981136800*s^6*v[2]^2*v[3]^4 - 881004600*s^7*v[2]^2*v[3]^4 + 
  54154800*s^8*v[2]^2*v[3]^4 + 911433600*s^9*v[2]^2*v[3]^4 + 
  928636800*s^10*v[2]^2*v[3]^4 + 461529600*s^11*v[2]^2*v[3]^4 + 
  119347200*s^12*v[2]^2*v[3]^4 + 12902400*s^13*v[2]^2*v[3]^4 + 
  19845000*s^3*v[1]^2*v[2]^2*v[3]^4 + 336798000*s^4*v[1]^2*v[2]^2*v[3]^4 + 
  2365662600*s^5*v[1]^2*v[2]^2*v[3]^4 + 8801100000*s^6*v[1]^2*v[2]^2*v[3]^4 + 
  18809784000*s^7*v[1]^2*v[2]^2*v[3]^4 + 24111460800*s^8*v[1]^2*v[2]^2*
   v[3]^4 + 18785894400*s^9*v[1]^2*v[2]^2*v[3]^4 + 
  8692992000*s^10*v[1]^2*v[2]^2*v[3]^4 + 2193408000*s^11*v[1]^2*v[2]^2*
   v[3]^4 + 232243200*s^12*v[1]^2*v[2]^2*v[3]^4 + 
  14332500*s^3*v[1]*v[2]^3*v[3]^4 + 242067000*s^4*v[1]*v[2]^3*v[3]^4 + 
  1690653300*s^5*v[1]*v[2]^3*v[3]^4 + 6260982000*s^6*v[1]*v[2]^3*v[3]^4 + 
  13351531200*s^7*v[1]*v[2]^3*v[3]^4 + 17116360800*s^8*v[1]*v[2]^3*v[3]^4 + 
  13363123200*s^9*v[1]*v[2]^3*v[3]^4 + 6206592000*s^10*v[1]*v[2]^3*v[3]^4 + 
  1574092800*s^11*v[1]*v[2]^3*v[3]^4 + 167731200*s^12*v[1]*v[2]^3*v[3]^4 + 
  4685625*s^3*v[2]^4*v[3]^4 + 77721000*s^4*v[2]^4*v[3]^4 + 
  535368750*s^5*v[2]^4*v[3]^4 + 1971340350*s^6*v[2]^4*v[3]^4 + 
  4223776200*s^7*v[2]^4*v[3]^4 + 5492293800*s^8*v[2]^4*v[3]^4 + 
  4385068800*s^9*v[2]^4*v[3]^4 + 2097849600*s^10*v[2]^4*v[3]^4 + 
  551577600*s^11*v[2]^4*v[3]^4 + 61286400*s^12*v[2]^4*v[3]^4 - 
  7497000*s^3*v[1]*v[3]^5 - 69316800*s^4*v[1]*v[3]^5 - 
  264699960*s^5*v[1]*v[3]^5 - 503002080*s^6*v[1]*v[3]^5 - 
  432573120*s^7*v[1]*v[3]^5 + 45007200*s^8*v[1]*v[3]^5 + 
  467177760*s^9*v[1]*v[3]^5 + 467638080*s^10*v[1]*v[3]^5 + 
  231141120*s^11*v[1]*v[3]^5 + 59673600*s^12*v[1]*v[3]^5 + 
  6451200*s^13*v[1]*v[3]^5 + 4410000*s^3*v[1]^3*v[3]^5 + 
  70581000*s^4*v[1]^3*v[3]^5 + 472703700*s^5*v[1]^3*v[3]^5 + 
  1706796840*s^6*v[1]^3*v[3]^5 + 3611677440*s^7*v[1]^3*v[3]^5 + 
  4660844160*s^8*v[1]^3*v[3]^5 + 3704816640*s^9*v[1]^3*v[3]^5 + 
  1768273920*s^10*v[1]^3*v[3]^5 + 464486400*s^11*v[1]^3*v[3]^5 + 
  51609600*s^12*v[1]^3*v[3]^5 - 7497000*s^3*v[2]*v[3]^5 - 
  69316800*s^4*v[2]*v[3]^5 - 264699960*s^5*v[2]*v[3]^5 - 
  503002080*s^6*v[2]*v[3]^5 - 432573120*s^7*v[2]*v[3]^5 + 
  45007200*s^8*v[2]*v[3]^5 + 467177760*s^9*v[2]*v[3]^5 + 
  467638080*s^10*v[2]*v[3]^5 + 231141120*s^11*v[2]*v[3]^5 + 
  59673600*s^12*v[2]*v[3]^5 + 6451200*s^13*v[2]*v[3]^5 + 
  12568500*s^3*v[1]^2*v[2]*v[3]^5 + 195665400*s^4*v[1]^2*v[2]*v[3]^5 + 
  1280844180*s^5*v[1]^2*v[2]*v[3]^5 + 4534936560*s^6*v[1]^2*v[2]*v[3]^5 + 
  9406857600*s^7*v[1]^2*v[2]*v[3]^5 + 11871871200*s^8*v[1]^2*v[2]*v[3]^5 + 
  9198443520*s^9*v[1]^2*v[2]*v[3]^5 + 4263920640*s^10*v[1]^2*v[2]*v[3]^5 + 
  1083801600*s^11*v[1]^2*v[2]*v[3]^5 + 116121600*s^12*v[1]^2*v[2]*v[3]^5 + 
  12568500*s^3*v[1]*v[2]^2*v[3]^5 + 195665400*s^4*v[1]*v[2]^2*v[3]^5 + 
  1280844180*s^5*v[1]*v[2]^2*v[3]^5 + 4534936560*s^6*v[1]*v[2]^2*v[3]^5 + 
  9406857600*s^7*v[1]*v[2]^2*v[3]^5 + 11871871200*s^8*v[1]*v[2]^2*v[3]^5 + 
  9198443520*s^9*v[1]*v[2]^2*v[3]^5 + 4263920640*s^10*v[1]*v[2]^2*v[3]^5 + 
  1083801600*s^11*v[1]*v[2]^2*v[3]^5 + 116121600*s^12*v[1]*v[2]^2*v[3]^5 + 
  4410000*s^3*v[2]^3*v[3]^5 + 70581000*s^4*v[2]^3*v[3]^5 + 
  472703700*s^5*v[2]^3*v[3]^5 + 1706796840*s^6*v[2]^3*v[3]^5 + 
  3611677440*s^7*v[2]^3*v[3]^5 + 4660844160*s^8*v[2]^3*v[3]^5 + 
  3704816640*s^9*v[2]^3*v[3]^5 + 1768273920*s^10*v[2]^3*v[3]^5 + 
  464486400*s^11*v[2]^3*v[3]^5 + 51609600*s^12*v[2]^3*v[3]^5 - 
  2499000*s^3*v[3]^6 - 23105600*s^4*v[3]^6 - 88233320*s^5*v[3]^6 - 
  167667360*s^6*v[3]^6 - 144191040*s^7*v[3]^6 + 15002400*s^8*v[3]^6 + 
  155725920*s^9*v[3]^6 + 155879360*s^10*v[3]^6 + 77047040*s^11*v[3]^6 + 
  19891200*s^12*v[3]^6 + 2150400*s^13*v[3]^6 + 3858750*s^3*v[1]^2*v[3]^6 + 
  56301000*s^4*v[1]^2*v[3]^6 + 347373600*s^5*v[1]^2*v[3]^6 + 
  1177709820*s^6*v[1]^2*v[3]^6 + 2387479920*s^7*v[1]^2*v[3]^6 + 
  2997944880*s^8*v[1]^2*v[3]^6 + 2344312320*s^9*v[1]^2*v[3]^6 + 
  1109122560*s^10*v[1]^2*v[3]^6 + 290304000*s^11*v[1]^2*v[3]^6 + 
  32256000*s^12*v[1]^2*v[3]^6 + 7497000*s^3*v[1]*v[2]*v[3]^6 + 
  107242800*s^4*v[1]*v[2]*v[3]^6 + 648991560*s^5*v[1]*v[2]*v[3]^6 + 
  2160268320*s^6*v[1]*v[2]*v[3]^6 + 4298901600*s^7*v[1]*v[2]*v[3]^6 + 
  5292336000*s^8*v[1]*v[2]*v[3]^6 + 4049955840*s^9*v[1]*v[2]*v[3]^6 + 
  1871278080*s^10*v[1]*v[2]*v[3]^6 + 477388800*s^11*v[1]*v[2]*v[3]^6 + 
  51609600*s^12*v[1]*v[2]*v[3]^6 + 3858750*s^3*v[2]^2*v[3]^6 + 
  56301000*s^4*v[2]^2*v[3]^6 + 347373600*s^5*v[2]^2*v[3]^6 + 
  1177709820*s^6*v[2]^2*v[3]^6 + 2387479920*s^7*v[2]^2*v[3]^6 + 
  2997944880*s^8*v[2]^2*v[3]^6 + 2344312320*s^9*v[2]^2*v[3]^6 + 
  1109122560*s^10*v[2]^2*v[3]^6 + 290304000*s^11*v[2]^2*v[3]^6 + 
  32256000*s^12*v[2]^2*v[3]^6 + 2047500*s^3*v[1]*v[3]^7 + 
  28092000*s^4*v[1]*v[3]^7 + 162690600*s^5*v[1]*v[3]^7 + 
  521809320*s^6*v[1]*v[3]^7 + 1014503520*s^7*v[1]*v[3]^7 + 
  1237997280*s^8*v[1]*v[3]^7 + 950891520*s^9*v[1]*v[3]^7 + 
  445455360*s^10*v[1]*v[3]^7 + 116121600*s^11*v[1]*v[3]^7 + 
  12902400*s^12*v[1]*v[3]^7 + 2047500*s^3*v[2]*v[3]^7 + 
  28092000*s^4*v[2]*v[3]^7 + 162690600*s^5*v[2]*v[3]^7 + 
  521809320*s^6*v[2]*v[3]^7 + 1014503520*s^7*v[2]*v[3]^7 + 
  1237997280*s^8*v[2]*v[3]^7 + 950891520*s^9*v[2]*v[3]^7 + 
  445455360*s^10*v[2]*v[3]^7 + 116121600*s^11*v[2]*v[3]^7 + 
  12902400*s^12*v[2]*v[3]^7 + 511875*s^3*v[3]^8 + 7023000*s^4*v[3]^8 + 
  40672650*s^5*v[3]^8 + 130452330*s^6*v[3]^8 + 253625880*s^7*v[3]^8 + 
  309499320*s^8*v[3]^8 + 237722880*s^9*v[3]^8 + 111363840*s^10*v[3]^8 + 
  29030400*s^11*v[3]^8 + 3225600*s^12*v[3]^8 - 672000*s^3*vtilde[1]^2 - 
  7546400*s^4*vtilde[1]^2 - 36185280*s^5*vtilde[1]^2 - 
  76967200*s^6*vtilde[1]^2 - 73694400*s^7*vtilde[1]^2 - 
  9085760*s^8*vtilde[1]^2 + 54985600*s^9*vtilde[1]^2 + 
  69541760*s^10*vtilde[1]^2 + 48046080*s^11*vtilde[1]^2 + 
  22504960*s^12*vtilde[1]^2 + 7361280*s^13*vtilde[1]^2 + 
  1552640*s^14*vtilde[1]^2 + 158720*s^15*vtilde[1]^2 - 
  8725920*s^4*v[1]^2*vtilde[1]^2 - 71218560*s^5*v[1]^2*vtilde[1]^2 - 
  189245280*s^6*v[1]^2*vtilde[1]^2 - 215591040*s^7*v[1]^2*vtilde[1]^2 - 
  56824320*s^8*v[1]^2*vtilde[1]^2 + 137249280*s^9*v[1]^2*vtilde[1]^2 + 
  196425600*s^10*v[1]^2*vtilde[1]^2 + 135690240*s^11*v[1]^2*vtilde[1]^2 + 
  56864640*s^12*v[1]^2*vtilde[1]^2 + 13870080*s^13*v[1]^2*vtilde[1]^2 + 
  1505280*s^14*v[1]^2*vtilde[1]^2 - 10290000*s^4*v[1]^4*vtilde[1]^2 - 
  92022000*s^5*v[1]^4*vtilde[1]^2 - 274134000*s^6*v[1]^4*vtilde[1]^2 - 
  350607600*s^7*v[1]^4*vtilde[1]^2 - 106444800*s^8*v[1]^4*vtilde[1]^2 + 
  242776800*s^9*v[1]^4*vtilde[1]^2 + 335496000*s^10*v[1]^4*vtilde[1]^2 + 
  193401600*s^11*v[1]^4*vtilde[1]^2 + 55372800*s^12*v[1]^4*vtilde[1]^2 + 
  6451200*s^13*v[1]^4*vtilde[1]^2 + 10495800*s^5*v[1]^6*vtilde[1]^2 + 
  99830640*s^6*v[1]^6*vtilde[1]^2 + 347230800*s^7*v[1]^6*vtilde[1]^2 + 
  611294880*s^8*v[1]^6*vtilde[1]^2 + 605203200*s^9*v[1]^6*vtilde[1]^2 + 
  342128640*s^10*v[1]^6*vtilde[1]^2 + 103219200*s^11*v[1]^6*vtilde[1]^2 + 
  12902400*s^12*v[1]^6*vtilde[1]^2 - 8725920*s^4*v[1]*v[2]*vtilde[1]^2 - 
  71218560*s^5*v[1]*v[2]*vtilde[1]^2 - 189245280*s^6*v[1]*v[2]*vtilde[1]^2 - 
  215591040*s^7*v[1]*v[2]*vtilde[1]^2 - 56824320*s^8*v[1]*v[2]*vtilde[1]^2 + 
  137249280*s^9*v[1]*v[2]*vtilde[1]^2 + 196425600*s^10*v[1]*v[2]*
   vtilde[1]^2 + 135690240*s^11*v[1]*v[2]*vtilde[1]^2 + 
  56864640*s^12*v[1]*v[2]*vtilde[1]^2 + 13870080*s^13*v[1]*v[2]*vtilde[1]^2 + 
  1505280*s^14*v[1]*v[2]*vtilde[1]^2 - 20580000*s^4*v[1]^3*v[2]*vtilde[1]^2 - 
  184044000*s^5*v[1]^3*v[2]*vtilde[1]^2 - 548268000*s^6*v[1]^3*v[2]*
   vtilde[1]^2 - 701215200*s^7*v[1]^3*v[2]*vtilde[1]^2 - 
  212889600*s^8*v[1]^3*v[2]*vtilde[1]^2 + 485553600*s^9*v[1]^3*v[2]*
   vtilde[1]^2 + 670992000*s^10*v[1]^3*v[2]*vtilde[1]^2 + 
  386803200*s^11*v[1]^3*v[2]*vtilde[1]^2 + 110745600*s^12*v[1]^3*v[2]*
   vtilde[1]^2 + 12902400*s^13*v[1]^3*v[2]*vtilde[1]^2 + 
  31487400*s^5*v[1]^5*v[2]*vtilde[1]^2 + 299491920*s^6*v[1]^5*v[2]*
   vtilde[1]^2 + 1041692400*s^7*v[1]^5*v[2]*vtilde[1]^2 + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[1]^2 + 1815609600*s^9*v[1]^5*v[2]*
   vtilde[1]^2 + 1026385920*s^10*v[1]^5*v[2]*vtilde[1]^2 + 
  309657600*s^11*v[1]^5*v[2]*vtilde[1]^2 + 38707200*s^12*v[1]^5*v[2]*
   vtilde[1]^2 - 8725920*s^4*v[2]^2*vtilde[1]^2 - 
  71218560*s^5*v[2]^2*vtilde[1]^2 - 189245280*s^6*v[2]^2*vtilde[1]^2 - 
  215591040*s^7*v[2]^2*vtilde[1]^2 - 56824320*s^8*v[2]^2*vtilde[1]^2 + 
  137249280*s^9*v[2]^2*vtilde[1]^2 + 196425600*s^10*v[2]^2*vtilde[1]^2 + 
  135690240*s^11*v[2]^2*vtilde[1]^2 + 56864640*s^12*v[2]^2*vtilde[1]^2 + 
  13870080*s^13*v[2]^2*vtilde[1]^2 + 1505280*s^14*v[2]^2*vtilde[1]^2 - 
  30870000*s^4*v[1]^2*v[2]^2*vtilde[1]^2 - 276066000*s^5*v[1]^2*v[2]^2*
   vtilde[1]^2 - 822402000*s^6*v[1]^2*v[2]^2*vtilde[1]^2 - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[1]^2 - 319334400*s^8*v[1]^2*v[2]^2*
   vtilde[1]^2 + 728330400*s^9*v[1]^2*v[2]^2*vtilde[1]^2 + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[1]^2 + 580204800*s^11*v[1]^2*v[2]^2*
   vtilde[1]^2 + 166118400*s^12*v[1]^2*v[2]^2*vtilde[1]^2 + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[1]^2 + 50935500*s^5*v[1]^4*v[2]^2*
   vtilde[1]^2 + 546575400*s^6*v[1]^4*v[2]^2*vtilde[1]^2 + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[1]^2 + 3595032000*s^8*v[1]^4*v[2]^2*
   vtilde[1]^2 + 3602188800*s^9*v[1]^4*v[2]^2*vtilde[1]^2 + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[1]^2 + 619315200*s^11*v[1]^4*v[2]^2*
   vtilde[1]^2 + 77414400*s^12*v[1]^4*v[2]^2*vtilde[1]^2 - 
  20580000*s^4*v[1]*v[2]^3*vtilde[1]^2 - 184044000*s^5*v[1]*v[2]^3*
   vtilde[1]^2 - 548268000*s^6*v[1]*v[2]^3*vtilde[1]^2 - 
  701215200*s^7*v[1]*v[2]^3*vtilde[1]^2 - 212889600*s^8*v[1]*v[2]^3*
   vtilde[1]^2 + 485553600*s^9*v[1]*v[2]^3*vtilde[1]^2 + 
  670992000*s^10*v[1]*v[2]^3*vtilde[1]^2 + 386803200*s^11*v[1]*v[2]^3*
   vtilde[1]^2 + 110745600*s^12*v[1]*v[2]^3*vtilde[1]^2 + 
  12902400*s^13*v[1]*v[2]^3*vtilde[1]^2 + 49392000*s^5*v[1]^3*v[2]^3*
   vtilde[1]^2 + 593997600*s^6*v[1]^3*v[2]^3*vtilde[1]^2 + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[1]^2 + 4133589600*s^8*v[1]^3*v[2]^3*
   vtilde[1]^2 + 4178361600*s^9*v[1]^3*v[2]^3*vtilde[1]^2 + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[1]^2 + 722534400*s^11*v[1]^3*v[2]^3*
   vtilde[1]^2 + 90316800*s^12*v[1]^3*v[2]^3*vtilde[1]^2 - 
  10290000*s^4*v[2]^4*vtilde[1]^2 - 92022000*s^5*v[2]^4*vtilde[1]^2 - 
  274134000*s^6*v[2]^4*vtilde[1]^2 - 350607600*s^7*v[2]^4*vtilde[1]^2 - 
  106444800*s^8*v[2]^4*vtilde[1]^2 + 242776800*s^9*v[2]^4*vtilde[1]^2 + 
  335496000*s^10*v[2]^4*vtilde[1]^2 + 193401600*s^11*v[2]^4*vtilde[1]^2 + 
  55372800*s^12*v[2]^4*vtilde[1]^2 + 6451200*s^13*v[2]^4*vtilde[1]^2 + 
  50935500*s^5*v[1]^2*v[2]^4*vtilde[1]^2 + 546575400*s^6*v[1]^2*v[2]^4*
   vtilde[1]^2 + 1994781600*s^7*v[1]^2*v[2]^4*vtilde[1]^2 + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[1]^2 + 3602188800*s^9*v[1]^2*v[2]^4*
   vtilde[1]^2 + 2048256000*s^10*v[1]^2*v[2]^4*vtilde[1]^2 + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[1]^2 + 77414400*s^12*v[1]^2*v[2]^4*
   vtilde[1]^2 + 31487400*s^5*v[1]*v[2]^5*vtilde[1]^2 + 
  299491920*s^6*v[1]*v[2]^5*vtilde[1]^2 + 1041692400*s^7*v[1]*v[2]^5*
   vtilde[1]^2 + 1833884640*s^8*v[1]*v[2]^5*vtilde[1]^2 + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[1]^2 + 1026385920*s^10*v[1]*v[2]^5*
   vtilde[1]^2 + 309657600*s^11*v[1]*v[2]^5*vtilde[1]^2 + 
  38707200*s^12*v[1]*v[2]^5*vtilde[1]^2 + 10495800*s^5*v[2]^6*vtilde[1]^2 + 
  99830640*s^6*v[2]^6*vtilde[1]^2 + 347230800*s^7*v[2]^6*vtilde[1]^2 + 
  611294880*s^8*v[2]^6*vtilde[1]^2 + 605203200*s^9*v[2]^6*vtilde[1]^2 + 
  342128640*s^10*v[2]^6*vtilde[1]^2 + 103219200*s^11*v[2]^6*vtilde[1]^2 + 
  12902400*s^12*v[2]^6*vtilde[1]^2 - 8725920*s^4*v[1]*v[3]*vtilde[1]^2 - 
  71218560*s^5*v[1]*v[3]*vtilde[1]^2 - 189245280*s^6*v[1]*v[3]*vtilde[1]^2 - 
  215591040*s^7*v[1]*v[3]*vtilde[1]^2 - 56824320*s^8*v[1]*v[3]*vtilde[1]^2 + 
  137249280*s^9*v[1]*v[3]*vtilde[1]^2 + 196425600*s^10*v[1]*v[3]*
   vtilde[1]^2 + 135690240*s^11*v[1]*v[3]*vtilde[1]^2 + 
  56864640*s^12*v[1]*v[3]*vtilde[1]^2 + 13870080*s^13*v[1]*v[3]*vtilde[1]^2 + 
  1505280*s^14*v[1]*v[3]*vtilde[1]^2 - 20580000*s^4*v[1]^3*v[3]*vtilde[1]^2 - 
  184044000*s^5*v[1]^3*v[3]*vtilde[1]^2 - 548268000*s^6*v[1]^3*v[3]*
   vtilde[1]^2 - 701215200*s^7*v[1]^3*v[3]*vtilde[1]^2 - 
  212889600*s^8*v[1]^3*v[3]*vtilde[1]^2 + 485553600*s^9*v[1]^3*v[3]*
   vtilde[1]^2 + 670992000*s^10*v[1]^3*v[3]*vtilde[1]^2 + 
  386803200*s^11*v[1]^3*v[3]*vtilde[1]^2 + 110745600*s^12*v[1]^3*v[3]*
   vtilde[1]^2 + 12902400*s^13*v[1]^3*v[3]*vtilde[1]^2 + 
  31487400*s^5*v[1]^5*v[3]*vtilde[1]^2 + 299491920*s^6*v[1]^5*v[3]*
   vtilde[1]^2 + 1041692400*s^7*v[1]^5*v[3]*vtilde[1]^2 + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[1]^2 + 1815609600*s^9*v[1]^5*v[3]*
   vtilde[1]^2 + 1026385920*s^10*v[1]^5*v[3]*vtilde[1]^2 + 
  309657600*s^11*v[1]^5*v[3]*vtilde[1]^2 + 38707200*s^12*v[1]^5*v[3]*
   vtilde[1]^2 - 8725920*s^4*v[2]*v[3]*vtilde[1]^2 - 
  71218560*s^5*v[2]*v[3]*vtilde[1]^2 - 189245280*s^6*v[2]*v[3]*vtilde[1]^2 - 
  215591040*s^7*v[2]*v[3]*vtilde[1]^2 - 56824320*s^8*v[2]*v[3]*vtilde[1]^2 + 
  137249280*s^9*v[2]*v[3]*vtilde[1]^2 + 196425600*s^10*v[2]*v[3]*
   vtilde[1]^2 + 135690240*s^11*v[2]*v[3]*vtilde[1]^2 + 
  56864640*s^12*v[2]*v[3]*vtilde[1]^2 + 13870080*s^13*v[2]*v[3]*vtilde[1]^2 + 
  1505280*s^14*v[2]*v[3]*vtilde[1]^2 - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[1]^2 - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[1]^2 - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^2 - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^2 - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^2 + 1151539200*s^9*v[1]^2*v[2]*
   v[3]*vtilde[1]^2 + 1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^2 + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^2 + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^2 + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[1]^2 + 92610000*s^5*v[1]^4*v[2]*v[3]*
   vtilde[1]^2 + 970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[1]^2 + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[1]^2 - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[1]^2 - 441705600*s^5*v[1]*v[2]^2*v[3]*
   vtilde[1]^2 - 1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^2 - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^2 - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^2 + 1151539200*s^9*v[1]*v[2]^2*
   v[3]*vtilde[1]^2 + 1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^2 + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^2 + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^2 + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[1]^2 + 129654000*s^5*v[1]^3*v[2]^2*
   v[3]*vtilde[1]^2 + 1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[1]^2 - 
  20580000*s^4*v[2]^3*v[3]*vtilde[1]^2 - 184044000*s^5*v[2]^3*v[3]*
   vtilde[1]^2 - 548268000*s^6*v[2]^3*v[3]*vtilde[1]^2 - 
  701215200*s^7*v[2]^3*v[3]*vtilde[1]^2 - 212889600*s^8*v[2]^3*v[3]*
   vtilde[1]^2 + 485553600*s^9*v[2]^3*v[3]*vtilde[1]^2 + 
  670992000*s^10*v[2]^3*v[3]*vtilde[1]^2 + 386803200*s^11*v[2]^3*v[3]*
   vtilde[1]^2 + 110745600*s^12*v[2]^3*v[3]*vtilde[1]^2 + 
  12902400*s^13*v[2]^3*v[3]*vtilde[1]^2 + 129654000*s^5*v[1]^2*v[2]^3*v[3]*
   vtilde[1]^2 + 1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[1]^2 + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 970200000*s^6*v[1]*v[2]^4*v[3]*
   vtilde[1]^2 + 3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[1]^2 + 
  31487400*s^5*v[2]^5*v[3]*vtilde[1]^2 + 299491920*s^6*v[2]^5*v[3]*
   vtilde[1]^2 + 1041692400*s^7*v[2]^5*v[3]*vtilde[1]^2 + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[1]^2 + 1815609600*s^9*v[2]^5*v[3]*
   vtilde[1]^2 + 1026385920*s^10*v[2]^5*v[3]*vtilde[1]^2 + 
  309657600*s^11*v[2]^5*v[3]*vtilde[1]^2 + 38707200*s^12*v[2]^5*v[3]*
   vtilde[1]^2 - 8725920*s^4*v[3]^2*vtilde[1]^2 - 
  71218560*s^5*v[3]^2*vtilde[1]^2 - 189245280*s^6*v[3]^2*vtilde[1]^2 - 
  215591040*s^7*v[3]^2*vtilde[1]^2 - 56824320*s^8*v[3]^2*vtilde[1]^2 + 
  137249280*s^9*v[3]^2*vtilde[1]^2 + 196425600*s^10*v[3]^2*vtilde[1]^2 + 
  135690240*s^11*v[3]^2*vtilde[1]^2 + 56864640*s^12*v[3]^2*vtilde[1]^2 + 
  13870080*s^13*v[3]^2*vtilde[1]^2 + 1505280*s^14*v[3]^2*vtilde[1]^2 - 
  30870000*s^4*v[1]^2*v[3]^2*vtilde[1]^2 - 276066000*s^5*v[1]^2*v[3]^2*
   vtilde[1]^2 - 822402000*s^6*v[1]^2*v[3]^2*vtilde[1]^2 - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[1]^2 - 319334400*s^8*v[1]^2*v[3]^2*
   vtilde[1]^2 + 728330400*s^9*v[1]^2*v[3]^2*vtilde[1]^2 + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[1]^2 + 580204800*s^11*v[1]^2*v[3]^2*
   vtilde[1]^2 + 166118400*s^12*v[1]^2*v[3]^2*vtilde[1]^2 + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[1]^2 + 50935500*s^5*v[1]^4*v[3]^2*
   vtilde[1]^2 + 546575400*s^6*v[1]^4*v[3]^2*vtilde[1]^2 + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[1]^2 + 3595032000*s^8*v[1]^4*v[3]^2*
   vtilde[1]^2 + 3602188800*s^9*v[1]^4*v[3]^2*vtilde[1]^2 + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[1]^2 + 619315200*s^11*v[1]^4*v[3]^2*
   vtilde[1]^2 + 77414400*s^12*v[1]^4*v[3]^2*vtilde[1]^2 - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[1]^2 - 441705600*s^5*v[1]*v[2]*v[3]^2*
   vtilde[1]^2 - 1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^2 - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^2 - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^2 + 1151539200*s^9*v[1]*v[2]*
   v[3]^2*vtilde[1]^2 + 1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^2 + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^2 + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^2 + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[1]^2 + 129654000*s^5*v[1]^3*v[2]*
   v[3]^2*vtilde[1]^2 + 1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[1]^2 - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[1]^2 - 276066000*s^5*v[2]^2*v[3]^2*
   vtilde[1]^2 - 822402000*s^6*v[2]^2*v[3]^2*vtilde[1]^2 - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[1]^2 - 319334400*s^8*v[2]^2*v[3]^2*
   vtilde[1]^2 + 728330400*s^9*v[2]^2*v[3]^2*vtilde[1]^2 + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[1]^2 + 580204800*s^11*v[2]^2*v[3]^2*
   vtilde[1]^2 + 166118400*s^12*v[2]^2*v[3]^2*vtilde[1]^2 + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[1]^2 + 166698000*s^5*v[1]^2*v[2]^2*
   v[3]^2*vtilde[1]^2 + 2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[1]^2 + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[1]^2 + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[1]^2 + 546575400*s^6*v[2]^4*v[3]^2*
   vtilde[1]^2 + 1994781600*s^7*v[2]^4*v[3]^2*vtilde[1]^2 + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[1]^2 + 3602188800*s^9*v[2]^4*v[3]^2*
   vtilde[1]^2 + 2048256000*s^10*v[2]^4*v[3]^2*vtilde[1]^2 + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[1]^2 + 77414400*s^12*v[2]^4*v[3]^2*
   vtilde[1]^2 - 20580000*s^4*v[1]*v[3]^3*vtilde[1]^2 - 
  184044000*s^5*v[1]*v[3]^3*vtilde[1]^2 - 548268000*s^6*v[1]*v[3]^3*
   vtilde[1]^2 - 701215200*s^7*v[1]*v[3]^3*vtilde[1]^2 - 
  212889600*s^8*v[1]*v[3]^3*vtilde[1]^2 + 485553600*s^9*v[1]*v[3]^3*
   vtilde[1]^2 + 670992000*s^10*v[1]*v[3]^3*vtilde[1]^2 + 
  386803200*s^11*v[1]*v[3]^3*vtilde[1]^2 + 110745600*s^12*v[1]*v[3]^3*
   vtilde[1]^2 + 12902400*s^13*v[1]*v[3]^3*vtilde[1]^2 + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[1]^2 + 593997600*s^6*v[1]^3*v[3]^3*
   vtilde[1]^2 + 2253409200*s^7*v[1]^3*v[3]^3*vtilde[1]^2 + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[1]^2 + 4178361600*s^9*v[1]^3*v[3]^3*
   vtilde[1]^2 + 2385868800*s^10*v[1]^3*v[3]^3*vtilde[1]^2 + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[1]^2 + 90316800*s^12*v[1]^3*v[3]^3*
   vtilde[1]^2 - 20580000*s^4*v[2]*v[3]^3*vtilde[1]^2 - 
  184044000*s^5*v[2]*v[3]^3*vtilde[1]^2 - 548268000*s^6*v[2]*v[3]^3*
   vtilde[1]^2 - 701215200*s^7*v[2]*v[3]^3*vtilde[1]^2 - 
  212889600*s^8*v[2]*v[3]^3*vtilde[1]^2 + 485553600*s^9*v[2]*v[3]^3*
   vtilde[1]^2 + 670992000*s^10*v[2]*v[3]^3*vtilde[1]^2 + 
  386803200*s^11*v[2]*v[3]^3*vtilde[1]^2 + 110745600*s^12*v[2]*v[3]^3*
   vtilde[1]^2 + 12902400*s^13*v[2]*v[3]^3*vtilde[1]^2 + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[1]^2 + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[1]^2 + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[1]^2 + 593997600*s^6*v[2]^3*v[3]^3*
   vtilde[1]^2 + 2253409200*s^7*v[2]^3*v[3]^3*vtilde[1]^2 + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[1]^2 + 4178361600*s^9*v[2]^3*v[3]^3*
   vtilde[1]^2 + 2385868800*s^10*v[2]^3*v[3]^3*vtilde[1]^2 + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[1]^2 + 90316800*s^12*v[2]^3*v[3]^3*
   vtilde[1]^2 - 10290000*s^4*v[3]^4*vtilde[1]^2 - 
  92022000*s^5*v[3]^4*vtilde[1]^2 - 274134000*s^6*v[3]^4*vtilde[1]^2 - 
  350607600*s^7*v[3]^4*vtilde[1]^2 - 106444800*s^8*v[3]^4*vtilde[1]^2 + 
  242776800*s^9*v[3]^4*vtilde[1]^2 + 335496000*s^10*v[3]^4*vtilde[1]^2 + 
  193401600*s^11*v[3]^4*vtilde[1]^2 + 55372800*s^12*v[3]^4*vtilde[1]^2 + 
  6451200*s^13*v[3]^4*vtilde[1]^2 + 50935500*s^5*v[1]^2*v[3]^4*vtilde[1]^2 + 
  546575400*s^6*v[1]^2*v[3]^4*vtilde[1]^2 + 1994781600*s^7*v[1]^2*v[3]^4*
   vtilde[1]^2 + 3595032000*s^8*v[1]^2*v[3]^4*vtilde[1]^2 + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[1]^2 + 2048256000*s^10*v[1]^2*v[3]^4*
   vtilde[1]^2 + 619315200*s^11*v[1]^2*v[3]^4*vtilde[1]^2 + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[1]^2 + 92610000*s^5*v[1]*v[2]*v[3]^4*
   vtilde[1]^2 + 970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[1]^2 + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[1]^2 + 546575400*s^6*v[2]^2*v[3]^4*
   vtilde[1]^2 + 1994781600*s^7*v[2]^2*v[3]^4*vtilde[1]^2 + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[1]^2 + 3602188800*s^9*v[2]^2*v[3]^4*
   vtilde[1]^2 + 2048256000*s^10*v[2]^2*v[3]^4*vtilde[1]^2 + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[1]^2 + 77414400*s^12*v[2]^2*v[3]^4*
   vtilde[1]^2 + 31487400*s^5*v[1]*v[3]^5*vtilde[1]^2 + 
  299491920*s^6*v[1]*v[3]^5*vtilde[1]^2 + 1041692400*s^7*v[1]*v[3]^5*
   vtilde[1]^2 + 1833884640*s^8*v[1]*v[3]^5*vtilde[1]^2 + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[1]^2 + 1026385920*s^10*v[1]*v[3]^5*
   vtilde[1]^2 + 309657600*s^11*v[1]*v[3]^5*vtilde[1]^2 + 
  38707200*s^12*v[1]*v[3]^5*vtilde[1]^2 + 31487400*s^5*v[2]*v[3]^5*
   vtilde[1]^2 + 299491920*s^6*v[2]*v[3]^5*vtilde[1]^2 + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[1]^2 + 1833884640*s^8*v[2]*v[3]^5*
   vtilde[1]^2 + 1815609600*s^9*v[2]*v[3]^5*vtilde[1]^2 + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[1]^2 + 309657600*s^11*v[2]*v[3]^5*
   vtilde[1]^2 + 38707200*s^12*v[2]*v[3]^5*vtilde[1]^2 + 
  10495800*s^5*v[3]^6*vtilde[1]^2 + 99830640*s^6*v[3]^6*vtilde[1]^2 + 
  347230800*s^7*v[3]^6*vtilde[1]^2 + 611294880*s^8*v[3]^6*vtilde[1]^2 + 
  605203200*s^9*v[3]^6*vtilde[1]^2 + 342128640*s^10*v[3]^6*vtilde[1]^2 + 
  103219200*s^11*v[3]^6*vtilde[1]^2 + 12902400*s^12*v[3]^6*vtilde[1]^2 - 
  1470000*s^3*vtilde[1]^4 - 14295400*s^4*vtilde[1]^4 - 
  60828320*s^5*vtilde[1]^4 - 125690040*s^6*vtilde[1]^4 - 
  121138640*s^7*vtilde[1]^4 - 12811680*s^8*vtilde[1]^4 + 
  98414400*s^9*vtilde[1]^4 + 121206400*s^10*vtilde[1]^4 + 
  77836640*s^11*vtilde[1]^4 + 30838080*s^12*vtilde[1]^4 + 
  7185920*s^13*vtilde[1]^4 + 752640*s^14*vtilde[1]^4 - 
  10290000*s^4*v[1]^2*vtilde[1]^4 - 92022000*s^5*v[1]^2*vtilde[1]^4 - 
  274134000*s^6*v[1]^2*vtilde[1]^4 - 350607600*s^7*v[1]^2*vtilde[1]^4 - 
  106444800*s^8*v[1]^2*vtilde[1]^4 + 242776800*s^9*v[1]^2*vtilde[1]^4 + 
  335496000*s^10*v[1]^2*vtilde[1]^4 + 193401600*s^11*v[1]^2*vtilde[1]^4 + 
  55372800*s^12*v[1]^2*vtilde[1]^4 + 6451200*s^13*v[1]^2*vtilde[1]^4 + 
  64312500*s^6*v[1]^4*vtilde[1]^4 + 330750000*s^7*v[1]^4*vtilde[1]^4 + 
  695730000*s^8*v[1]^4*vtilde[1]^4 + 766080000*s^9*v[1]^4*vtilde[1]^4 + 
  465830400*s^10*v[1]^4*vtilde[1]^4 + 148377600*s^11*v[1]^4*vtilde[1]^4 + 
  19353600*s^12*v[1]^4*vtilde[1]^4 - 10290000*s^4*v[1]*v[2]*vtilde[1]^4 - 
  92022000*s^5*v[1]*v[2]*vtilde[1]^4 - 274134000*s^6*v[1]*v[2]*vtilde[1]^4 - 
  350607600*s^7*v[1]*v[2]*vtilde[1]^4 - 106444800*s^8*v[1]*v[2]*vtilde[1]^4 + 
  242776800*s^9*v[1]*v[2]*vtilde[1]^4 + 335496000*s^10*v[1]*v[2]*
   vtilde[1]^4 + 193401600*s^11*v[1]*v[2]*vtilde[1]^4 + 
  55372800*s^12*v[1]*v[2]*vtilde[1]^4 + 6451200*s^13*v[1]*v[2]*vtilde[1]^4 + 
  128625000*s^6*v[1]^3*v[2]*vtilde[1]^4 + 661500000*s^7*v[1]^3*v[2]*
   vtilde[1]^4 + 1391460000*s^8*v[1]^3*v[2]*vtilde[1]^4 + 
  1532160000*s^9*v[1]^3*v[2]*vtilde[1]^4 + 931660800*s^10*v[1]^3*v[2]*
   vtilde[1]^4 + 296755200*s^11*v[1]^3*v[2]*vtilde[1]^4 + 
  38707200*s^12*v[1]^3*v[2]*vtilde[1]^4 - 10290000*s^4*v[2]^2*vtilde[1]^4 - 
  92022000*s^5*v[2]^2*vtilde[1]^4 - 274134000*s^6*v[2]^2*vtilde[1]^4 - 
  350607600*s^7*v[2]^2*vtilde[1]^4 - 106444800*s^8*v[2]^2*vtilde[1]^4 + 
  242776800*s^9*v[2]^2*vtilde[1]^4 + 335496000*s^10*v[2]^2*vtilde[1]^4 + 
  193401600*s^11*v[2]^2*vtilde[1]^4 + 55372800*s^12*v[2]^2*vtilde[1]^4 + 
  6451200*s^13*v[2]^2*vtilde[1]^4 + 192937500*s^6*v[1]^2*v[2]^2*vtilde[1]^4 + 
  992250000*s^7*v[1]^2*v[2]^2*vtilde[1]^4 + 2087190000*s^8*v[1]^2*v[2]^2*
   vtilde[1]^4 + 2298240000*s^9*v[1]^2*v[2]^2*vtilde[1]^4 + 
  1397491200*s^10*v[1]^2*v[2]^2*vtilde[1]^4 + 445132800*s^11*v[1]^2*v[2]^2*
   vtilde[1]^4 + 58060800*s^12*v[1]^2*v[2]^2*vtilde[1]^4 + 
  128625000*s^6*v[1]*v[2]^3*vtilde[1]^4 + 661500000*s^7*v[1]*v[2]^3*
   vtilde[1]^4 + 1391460000*s^8*v[1]*v[2]^3*vtilde[1]^4 + 
  1532160000*s^9*v[1]*v[2]^3*vtilde[1]^4 + 931660800*s^10*v[1]*v[2]^3*
   vtilde[1]^4 + 296755200*s^11*v[1]*v[2]^3*vtilde[1]^4 + 
  38707200*s^12*v[1]*v[2]^3*vtilde[1]^4 + 64312500*s^6*v[2]^4*vtilde[1]^4 + 
  330750000*s^7*v[2]^4*vtilde[1]^4 + 695730000*s^8*v[2]^4*vtilde[1]^4 + 
  766080000*s^9*v[2]^4*vtilde[1]^4 + 465830400*s^10*v[2]^4*vtilde[1]^4 + 
  148377600*s^11*v[2]^4*vtilde[1]^4 + 19353600*s^12*v[2]^4*vtilde[1]^4 - 
  10290000*s^4*v[1]*v[3]*vtilde[1]^4 - 92022000*s^5*v[1]*v[3]*vtilde[1]^4 - 
  274134000*s^6*v[1]*v[3]*vtilde[1]^4 - 350607600*s^7*v[1]*v[3]*vtilde[1]^4 - 
  106444800*s^8*v[1]*v[3]*vtilde[1]^4 + 242776800*s^9*v[1]*v[3]*vtilde[1]^4 + 
  335496000*s^10*v[1]*v[3]*vtilde[1]^4 + 193401600*s^11*v[1]*v[3]*
   vtilde[1]^4 + 55372800*s^12*v[1]*v[3]*vtilde[1]^4 + 
  6451200*s^13*v[1]*v[3]*vtilde[1]^4 + 128625000*s^6*v[1]^3*v[3]*
   vtilde[1]^4 + 661500000*s^7*v[1]^3*v[3]*vtilde[1]^4 + 
  1391460000*s^8*v[1]^3*v[3]*vtilde[1]^4 + 1532160000*s^9*v[1]^3*v[3]*
   vtilde[1]^4 + 931660800*s^10*v[1]^3*v[3]*vtilde[1]^4 + 
  296755200*s^11*v[1]^3*v[3]*vtilde[1]^4 + 38707200*s^12*v[1]^3*v[3]*
   vtilde[1]^4 - 10290000*s^4*v[2]*v[3]*vtilde[1]^4 - 
  92022000*s^5*v[2]*v[3]*vtilde[1]^4 - 274134000*s^6*v[2]*v[3]*vtilde[1]^4 - 
  350607600*s^7*v[2]*v[3]*vtilde[1]^4 - 106444800*s^8*v[2]*v[3]*vtilde[1]^4 + 
  242776800*s^9*v[2]*v[3]*vtilde[1]^4 + 335496000*s^10*v[2]*v[3]*
   vtilde[1]^4 + 193401600*s^11*v[2]*v[3]*vtilde[1]^4 + 
  55372800*s^12*v[2]*v[3]*vtilde[1]^4 + 6451200*s^13*v[2]*v[3]*vtilde[1]^4 + 
  308700000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 1525860000*s^7*v[1]^2*v[2]*
   v[3]*vtilde[1]^4 + 3096072000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 
  3301401600*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 
  1951488000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 
  606412800*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 
  77414400*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^4 + 308700000*s^6*v[1]*v[2]^2*v[3]*
   vtilde[1]^4 + 1525860000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 
  3096072000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 
  3301401600*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 
  1951488000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 
  606412800*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 
  77414400*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^4 + 128625000*s^6*v[2]^3*v[3]*
   vtilde[1]^4 + 661500000*s^7*v[2]^3*v[3]*vtilde[1]^4 + 
  1391460000*s^8*v[2]^3*v[3]*vtilde[1]^4 + 1532160000*s^9*v[2]^3*v[3]*
   vtilde[1]^4 + 931660800*s^10*v[2]^3*v[3]*vtilde[1]^4 + 
  296755200*s^11*v[2]^3*v[3]*vtilde[1]^4 + 38707200*s^12*v[2]^3*v[3]*
   vtilde[1]^4 - 10290000*s^4*v[3]^2*vtilde[1]^4 - 
  92022000*s^5*v[3]^2*vtilde[1]^4 - 274134000*s^6*v[3]^2*vtilde[1]^4 - 
  350607600*s^7*v[3]^2*vtilde[1]^4 - 106444800*s^8*v[3]^2*vtilde[1]^4 + 
  242776800*s^9*v[3]^2*vtilde[1]^4 + 335496000*s^10*v[3]^2*vtilde[1]^4 + 
  193401600*s^11*v[3]^2*vtilde[1]^4 + 55372800*s^12*v[3]^2*vtilde[1]^4 + 
  6451200*s^13*v[3]^2*vtilde[1]^4 + 192937500*s^6*v[1]^2*v[3]^2*vtilde[1]^4 + 
  992250000*s^7*v[1]^2*v[3]^2*vtilde[1]^4 + 2087190000*s^8*v[1]^2*v[3]^2*
   vtilde[1]^4 + 2298240000*s^9*v[1]^2*v[3]^2*vtilde[1]^4 + 
  1397491200*s^10*v[1]^2*v[3]^2*vtilde[1]^4 + 445132800*s^11*v[1]^2*v[3]^2*
   vtilde[1]^4 + 58060800*s^12*v[1]^2*v[3]^2*vtilde[1]^4 + 
  308700000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 1525860000*s^7*v[1]*v[2]*
   v[3]^2*vtilde[1]^4 + 3096072000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 
  3301401600*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 
  1951488000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 
  606412800*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 
  77414400*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^4 + 192937500*s^6*v[2]^2*v[3]^2*
   vtilde[1]^4 + 992250000*s^7*v[2]^2*v[3]^2*vtilde[1]^4 + 
  2087190000*s^8*v[2]^2*v[3]^2*vtilde[1]^4 + 2298240000*s^9*v[2]^2*v[3]^2*
   vtilde[1]^4 + 1397491200*s^10*v[2]^2*v[3]^2*vtilde[1]^4 + 
  445132800*s^11*v[2]^2*v[3]^2*vtilde[1]^4 + 58060800*s^12*v[2]^2*v[3]^2*
   vtilde[1]^4 + 128625000*s^6*v[1]*v[3]^3*vtilde[1]^4 + 
  661500000*s^7*v[1]*v[3]^3*vtilde[1]^4 + 1391460000*s^8*v[1]*v[3]^3*
   vtilde[1]^4 + 1532160000*s^9*v[1]*v[3]^3*vtilde[1]^4 + 
  931660800*s^10*v[1]*v[3]^3*vtilde[1]^4 + 296755200*s^11*v[1]*v[3]^3*
   vtilde[1]^4 + 38707200*s^12*v[1]*v[3]^3*vtilde[1]^4 + 
  128625000*s^6*v[2]*v[3]^3*vtilde[1]^4 + 661500000*s^7*v[2]*v[3]^3*
   vtilde[1]^4 + 1391460000*s^8*v[2]*v[3]^3*vtilde[1]^4 + 
  1532160000*s^9*v[2]*v[3]^3*vtilde[1]^4 + 931660800*s^10*v[2]*v[3]^3*
   vtilde[1]^4 + 296755200*s^11*v[2]*v[3]^3*vtilde[1]^4 + 
  38707200*s^12*v[2]*v[3]^3*vtilde[1]^4 + 64312500*s^6*v[3]^4*vtilde[1]^4 + 
  330750000*s^7*v[3]^4*vtilde[1]^4 + 695730000*s^8*v[3]^4*vtilde[1]^4 + 
  766080000*s^9*v[3]^4*vtilde[1]^4 + 465830400*s^10*v[3]^4*vtilde[1]^4 + 
  148377600*s^11*v[3]^4*vtilde[1]^4 + 19353600*s^12*v[3]^4*vtilde[1]^4 - 
  2499000*s^3*vtilde[1]^6 - 23105600*s^4*vtilde[1]^6 - 
  88233320*s^5*vtilde[1]^6 - 167667360*s^6*vtilde[1]^6 - 
  144191040*s^7*vtilde[1]^6 + 15002400*s^8*vtilde[1]^6 + 
  155725920*s^9*vtilde[1]^6 + 155879360*s^10*vtilde[1]^6 + 
  77047040*s^11*vtilde[1]^6 + 19891200*s^12*vtilde[1]^6 + 
  2150400*s^13*vtilde[1]^6 + 10495800*s^5*v[1]^2*vtilde[1]^6 + 
  99830640*s^6*v[1]^2*vtilde[1]^6 + 347230800*s^7*v[1]^2*vtilde[1]^6 + 
  611294880*s^8*v[1]^2*vtilde[1]^6 + 605203200*s^9*v[1]^2*vtilde[1]^6 + 
  342128640*s^10*v[1]^2*vtilde[1]^6 + 103219200*s^11*v[1]^2*vtilde[1]^6 + 
  12902400*s^12*v[1]^2*vtilde[1]^6 + 10495800*s^5*v[1]*v[2]*vtilde[1]^6 + 
  99830640*s^6*v[1]*v[2]*vtilde[1]^6 + 347230800*s^7*v[1]*v[2]*vtilde[1]^6 + 
  611294880*s^8*v[1]*v[2]*vtilde[1]^6 + 605203200*s^9*v[1]*v[2]*vtilde[1]^6 + 
  342128640*s^10*v[1]*v[2]*vtilde[1]^6 + 103219200*s^11*v[1]*v[2]*
   vtilde[1]^6 + 12902400*s^12*v[1]*v[2]*vtilde[1]^6 + 
  10495800*s^5*v[2]^2*vtilde[1]^6 + 99830640*s^6*v[2]^2*vtilde[1]^6 + 
  347230800*s^7*v[2]^2*vtilde[1]^6 + 611294880*s^8*v[2]^2*vtilde[1]^6 + 
  605203200*s^9*v[2]^2*vtilde[1]^6 + 342128640*s^10*v[2]^2*vtilde[1]^6 + 
  103219200*s^11*v[2]^2*vtilde[1]^6 + 12902400*s^12*v[2]^2*vtilde[1]^6 + 
  10495800*s^5*v[1]*v[3]*vtilde[1]^6 + 99830640*s^6*v[1]*v[3]*vtilde[1]^6 + 
  347230800*s^7*v[1]*v[3]*vtilde[1]^6 + 611294880*s^8*v[1]*v[3]*vtilde[1]^6 + 
  605203200*s^9*v[1]*v[3]*vtilde[1]^6 + 342128640*s^10*v[1]*v[3]*
   vtilde[1]^6 + 103219200*s^11*v[1]*v[3]*vtilde[1]^6 + 
  12902400*s^12*v[1]*v[3]*vtilde[1]^6 + 10495800*s^5*v[2]*v[3]*vtilde[1]^6 + 
  99830640*s^6*v[2]*v[3]*vtilde[1]^6 + 347230800*s^7*v[2]*v[3]*vtilde[1]^6 + 
  611294880*s^8*v[2]*v[3]*vtilde[1]^6 + 605203200*s^9*v[2]*v[3]*vtilde[1]^6 + 
  342128640*s^10*v[2]*v[3]*vtilde[1]^6 + 103219200*s^11*v[2]*v[3]*
   vtilde[1]^6 + 12902400*s^12*v[2]*v[3]*vtilde[1]^6 + 
  10495800*s^5*v[3]^2*vtilde[1]^6 + 99830640*s^6*v[3]^2*vtilde[1]^6 + 
  347230800*s^7*v[3]^2*vtilde[1]^6 + 611294880*s^8*v[3]^2*vtilde[1]^6 + 
  605203200*s^9*v[3]^2*vtilde[1]^6 + 342128640*s^10*v[3]^2*vtilde[1]^6 + 
  103219200*s^11*v[3]^2*vtilde[1]^6 + 12902400*s^12*v[3]^2*vtilde[1]^6 + 
  511875*s^3*vtilde[1]^8 + 7023000*s^4*vtilde[1]^8 + 
  40672650*s^5*vtilde[1]^8 + 130452330*s^6*vtilde[1]^8 + 
  253625880*s^7*vtilde[1]^8 + 309499320*s^8*vtilde[1]^8 + 
  237722880*s^9*vtilde[1]^8 + 111363840*s^10*vtilde[1]^8 + 
  29030400*s^11*vtilde[1]^8 + 3225600*s^12*vtilde[1]^8 - 
  672000*s^3*vtilde[1]*vtilde[2] - 7546400*s^4*vtilde[1]*vtilde[2] - 
  36185280*s^5*vtilde[1]*vtilde[2] - 76967200*s^6*vtilde[1]*vtilde[2] - 
  73694400*s^7*vtilde[1]*vtilde[2] - 9085760*s^8*vtilde[1]*vtilde[2] + 
  54985600*s^9*vtilde[1]*vtilde[2] + 69541760*s^10*vtilde[1]*vtilde[2] + 
  48046080*s^11*vtilde[1]*vtilde[2] + 22504960*s^12*vtilde[1]*vtilde[2] + 
  7361280*s^13*vtilde[1]*vtilde[2] + 1552640*s^14*vtilde[1]*vtilde[2] + 
  158720*s^15*vtilde[1]*vtilde[2] - 8725920*s^4*v[1]^2*vtilde[1]*vtilde[2] - 
  71218560*s^5*v[1]^2*vtilde[1]*vtilde[2] - 189245280*s^6*v[1]^2*vtilde[1]*
   vtilde[2] - 215591040*s^7*v[1]^2*vtilde[1]*vtilde[2] - 
  56824320*s^8*v[1]^2*vtilde[1]*vtilde[2] + 137249280*s^9*v[1]^2*vtilde[1]*
   vtilde[2] + 196425600*s^10*v[1]^2*vtilde[1]*vtilde[2] + 
  135690240*s^11*v[1]^2*vtilde[1]*vtilde[2] + 56864640*s^12*v[1]^2*vtilde[1]*
   vtilde[2] + 13870080*s^13*v[1]^2*vtilde[1]*vtilde[2] + 
  1505280*s^14*v[1]^2*vtilde[1]*vtilde[2] - 10290000*s^4*v[1]^4*vtilde[1]*
   vtilde[2] - 92022000*s^5*v[1]^4*vtilde[1]*vtilde[2] - 
  274134000*s^6*v[1]^4*vtilde[1]*vtilde[2] - 350607600*s^7*v[1]^4*vtilde[1]*
   vtilde[2] - 106444800*s^8*v[1]^4*vtilde[1]*vtilde[2] + 
  242776800*s^9*v[1]^4*vtilde[1]*vtilde[2] + 335496000*s^10*v[1]^4*vtilde[1]*
   vtilde[2] + 193401600*s^11*v[1]^4*vtilde[1]*vtilde[2] + 
  55372800*s^12*v[1]^4*vtilde[1]*vtilde[2] + 6451200*s^13*v[1]^4*vtilde[1]*
   vtilde[2] + 10495800*s^5*v[1]^6*vtilde[1]*vtilde[2] + 
  99830640*s^6*v[1]^6*vtilde[1]*vtilde[2] + 347230800*s^7*v[1]^6*vtilde[1]*
   vtilde[2] + 611294880*s^8*v[1]^6*vtilde[1]*vtilde[2] + 
  605203200*s^9*v[1]^6*vtilde[1]*vtilde[2] + 342128640*s^10*v[1]^6*vtilde[1]*
   vtilde[2] + 103219200*s^11*v[1]^6*vtilde[1]*vtilde[2] + 
  12902400*s^12*v[1]^6*vtilde[1]*vtilde[2] - 8725920*s^4*v[1]*v[2]*vtilde[1]*
   vtilde[2] - 71218560*s^5*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  189245280*s^6*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  215591040*s^7*v[1]*v[2]*vtilde[1]*vtilde[2] - 
  56824320*s^8*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  137249280*s^9*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  196425600*s^10*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  135690240*s^11*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  56864640*s^12*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  13870080*s^13*v[1]*v[2]*vtilde[1]*vtilde[2] + 
  1505280*s^14*v[1]*v[2]*vtilde[1]*vtilde[2] - 20580000*s^4*v[1]^3*v[2]*
   vtilde[1]*vtilde[2] - 184044000*s^5*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[1]^3*v[2]*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[1]^5*v[2]*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[1]^5*v[2]*vtilde[1]*vtilde[2] - 
  8725920*s^4*v[2]^2*vtilde[1]*vtilde[2] - 71218560*s^5*v[2]^2*vtilde[1]*
   vtilde[2] - 189245280*s^6*v[2]^2*vtilde[1]*vtilde[2] - 
  215591040*s^7*v[2]^2*vtilde[1]*vtilde[2] - 56824320*s^8*v[2]^2*vtilde[1]*
   vtilde[2] + 137249280*s^9*v[2]^2*vtilde[1]*vtilde[2] + 
  196425600*s^10*v[2]^2*vtilde[1]*vtilde[2] + 135690240*s^11*v[2]^2*vtilde[1]*
   vtilde[2] + 56864640*s^12*v[2]^2*vtilde[1]*vtilde[2] + 
  13870080*s^13*v[2]^2*vtilde[1]*vtilde[2] + 1505280*s^14*v[2]^2*vtilde[1]*
   vtilde[2] - 30870000*s^4*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  276066000*s^5*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  822402000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] - 
  319334400*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  728330400*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  580204800*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  166118400*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[1]*vtilde[2] + 
  50935500*s^5*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  546575400*s^6*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[1]^4*v[2]^2*vtilde[1]*vtilde[2] - 
  20580000*s^4*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  184044000*s^5*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[1]*v[2]^3*vtilde[1]*vtilde[2] + 
  49392000*s^5*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  593997600*s^6*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  4133589600*s^8*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  4178361600*s^9*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  722534400*s^11*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] + 
  90316800*s^12*v[1]^3*v[2]^3*vtilde[1]*vtilde[2] - 
  10290000*s^4*v[2]^4*vtilde[1]*vtilde[2] - 92022000*s^5*v[2]^4*vtilde[1]*
   vtilde[2] - 274134000*s^6*v[2]^4*vtilde[1]*vtilde[2] - 
  350607600*s^7*v[2]^4*vtilde[1]*vtilde[2] - 106444800*s^8*v[2]^4*vtilde[1]*
   vtilde[2] + 242776800*s^9*v[2]^4*vtilde[1]*vtilde[2] + 
  335496000*s^10*v[2]^4*vtilde[1]*vtilde[2] + 193401600*s^11*v[2]^4*vtilde[1]*
   vtilde[2] + 55372800*s^12*v[2]^4*vtilde[1]*vtilde[2] + 
  6451200*s^13*v[2]^4*vtilde[1]*vtilde[2] + 50935500*s^5*v[1]^2*v[2]^4*
   vtilde[1]*vtilde[2] + 546575400*s^6*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[1]^2*v[2]^4*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[1]*v[2]^5*vtilde[1]*vtilde[2] + 
  10495800*s^5*v[2]^6*vtilde[1]*vtilde[2] + 99830640*s^6*v[2]^6*vtilde[1]*
   vtilde[2] + 347230800*s^7*v[2]^6*vtilde[1]*vtilde[2] + 
  611294880*s^8*v[2]^6*vtilde[1]*vtilde[2] + 605203200*s^9*v[2]^6*vtilde[1]*
   vtilde[2] + 342128640*s^10*v[2]^6*vtilde[1]*vtilde[2] + 
  103219200*s^11*v[2]^6*vtilde[1]*vtilde[2] + 12902400*s^12*v[2]^6*vtilde[1]*
   vtilde[2] - 8725920*s^4*v[1]*v[3]*vtilde[1]*vtilde[2] - 
  71218560*s^5*v[1]*v[3]*vtilde[1]*vtilde[2] - 
  189245280*s^6*v[1]*v[3]*vtilde[1]*vtilde[2] - 
  215591040*s^7*v[1]*v[3]*vtilde[1]*vtilde[2] - 
  56824320*s^8*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  137249280*s^9*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  196425600*s^10*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  135690240*s^11*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  56864640*s^12*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  13870080*s^13*v[1]*v[3]*vtilde[1]*vtilde[2] + 
  1505280*s^14*v[1]*v[3]*vtilde[1]*vtilde[2] - 20580000*s^4*v[1]^3*v[3]*
   vtilde[1]*vtilde[2] - 184044000*s^5*v[1]^3*v[3]*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[1]^3*v[3]*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[1]^5*v[3]*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[1]^5*v[3]*vtilde[1]*vtilde[2] - 
  8725920*s^4*v[2]*v[3]*vtilde[1]*vtilde[2] - 71218560*s^5*v[2]*v[3]*
   vtilde[1]*vtilde[2] - 189245280*s^6*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  215591040*s^7*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  56824320*s^8*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  137249280*s^9*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  196425600*s^10*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  135690240*s^11*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  56864640*s^12*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  13870080*s^13*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  1505280*s^14*v[2]*v[3]*vtilde[1]*vtilde[2] - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[1]*vtilde[2] - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  1151539200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  92610000*s^5*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[2] - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] - 
  441705600*s^5*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] - 
  1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  1151539200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[2] - 
  20580000*s^4*v[2]^3*v[3]*vtilde[1]*vtilde[2] - 
  184044000*s^5*v[2]^3*v[3]*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[2] + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  970200000*s^6*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[2]^5*v[3]*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[2]^5*v[3]*vtilde[1]*vtilde[2] - 
  8725920*s^4*v[3]^2*vtilde[1]*vtilde[2] - 71218560*s^5*v[3]^2*vtilde[1]*
   vtilde[2] - 189245280*s^6*v[3]^2*vtilde[1]*vtilde[2] - 
  215591040*s^7*v[3]^2*vtilde[1]*vtilde[2] - 56824320*s^8*v[3]^2*vtilde[1]*
   vtilde[2] + 137249280*s^9*v[3]^2*vtilde[1]*vtilde[2] + 
  196425600*s^10*v[3]^2*vtilde[1]*vtilde[2] + 135690240*s^11*v[3]^2*vtilde[1]*
   vtilde[2] + 56864640*s^12*v[3]^2*vtilde[1]*vtilde[2] + 
  13870080*s^13*v[3]^2*vtilde[1]*vtilde[2] + 1505280*s^14*v[3]^2*vtilde[1]*
   vtilde[2] - 30870000*s^4*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  276066000*s^5*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  822402000*s^6*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  319334400*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  728330400*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  580204800*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  166118400*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  50935500*s^5*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  546575400*s^6*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[1]^4*v[3]^2*vtilde[1]*vtilde[2] - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] - 
  441705600*s^5*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] - 
  1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  1151539200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[2] - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  276066000*s^5*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  822402000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] - 
  319334400*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  728330400*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  580204800*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  166118400*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  166698000*s^5*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[2] + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  546575400*s^6*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[2]^4*v[3]^2*vtilde[1]*vtilde[2] - 
  20580000*s^4*v[1]*v[3]^3*vtilde[1]*vtilde[2] - 
  184044000*s^5*v[1]*v[3]^3*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[1]*v[3]^3*vtilde[1]*vtilde[2] + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  593997600*s^6*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  2253409200*s^7*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  4178361600*s^9*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  2385868800*s^10*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  90316800*s^12*v[1]^3*v[3]^3*vtilde[1]*vtilde[2] - 
  20580000*s^4*v[2]*v[3]^3*vtilde[1]*vtilde[2] - 
  184044000*s^5*v[2]*v[3]^3*vtilde[1]*vtilde[2] - 
  548268000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[2] - 
  701215200*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[2] - 
  212889600*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  485553600*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  670992000*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  386803200*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  110745600*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  12902400*s^13*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[2] + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[2] + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  593997600*s^6*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  2253409200*s^7*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  4178361600*s^9*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  2385868800*s^10*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] + 
  90316800*s^12*v[2]^3*v[3]^3*vtilde[1]*vtilde[2] - 
  10290000*s^4*v[3]^4*vtilde[1]*vtilde[2] - 92022000*s^5*v[3]^4*vtilde[1]*
   vtilde[2] - 274134000*s^6*v[3]^4*vtilde[1]*vtilde[2] - 
  350607600*s^7*v[3]^4*vtilde[1]*vtilde[2] - 106444800*s^8*v[3]^4*vtilde[1]*
   vtilde[2] + 242776800*s^9*v[3]^4*vtilde[1]*vtilde[2] + 
  335496000*s^10*v[3]^4*vtilde[1]*vtilde[2] + 193401600*s^11*v[3]^4*vtilde[1]*
   vtilde[2] + 55372800*s^12*v[3]^4*vtilde[1]*vtilde[2] + 
  6451200*s^13*v[3]^4*vtilde[1]*vtilde[2] + 50935500*s^5*v[1]^2*v[3]^4*
   vtilde[1]*vtilde[2] + 546575400*s^6*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  92610000*s^5*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[2] + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  546575400*s^6*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  1994781600*s^7*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  3602188800*s^9*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  2048256000*s^10*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  77414400*s^12*v[2]^2*v[3]^4*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[1]*v[3]^5*vtilde[1]*vtilde[2] + 
  31487400*s^5*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  299491920*s^6*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  1833884640*s^8*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  1815609600*s^9*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  309657600*s^11*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  38707200*s^12*v[2]*v[3]^5*vtilde[1]*vtilde[2] + 
  10495800*s^5*v[3]^6*vtilde[1]*vtilde[2] + 99830640*s^6*v[3]^6*vtilde[1]*
   vtilde[2] + 347230800*s^7*v[3]^6*vtilde[1]*vtilde[2] + 
  611294880*s^8*v[3]^6*vtilde[1]*vtilde[2] + 605203200*s^9*v[3]^6*vtilde[1]*
   vtilde[2] + 342128640*s^10*v[3]^6*vtilde[1]*vtilde[2] + 
  103219200*s^11*v[3]^6*vtilde[1]*vtilde[2] + 12902400*s^12*v[3]^6*vtilde[1]*
   vtilde[2] - 2940000*s^3*vtilde[1]^3*vtilde[2] - 
  28590800*s^4*vtilde[1]^3*vtilde[2] - 121656640*s^5*vtilde[1]^3*vtilde[2] - 
  251380080*s^6*vtilde[1]^3*vtilde[2] - 242277280*s^7*vtilde[1]^3*vtilde[2] - 
  25623360*s^8*vtilde[1]^3*vtilde[2] + 196828800*s^9*vtilde[1]^3*vtilde[2] + 
  242412800*s^10*vtilde[1]^3*vtilde[2] + 155673280*s^11*vtilde[1]^3*
   vtilde[2] + 61676160*s^12*vtilde[1]^3*vtilde[2] + 
  14371840*s^13*vtilde[1]^3*vtilde[2] + 1505280*s^14*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[1]^2*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[1]^2*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[1]^2*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[1]^2*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[1]^2*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[1]^2*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[1]^2*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[1]^2*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[1]^2*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[1]^2*vtilde[1]^3*vtilde[2] + 
  128625000*s^6*v[1]^4*vtilde[1]^3*vtilde[2] + 
  661500000*s^7*v[1]^4*vtilde[1]^3*vtilde[2] + 
  1391460000*s^8*v[1]^4*vtilde[1]^3*vtilde[2] + 
  1532160000*s^9*v[1]^4*vtilde[1]^3*vtilde[2] + 
  931660800*s^10*v[1]^4*vtilde[1]^3*vtilde[2] + 
  296755200*s^11*v[1]^4*vtilde[1]^3*vtilde[2] + 
  38707200*s^12*v[1]^4*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[1]*v[2]*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[1]^3*v[2]*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[2]^2*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[2]^2*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[2]^2*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[2]^2*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[2]^2*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[2]^2*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[2]^2*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[2]^2*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[2]^2*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[2]^2*vtilde[1]^3*vtilde[2] + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[1]^3*vtilde[2] + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[1]^3*
   vtilde[2] + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[1]*v[2]^3*vtilde[1]^3*vtilde[2] + 
  128625000*s^6*v[2]^4*vtilde[1]^3*vtilde[2] + 
  661500000*s^7*v[2]^4*vtilde[1]^3*vtilde[2] + 
  1391460000*s^8*v[2]^4*vtilde[1]^3*vtilde[2] + 
  1532160000*s^9*v[2]^4*vtilde[1]^3*vtilde[2] + 
  931660800*s^10*v[2]^4*vtilde[1]^3*vtilde[2] + 
  296755200*s^11*v[2]^4*vtilde[1]^3*vtilde[2] + 
  38707200*s^12*v[2]^4*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[1]*v[3]*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[1]*v[3]*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[1]^3*v[3]*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[2]*v[3]*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[2] + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[2]^3*v[3]*vtilde[1]^3*vtilde[2] - 
  20580000*s^4*v[3]^2*vtilde[1]^3*vtilde[2] - 
  184044000*s^5*v[3]^2*vtilde[1]^3*vtilde[2] - 
  548268000*s^6*v[3]^2*vtilde[1]^3*vtilde[2] - 
  701215200*s^7*v[3]^2*vtilde[1]^3*vtilde[2] - 
  212889600*s^8*v[3]^2*vtilde[1]^3*vtilde[2] + 
  485553600*s^9*v[3]^2*vtilde[1]^3*vtilde[2] + 
  670992000*s^10*v[3]^2*vtilde[1]^3*vtilde[2] + 
  386803200*s^11*v[3]^2*vtilde[1]^3*vtilde[2] + 
  110745600*s^12*v[3]^2*vtilde[1]^3*vtilde[2] + 
  12902400*s^13*v[3]^2*vtilde[1]^3*vtilde[2] + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[1]^3*vtilde[2] + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[1]^3*
   vtilde[2] + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[2] + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[1]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  257250000*s^6*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  593510400*s^11*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  77414400*s^12*v[2]*v[3]^3*vtilde[1]^3*vtilde[2] + 
  128625000*s^6*v[3]^4*vtilde[1]^3*vtilde[2] + 
  661500000*s^7*v[3]^4*vtilde[1]^3*vtilde[2] + 
  1391460000*s^8*v[3]^4*vtilde[1]^3*vtilde[2] + 
  1532160000*s^9*v[3]^4*vtilde[1]^3*vtilde[2] + 
  931660800*s^10*v[3]^4*vtilde[1]^3*vtilde[2] + 
  296755200*s^11*v[3]^4*vtilde[1]^3*vtilde[2] + 
  38707200*s^12*v[3]^4*vtilde[1]^3*vtilde[2] - 
  7497000*s^3*vtilde[1]^5*vtilde[2] - 69316800*s^4*vtilde[1]^5*vtilde[2] - 
  264699960*s^5*vtilde[1]^5*vtilde[2] - 503002080*s^6*vtilde[1]^5*vtilde[2] - 
  432573120*s^7*vtilde[1]^5*vtilde[2] + 45007200*s^8*vtilde[1]^5*vtilde[2] + 
  467177760*s^9*vtilde[1]^5*vtilde[2] + 467638080*s^10*vtilde[1]^5*
   vtilde[2] + 231141120*s^11*vtilde[1]^5*vtilde[2] + 
  59673600*s^12*vtilde[1]^5*vtilde[2] + 6451200*s^13*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[1]^2*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[1]^2*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[1]^2*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[1]^2*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[1]^2*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[1]*v[2]*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[2]^2*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[2]^2*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[2]^2*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[2]^2*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[2]^2*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[2]^2*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[2]^2*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[2]^2*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[1]*v[3]*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[2]*v[3]*vtilde[1]^5*vtilde[2] + 
  31487400*s^5*v[3]^2*vtilde[1]^5*vtilde[2] + 
  299491920*s^6*v[3]^2*vtilde[1]^5*vtilde[2] + 
  1041692400*s^7*v[3]^2*vtilde[1]^5*vtilde[2] + 
  1833884640*s^8*v[3]^2*vtilde[1]^5*vtilde[2] + 
  1815609600*s^9*v[3]^2*vtilde[1]^5*vtilde[2] + 
  1026385920*s^10*v[3]^2*vtilde[1]^5*vtilde[2] + 
  309657600*s^11*v[3]^2*vtilde[1]^5*vtilde[2] + 
  38707200*s^12*v[3]^2*vtilde[1]^5*vtilde[2] + 
  2047500*s^3*vtilde[1]^7*vtilde[2] + 28092000*s^4*vtilde[1]^7*vtilde[2] + 
  162690600*s^5*vtilde[1]^7*vtilde[2] + 521809320*s^6*vtilde[1]^7*vtilde[2] + 
  1014503520*s^7*vtilde[1]^7*vtilde[2] + 1237997280*s^8*vtilde[1]^7*
   vtilde[2] + 950891520*s^9*vtilde[1]^7*vtilde[2] + 
  445455360*s^10*vtilde[1]^7*vtilde[2] + 116121600*s^11*vtilde[1]^7*
   vtilde[2] + 12902400*s^12*vtilde[1]^7*vtilde[2] - 672000*s^3*vtilde[2]^2 - 
  7546400*s^4*vtilde[2]^2 - 36185280*s^5*vtilde[2]^2 - 
  76967200*s^6*vtilde[2]^2 - 73694400*s^7*vtilde[2]^2 - 
  9085760*s^8*vtilde[2]^2 + 54985600*s^9*vtilde[2]^2 + 
  69541760*s^10*vtilde[2]^2 + 48046080*s^11*vtilde[2]^2 + 
  22504960*s^12*vtilde[2]^2 + 7361280*s^13*vtilde[2]^2 + 
  1552640*s^14*vtilde[2]^2 + 158720*s^15*vtilde[2]^2 - 
  8725920*s^4*v[1]^2*vtilde[2]^2 - 71218560*s^5*v[1]^2*vtilde[2]^2 - 
  189245280*s^6*v[1]^2*vtilde[2]^2 - 215591040*s^7*v[1]^2*vtilde[2]^2 - 
  56824320*s^8*v[1]^2*vtilde[2]^2 + 137249280*s^9*v[1]^2*vtilde[2]^2 + 
  196425600*s^10*v[1]^2*vtilde[2]^2 + 135690240*s^11*v[1]^2*vtilde[2]^2 + 
  56864640*s^12*v[1]^2*vtilde[2]^2 + 13870080*s^13*v[1]^2*vtilde[2]^2 + 
  1505280*s^14*v[1]^2*vtilde[2]^2 - 10290000*s^4*v[1]^4*vtilde[2]^2 - 
  92022000*s^5*v[1]^4*vtilde[2]^2 - 274134000*s^6*v[1]^4*vtilde[2]^2 - 
  350607600*s^7*v[1]^4*vtilde[2]^2 - 106444800*s^8*v[1]^4*vtilde[2]^2 + 
  242776800*s^9*v[1]^4*vtilde[2]^2 + 335496000*s^10*v[1]^4*vtilde[2]^2 + 
  193401600*s^11*v[1]^4*vtilde[2]^2 + 55372800*s^12*v[1]^4*vtilde[2]^2 + 
  6451200*s^13*v[1]^4*vtilde[2]^2 + 10495800*s^5*v[1]^6*vtilde[2]^2 + 
  99830640*s^6*v[1]^6*vtilde[2]^2 + 347230800*s^7*v[1]^6*vtilde[2]^2 + 
  611294880*s^8*v[1]^6*vtilde[2]^2 + 605203200*s^9*v[1]^6*vtilde[2]^2 + 
  342128640*s^10*v[1]^6*vtilde[2]^2 + 103219200*s^11*v[1]^6*vtilde[2]^2 + 
  12902400*s^12*v[1]^6*vtilde[2]^2 - 8725920*s^4*v[1]*v[2]*vtilde[2]^2 - 
  71218560*s^5*v[1]*v[2]*vtilde[2]^2 - 189245280*s^6*v[1]*v[2]*vtilde[2]^2 - 
  215591040*s^7*v[1]*v[2]*vtilde[2]^2 - 56824320*s^8*v[1]*v[2]*vtilde[2]^2 + 
  137249280*s^9*v[1]*v[2]*vtilde[2]^2 + 196425600*s^10*v[1]*v[2]*
   vtilde[2]^2 + 135690240*s^11*v[1]*v[2]*vtilde[2]^2 + 
  56864640*s^12*v[1]*v[2]*vtilde[2]^2 + 13870080*s^13*v[1]*v[2]*vtilde[2]^2 + 
  1505280*s^14*v[1]*v[2]*vtilde[2]^2 - 20580000*s^4*v[1]^3*v[2]*vtilde[2]^2 - 
  184044000*s^5*v[1]^3*v[2]*vtilde[2]^2 - 548268000*s^6*v[1]^3*v[2]*
   vtilde[2]^2 - 701215200*s^7*v[1]^3*v[2]*vtilde[2]^2 - 
  212889600*s^8*v[1]^3*v[2]*vtilde[2]^2 + 485553600*s^9*v[1]^3*v[2]*
   vtilde[2]^2 + 670992000*s^10*v[1]^3*v[2]*vtilde[2]^2 + 
  386803200*s^11*v[1]^3*v[2]*vtilde[2]^2 + 110745600*s^12*v[1]^3*v[2]*
   vtilde[2]^2 + 12902400*s^13*v[1]^3*v[2]*vtilde[2]^2 + 
  31487400*s^5*v[1]^5*v[2]*vtilde[2]^2 + 299491920*s^6*v[1]^5*v[2]*
   vtilde[2]^2 + 1041692400*s^7*v[1]^5*v[2]*vtilde[2]^2 + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[2]^2 + 1815609600*s^9*v[1]^5*v[2]*
   vtilde[2]^2 + 1026385920*s^10*v[1]^5*v[2]*vtilde[2]^2 + 
  309657600*s^11*v[1]^5*v[2]*vtilde[2]^2 + 38707200*s^12*v[1]^5*v[2]*
   vtilde[2]^2 - 8725920*s^4*v[2]^2*vtilde[2]^2 - 
  71218560*s^5*v[2]^2*vtilde[2]^2 - 189245280*s^6*v[2]^2*vtilde[2]^2 - 
  215591040*s^7*v[2]^2*vtilde[2]^2 - 56824320*s^8*v[2]^2*vtilde[2]^2 + 
  137249280*s^9*v[2]^2*vtilde[2]^2 + 196425600*s^10*v[2]^2*vtilde[2]^2 + 
  135690240*s^11*v[2]^2*vtilde[2]^2 + 56864640*s^12*v[2]^2*vtilde[2]^2 + 
  13870080*s^13*v[2]^2*vtilde[2]^2 + 1505280*s^14*v[2]^2*vtilde[2]^2 - 
  30870000*s^4*v[1]^2*v[2]^2*vtilde[2]^2 - 276066000*s^5*v[1]^2*v[2]^2*
   vtilde[2]^2 - 822402000*s^6*v[1]^2*v[2]^2*vtilde[2]^2 - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[2]^2 - 319334400*s^8*v[1]^2*v[2]^2*
   vtilde[2]^2 + 728330400*s^9*v[1]^2*v[2]^2*vtilde[2]^2 + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[2]^2 + 580204800*s^11*v[1]^2*v[2]^2*
   vtilde[2]^2 + 166118400*s^12*v[1]^2*v[2]^2*vtilde[2]^2 + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[2]^2 + 50935500*s^5*v[1]^4*v[2]^2*
   vtilde[2]^2 + 546575400*s^6*v[1]^4*v[2]^2*vtilde[2]^2 + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[2]^2 + 3595032000*s^8*v[1]^4*v[2]^2*
   vtilde[2]^2 + 3602188800*s^9*v[1]^4*v[2]^2*vtilde[2]^2 + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[2]^2 + 619315200*s^11*v[1]^4*v[2]^2*
   vtilde[2]^2 + 77414400*s^12*v[1]^4*v[2]^2*vtilde[2]^2 - 
  20580000*s^4*v[1]*v[2]^3*vtilde[2]^2 - 184044000*s^5*v[1]*v[2]^3*
   vtilde[2]^2 - 548268000*s^6*v[1]*v[2]^3*vtilde[2]^2 - 
  701215200*s^7*v[1]*v[2]^3*vtilde[2]^2 - 212889600*s^8*v[1]*v[2]^3*
   vtilde[2]^2 + 485553600*s^9*v[1]*v[2]^3*vtilde[2]^2 + 
  670992000*s^10*v[1]*v[2]^3*vtilde[2]^2 + 386803200*s^11*v[1]*v[2]^3*
   vtilde[2]^2 + 110745600*s^12*v[1]*v[2]^3*vtilde[2]^2 + 
  12902400*s^13*v[1]*v[2]^3*vtilde[2]^2 + 49392000*s^5*v[1]^3*v[2]^3*
   vtilde[2]^2 + 593997600*s^6*v[1]^3*v[2]^3*vtilde[2]^2 + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[2]^2 + 4133589600*s^8*v[1]^3*v[2]^3*
   vtilde[2]^2 + 4178361600*s^9*v[1]^3*v[2]^3*vtilde[2]^2 + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[2]^2 + 722534400*s^11*v[1]^3*v[2]^3*
   vtilde[2]^2 + 90316800*s^12*v[1]^3*v[2]^3*vtilde[2]^2 - 
  10290000*s^4*v[2]^4*vtilde[2]^2 - 92022000*s^5*v[2]^4*vtilde[2]^2 - 
  274134000*s^6*v[2]^4*vtilde[2]^2 - 350607600*s^7*v[2]^4*vtilde[2]^2 - 
  106444800*s^8*v[2]^4*vtilde[2]^2 + 242776800*s^9*v[2]^4*vtilde[2]^2 + 
  335496000*s^10*v[2]^4*vtilde[2]^2 + 193401600*s^11*v[2]^4*vtilde[2]^2 + 
  55372800*s^12*v[2]^4*vtilde[2]^2 + 6451200*s^13*v[2]^4*vtilde[2]^2 + 
  50935500*s^5*v[1]^2*v[2]^4*vtilde[2]^2 + 546575400*s^6*v[1]^2*v[2]^4*
   vtilde[2]^2 + 1994781600*s^7*v[1]^2*v[2]^4*vtilde[2]^2 + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[2]^2 + 3602188800*s^9*v[1]^2*v[2]^4*
   vtilde[2]^2 + 2048256000*s^10*v[1]^2*v[2]^4*vtilde[2]^2 + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[2]^2 + 77414400*s^12*v[1]^2*v[2]^4*
   vtilde[2]^2 + 31487400*s^5*v[1]*v[2]^5*vtilde[2]^2 + 
  299491920*s^6*v[1]*v[2]^5*vtilde[2]^2 + 1041692400*s^7*v[1]*v[2]^5*
   vtilde[2]^2 + 1833884640*s^8*v[1]*v[2]^5*vtilde[2]^2 + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[2]^2 + 1026385920*s^10*v[1]*v[2]^5*
   vtilde[2]^2 + 309657600*s^11*v[1]*v[2]^5*vtilde[2]^2 + 
  38707200*s^12*v[1]*v[2]^5*vtilde[2]^2 + 10495800*s^5*v[2]^6*vtilde[2]^2 + 
  99830640*s^6*v[2]^6*vtilde[2]^2 + 347230800*s^7*v[2]^6*vtilde[2]^2 + 
  611294880*s^8*v[2]^6*vtilde[2]^2 + 605203200*s^9*v[2]^6*vtilde[2]^2 + 
  342128640*s^10*v[2]^6*vtilde[2]^2 + 103219200*s^11*v[2]^6*vtilde[2]^2 + 
  12902400*s^12*v[2]^6*vtilde[2]^2 - 8725920*s^4*v[1]*v[3]*vtilde[2]^2 - 
  71218560*s^5*v[1]*v[3]*vtilde[2]^2 - 189245280*s^6*v[1]*v[3]*vtilde[2]^2 - 
  215591040*s^7*v[1]*v[3]*vtilde[2]^2 - 56824320*s^8*v[1]*v[3]*vtilde[2]^2 + 
  137249280*s^9*v[1]*v[3]*vtilde[2]^2 + 196425600*s^10*v[1]*v[3]*
   vtilde[2]^2 + 135690240*s^11*v[1]*v[3]*vtilde[2]^2 + 
  56864640*s^12*v[1]*v[3]*vtilde[2]^2 + 13870080*s^13*v[1]*v[3]*vtilde[2]^2 + 
  1505280*s^14*v[1]*v[3]*vtilde[2]^2 - 20580000*s^4*v[1]^3*v[3]*vtilde[2]^2 - 
  184044000*s^5*v[1]^3*v[3]*vtilde[2]^2 - 548268000*s^6*v[1]^3*v[3]*
   vtilde[2]^2 - 701215200*s^7*v[1]^3*v[3]*vtilde[2]^2 - 
  212889600*s^8*v[1]^3*v[3]*vtilde[2]^2 + 485553600*s^9*v[1]^3*v[3]*
   vtilde[2]^2 + 670992000*s^10*v[1]^3*v[3]*vtilde[2]^2 + 
  386803200*s^11*v[1]^3*v[3]*vtilde[2]^2 + 110745600*s^12*v[1]^3*v[3]*
   vtilde[2]^2 + 12902400*s^13*v[1]^3*v[3]*vtilde[2]^2 + 
  31487400*s^5*v[1]^5*v[3]*vtilde[2]^2 + 299491920*s^6*v[1]^5*v[3]*
   vtilde[2]^2 + 1041692400*s^7*v[1]^5*v[3]*vtilde[2]^2 + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[2]^2 + 1815609600*s^9*v[1]^5*v[3]*
   vtilde[2]^2 + 1026385920*s^10*v[1]^5*v[3]*vtilde[2]^2 + 
  309657600*s^11*v[1]^5*v[3]*vtilde[2]^2 + 38707200*s^12*v[1]^5*v[3]*
   vtilde[2]^2 - 8725920*s^4*v[2]*v[3]*vtilde[2]^2 - 
  71218560*s^5*v[2]*v[3]*vtilde[2]^2 - 189245280*s^6*v[2]*v[3]*vtilde[2]^2 - 
  215591040*s^7*v[2]*v[3]*vtilde[2]^2 - 56824320*s^8*v[2]*v[3]*vtilde[2]^2 + 
  137249280*s^9*v[2]*v[3]*vtilde[2]^2 + 196425600*s^10*v[2]*v[3]*
   vtilde[2]^2 + 135690240*s^11*v[2]*v[3]*vtilde[2]^2 + 
  56864640*s^12*v[2]*v[3]*vtilde[2]^2 + 13870080*s^13*v[2]*v[3]*vtilde[2]^2 + 
  1505280*s^14*v[2]*v[3]*vtilde[2]^2 - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[2]^2 - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[2]^2 - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[2]^2 - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[2]^2 - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[2]^2 + 1151539200*s^9*v[1]^2*v[2]*
   v[3]*vtilde[2]^2 + 1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[2]^2 + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[2]^2 + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[2]^2 + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[2]^2 + 92610000*s^5*v[1]^4*v[2]*v[3]*
   vtilde[2]^2 + 970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[2]^2 + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[2]^2 - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[2]^2 - 441705600*s^5*v[1]*v[2]^2*v[3]*
   vtilde[2]^2 - 1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[2]^2 - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[2]^2 - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[2]^2 + 1151539200*s^9*v[1]*v[2]^2*
   v[3]*vtilde[2]^2 + 1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[2]^2 + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[2]^2 + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[2]^2 + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[2]^2 + 129654000*s^5*v[1]^3*v[2]^2*
   v[3]*vtilde[2]^2 + 1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[2]^2 - 
  20580000*s^4*v[2]^3*v[3]*vtilde[2]^2 - 184044000*s^5*v[2]^3*v[3]*
   vtilde[2]^2 - 548268000*s^6*v[2]^3*v[3]*vtilde[2]^2 - 
  701215200*s^7*v[2]^3*v[3]*vtilde[2]^2 - 212889600*s^8*v[2]^3*v[3]*
   vtilde[2]^2 + 485553600*s^9*v[2]^3*v[3]*vtilde[2]^2 + 
  670992000*s^10*v[2]^3*v[3]*vtilde[2]^2 + 386803200*s^11*v[2]^3*v[3]*
   vtilde[2]^2 + 110745600*s^12*v[2]^3*v[3]*vtilde[2]^2 + 
  12902400*s^13*v[2]^3*v[3]*vtilde[2]^2 + 129654000*s^5*v[1]^2*v[2]^3*v[3]*
   vtilde[2]^2 + 1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[2]^2 + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 970200000*s^6*v[1]*v[2]^4*v[3]*
   vtilde[2]^2 + 3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[2]^2 + 
  31487400*s^5*v[2]^5*v[3]*vtilde[2]^2 + 299491920*s^6*v[2]^5*v[3]*
   vtilde[2]^2 + 1041692400*s^7*v[2]^5*v[3]*vtilde[2]^2 + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[2]^2 + 1815609600*s^9*v[2]^5*v[3]*
   vtilde[2]^2 + 1026385920*s^10*v[2]^5*v[3]*vtilde[2]^2 + 
  309657600*s^11*v[2]^5*v[3]*vtilde[2]^2 + 38707200*s^12*v[2]^5*v[3]*
   vtilde[2]^2 - 8725920*s^4*v[3]^2*vtilde[2]^2 - 
  71218560*s^5*v[3]^2*vtilde[2]^2 - 189245280*s^6*v[3]^2*vtilde[2]^2 - 
  215591040*s^7*v[3]^2*vtilde[2]^2 - 56824320*s^8*v[3]^2*vtilde[2]^2 + 
  137249280*s^9*v[3]^2*vtilde[2]^2 + 196425600*s^10*v[3]^2*vtilde[2]^2 + 
  135690240*s^11*v[3]^2*vtilde[2]^2 + 56864640*s^12*v[3]^2*vtilde[2]^2 + 
  13870080*s^13*v[3]^2*vtilde[2]^2 + 1505280*s^14*v[3]^2*vtilde[2]^2 - 
  30870000*s^4*v[1]^2*v[3]^2*vtilde[2]^2 - 276066000*s^5*v[1]^2*v[3]^2*
   vtilde[2]^2 - 822402000*s^6*v[1]^2*v[3]^2*vtilde[2]^2 - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[2]^2 - 319334400*s^8*v[1]^2*v[3]^2*
   vtilde[2]^2 + 728330400*s^9*v[1]^2*v[3]^2*vtilde[2]^2 + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[2]^2 + 580204800*s^11*v[1]^2*v[3]^2*
   vtilde[2]^2 + 166118400*s^12*v[1]^2*v[3]^2*vtilde[2]^2 + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[2]^2 + 50935500*s^5*v[1]^4*v[3]^2*
   vtilde[2]^2 + 546575400*s^6*v[1]^4*v[3]^2*vtilde[2]^2 + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[2]^2 + 3595032000*s^8*v[1]^4*v[3]^2*
   vtilde[2]^2 + 3602188800*s^9*v[1]^4*v[3]^2*vtilde[2]^2 + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[2]^2 + 619315200*s^11*v[1]^4*v[3]^2*
   vtilde[2]^2 + 77414400*s^12*v[1]^4*v[3]^2*vtilde[2]^2 - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[2]^2 - 441705600*s^5*v[1]*v[2]*v[3]^2*
   vtilde[2]^2 - 1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[2]^2 - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[2]^2 - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[2]^2 + 1151539200*s^9*v[1]*v[2]*
   v[3]^2*vtilde[2]^2 + 1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[2]^2 + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[2]^2 + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[2]^2 + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[2]^2 + 129654000*s^5*v[1]^3*v[2]*
   v[3]^2*vtilde[2]^2 + 1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[2]^2 - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[2]^2 - 276066000*s^5*v[2]^2*v[3]^2*
   vtilde[2]^2 - 822402000*s^6*v[2]^2*v[3]^2*vtilde[2]^2 - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[2]^2 - 319334400*s^8*v[2]^2*v[3]^2*
   vtilde[2]^2 + 728330400*s^9*v[2]^2*v[3]^2*vtilde[2]^2 + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[2]^2 + 580204800*s^11*v[2]^2*v[3]^2*
   vtilde[2]^2 + 166118400*s^12*v[2]^2*v[3]^2*vtilde[2]^2 + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[2]^2 + 166698000*s^5*v[1]^2*v[2]^2*
   v[3]^2*vtilde[2]^2 + 2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[2]^2 + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[2]^2 + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[2]^2 + 546575400*s^6*v[2]^4*v[3]^2*
   vtilde[2]^2 + 1994781600*s^7*v[2]^4*v[3]^2*vtilde[2]^2 + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[2]^2 + 3602188800*s^9*v[2]^4*v[3]^2*
   vtilde[2]^2 + 2048256000*s^10*v[2]^4*v[3]^2*vtilde[2]^2 + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[2]^2 + 77414400*s^12*v[2]^4*v[3]^2*
   vtilde[2]^2 - 20580000*s^4*v[1]*v[3]^3*vtilde[2]^2 - 
  184044000*s^5*v[1]*v[3]^3*vtilde[2]^2 - 548268000*s^6*v[1]*v[3]^3*
   vtilde[2]^2 - 701215200*s^7*v[1]*v[3]^3*vtilde[2]^2 - 
  212889600*s^8*v[1]*v[3]^3*vtilde[2]^2 + 485553600*s^9*v[1]*v[3]^3*
   vtilde[2]^2 + 670992000*s^10*v[1]*v[3]^3*vtilde[2]^2 + 
  386803200*s^11*v[1]*v[3]^3*vtilde[2]^2 + 110745600*s^12*v[1]*v[3]^3*
   vtilde[2]^2 + 12902400*s^13*v[1]*v[3]^3*vtilde[2]^2 + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[2]^2 + 593997600*s^6*v[1]^3*v[3]^3*
   vtilde[2]^2 + 2253409200*s^7*v[1]^3*v[3]^3*vtilde[2]^2 + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[2]^2 + 4178361600*s^9*v[1]^3*v[3]^3*
   vtilde[2]^2 + 2385868800*s^10*v[1]^3*v[3]^3*vtilde[2]^2 + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[2]^2 + 90316800*s^12*v[1]^3*v[3]^3*
   vtilde[2]^2 - 20580000*s^4*v[2]*v[3]^3*vtilde[2]^2 - 
  184044000*s^5*v[2]*v[3]^3*vtilde[2]^2 - 548268000*s^6*v[2]*v[3]^3*
   vtilde[2]^2 - 701215200*s^7*v[2]*v[3]^3*vtilde[2]^2 - 
  212889600*s^8*v[2]*v[3]^3*vtilde[2]^2 + 485553600*s^9*v[2]*v[3]^3*
   vtilde[2]^2 + 670992000*s^10*v[2]*v[3]^3*vtilde[2]^2 + 
  386803200*s^11*v[2]*v[3]^3*vtilde[2]^2 + 110745600*s^12*v[2]*v[3]^3*
   vtilde[2]^2 + 12902400*s^13*v[2]*v[3]^3*vtilde[2]^2 + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[2]^2 + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[2]^2 + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[2]^2 + 593997600*s^6*v[2]^3*v[3]^3*
   vtilde[2]^2 + 2253409200*s^7*v[2]^3*v[3]^3*vtilde[2]^2 + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[2]^2 + 4178361600*s^9*v[2]^3*v[3]^3*
   vtilde[2]^2 + 2385868800*s^10*v[2]^3*v[3]^3*vtilde[2]^2 + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[2]^2 + 90316800*s^12*v[2]^3*v[3]^3*
   vtilde[2]^2 - 10290000*s^4*v[3]^4*vtilde[2]^2 - 
  92022000*s^5*v[3]^4*vtilde[2]^2 - 274134000*s^6*v[3]^4*vtilde[2]^2 - 
  350607600*s^7*v[3]^4*vtilde[2]^2 - 106444800*s^8*v[3]^4*vtilde[2]^2 + 
  242776800*s^9*v[3]^4*vtilde[2]^2 + 335496000*s^10*v[3]^4*vtilde[2]^2 + 
  193401600*s^11*v[3]^4*vtilde[2]^2 + 55372800*s^12*v[3]^4*vtilde[2]^2 + 
  6451200*s^13*v[3]^4*vtilde[2]^2 + 50935500*s^5*v[1]^2*v[3]^4*vtilde[2]^2 + 
  546575400*s^6*v[1]^2*v[3]^4*vtilde[2]^2 + 1994781600*s^7*v[1]^2*v[3]^4*
   vtilde[2]^2 + 3595032000*s^8*v[1]^2*v[3]^4*vtilde[2]^2 + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[2]^2 + 2048256000*s^10*v[1]^2*v[3]^4*
   vtilde[2]^2 + 619315200*s^11*v[1]^2*v[3]^4*vtilde[2]^2 + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[2]^2 + 92610000*s^5*v[1]*v[2]*v[3]^4*
   vtilde[2]^2 + 970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[2]^2 + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[2]^2 + 546575400*s^6*v[2]^2*v[3]^4*
   vtilde[2]^2 + 1994781600*s^7*v[2]^2*v[3]^4*vtilde[2]^2 + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[2]^2 + 3602188800*s^9*v[2]^2*v[3]^4*
   vtilde[2]^2 + 2048256000*s^10*v[2]^2*v[3]^4*vtilde[2]^2 + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[2]^2 + 77414400*s^12*v[2]^2*v[3]^4*
   vtilde[2]^2 + 31487400*s^5*v[1]*v[3]^5*vtilde[2]^2 + 
  299491920*s^6*v[1]*v[3]^5*vtilde[2]^2 + 1041692400*s^7*v[1]*v[3]^5*
   vtilde[2]^2 + 1833884640*s^8*v[1]*v[3]^5*vtilde[2]^2 + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[2]^2 + 1026385920*s^10*v[1]*v[3]^5*
   vtilde[2]^2 + 309657600*s^11*v[1]*v[3]^5*vtilde[2]^2 + 
  38707200*s^12*v[1]*v[3]^5*vtilde[2]^2 + 31487400*s^5*v[2]*v[3]^5*
   vtilde[2]^2 + 299491920*s^6*v[2]*v[3]^5*vtilde[2]^2 + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[2]^2 + 1833884640*s^8*v[2]*v[3]^5*
   vtilde[2]^2 + 1815609600*s^9*v[2]*v[3]^5*vtilde[2]^2 + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[2]^2 + 309657600*s^11*v[2]*v[3]^5*
   vtilde[2]^2 + 38707200*s^12*v[2]*v[3]^5*vtilde[2]^2 + 
  10495800*s^5*v[3]^6*vtilde[2]^2 + 99830640*s^6*v[3]^6*vtilde[2]^2 + 
  347230800*s^7*v[3]^6*vtilde[2]^2 + 611294880*s^8*v[3]^6*vtilde[2]^2 + 
  605203200*s^9*v[3]^6*vtilde[2]^2 + 342128640*s^10*v[3]^6*vtilde[2]^2 + 
  103219200*s^11*v[3]^6*vtilde[2]^2 + 12902400*s^12*v[3]^6*vtilde[2]^2 - 
  4410000*s^3*vtilde[1]^2*vtilde[2]^2 - 42886200*s^4*vtilde[1]^2*
   vtilde[2]^2 - 182484960*s^5*vtilde[1]^2*vtilde[2]^2 - 
  377070120*s^6*vtilde[1]^2*vtilde[2]^2 - 363415920*s^7*vtilde[1]^2*
   vtilde[2]^2 - 38435040*s^8*vtilde[1]^2*vtilde[2]^2 + 
  295243200*s^9*vtilde[1]^2*vtilde[2]^2 + 363619200*s^10*vtilde[1]^2*
   vtilde[2]^2 + 233509920*s^11*vtilde[1]^2*vtilde[2]^2 + 
  92514240*s^12*vtilde[1]^2*vtilde[2]^2 + 21557760*s^13*vtilde[1]^2*
   vtilde[2]^2 + 2257920*s^14*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[1]^2*vtilde[1]^2*vtilde[2]^2 + 
  192937500*s^6*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  992250000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  2087190000*s^8*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  2298240000*s^9*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  1397491200*s^10*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  445132800*s^11*v[1]^4*vtilde[1]^2*vtilde[2]^2 + 
  58060800*s^12*v[1]^4*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  578812500*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  2976750000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  6261570000*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  6894720000*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  4192473600*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  1335398400*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  174182400*s^12*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]^2 + 
  192937500*s^6*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  992250000*s^7*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  2087190000*s^8*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  2298240000*s^9*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  1397491200*s^10*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  445132800*s^11*v[2]^4*vtilde[1]^2*vtilde[2]^2 + 
  58060800*s^12*v[2]^4*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  926100000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4577580000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  9288216000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  9904204800*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  5854464000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1819238400*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  232243200*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  926100000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4577580000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  9288216000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  9904204800*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  5854464000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1819238400*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  232243200*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]^2 - 
  30870000*s^4*v[3]^2*vtilde[1]^2*vtilde[2]^2 - 
  276066000*s^5*v[3]^2*vtilde[1]^2*vtilde[2]^2 - 
  822402000*s^6*v[3]^2*vtilde[1]^2*vtilde[2]^2 - 
  1051822800*s^7*v[3]^2*vtilde[1]^2*vtilde[2]^2 - 
  319334400*s^8*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  728330400*s^9*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  1006488000*s^10*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  580204800*s^11*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  166118400*s^12*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  19353600*s^13*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  578812500*s^6*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  2976750000*s^7*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  6261570000*s^8*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  6894720000*s^9*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  4192473600*s^10*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  1335398400*s^11*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  174182400*s^12*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  926100000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  4577580000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  9288216000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  9904204800*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  5854464000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  1819238400*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  232243200*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  578812500*s^6*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  2976750000*s^7*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  6261570000*s^8*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  6894720000*s^9*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  4192473600*s^10*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  1335398400*s^11*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  174182400*s^12*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  385875000*s^6*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  1984500000*s^7*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  4174380000*s^8*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  4596480000*s^9*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  2794982400*s^10*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  890265600*s^11*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  116121600*s^12*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]^2 + 
  192937500*s^6*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  992250000*s^7*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  2087190000*s^8*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  2298240000*s^9*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  1397491200*s^10*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  445132800*s^11*v[3]^4*vtilde[1]^2*vtilde[2]^2 + 
  58060800*s^12*v[3]^4*vtilde[1]^2*vtilde[2]^2 - 
  12127500*s^3*vtilde[1]^4*vtilde[2]^2 - 121002000*s^4*vtilde[1]^4*
   vtilde[2]^2 - 492733500*s^5*vtilde[1]^4*vtilde[2]^2 - 
  981136800*s^6*vtilde[1]^4*vtilde[2]^2 - 881004600*s^7*vtilde[1]^4*
   vtilde[2]^2 + 54154800*s^8*vtilde[1]^4*vtilde[2]^2 + 
  911433600*s^9*vtilde[1]^4*vtilde[2]^2 + 928636800*s^10*vtilde[1]^4*
   vtilde[2]^2 + 461529600*s^11*vtilde[1]^4*vtilde[2]^2 + 
  119347200*s^12*vtilde[1]^4*vtilde[2]^2 + 12902400*s^13*vtilde[1]^4*
   vtilde[2]^2 + 50935500*s^5*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[1]^2*vtilde[1]^4*vtilde[2]^2 + 
  50935500*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[1]*v[2]*vtilde[1]^4*vtilde[2]^2 + 
  50935500*s^5*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[2]^2*vtilde[1]^4*vtilde[2]^2 + 
  50935500*s^5*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[1]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  50935500*s^5*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[2]*v[3]*vtilde[1]^4*vtilde[2]^2 + 
  50935500*s^5*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  546575400*s^6*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  1994781600*s^7*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  3595032000*s^8*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  3602188800*s^9*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  2048256000*s^10*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  619315200*s^11*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  77414400*s^12*v[3]^2*vtilde[1]^4*vtilde[2]^2 + 
  3858750*s^3*vtilde[1]^6*vtilde[2]^2 + 56301000*s^4*vtilde[1]^6*
   vtilde[2]^2 + 347373600*s^5*vtilde[1]^6*vtilde[2]^2 + 
  1177709820*s^6*vtilde[1]^6*vtilde[2]^2 + 2387479920*s^7*vtilde[1]^6*
   vtilde[2]^2 + 2997944880*s^8*vtilde[1]^6*vtilde[2]^2 + 
  2344312320*s^9*vtilde[1]^6*vtilde[2]^2 + 1109122560*s^10*vtilde[1]^6*
   vtilde[2]^2 + 290304000*s^11*vtilde[1]^6*vtilde[2]^2 + 
  32256000*s^12*vtilde[1]^6*vtilde[2]^2 - 2940000*s^3*vtilde[1]*vtilde[2]^3 - 
  28590800*s^4*vtilde[1]*vtilde[2]^3 - 121656640*s^5*vtilde[1]*vtilde[2]^3 - 
  251380080*s^6*vtilde[1]*vtilde[2]^3 - 242277280*s^7*vtilde[1]*vtilde[2]^3 - 
  25623360*s^8*vtilde[1]*vtilde[2]^3 + 196828800*s^9*vtilde[1]*vtilde[2]^3 + 
  242412800*s^10*vtilde[1]*vtilde[2]^3 + 155673280*s^11*vtilde[1]*
   vtilde[2]^3 + 61676160*s^12*vtilde[1]*vtilde[2]^3 + 
  14371840*s^13*vtilde[1]*vtilde[2]^3 + 1505280*s^14*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[1]^2*vtilde[1]*vtilde[2]^3 - 184044000*s^5*v[1]^2*vtilde[1]*
   vtilde[2]^3 - 548268000*s^6*v[1]^2*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[1]^2*vtilde[1]*vtilde[2]^3 - 212889600*s^8*v[1]^2*vtilde[1]*
   vtilde[2]^3 + 485553600*s^9*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[1]^2*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[1]^2*vtilde[1]*vtilde[2]^3 + 128625000*s^6*v[1]^4*vtilde[1]*
   vtilde[2]^3 + 661500000*s^7*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  1391460000*s^8*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  1532160000*s^9*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  931660800*s^10*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  296755200*s^11*v[1]^4*vtilde[1]*vtilde[2]^3 + 
  38707200*s^12*v[1]^4*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  184044000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  548268000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^3 - 
  212889600*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  485553600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[1]*v[2]*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[2]^2*vtilde[1]*vtilde[2]^3 - 184044000*s^5*v[2]^2*vtilde[1]*
   vtilde[2]^3 - 548268000*s^6*v[2]^2*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[2]^2*vtilde[1]*vtilde[2]^3 - 212889600*s^8*v[2]^2*vtilde[1]*
   vtilde[2]^3 + 485553600*s^9*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[2]^2*vtilde[1]*vtilde[2]^3 + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[1]*vtilde[2]^3 + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[1]*
   vtilde[2]^3 + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2]^3 + 
  128625000*s^6*v[2]^4*vtilde[1]*vtilde[2]^3 + 661500000*s^7*v[2]^4*vtilde[1]*
   vtilde[2]^3 + 1391460000*s^8*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  1532160000*s^9*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  931660800*s^10*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  296755200*s^11*v[2]^4*vtilde[1]*vtilde[2]^3 + 
  38707200*s^12*v[2]^4*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[1]*v[3]*vtilde[1]*vtilde[2]^3 - 
  184044000*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^3 - 
  548268000*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^3 - 
  212889600*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  485553600*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[1]*v[3]*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[2]*v[3]*vtilde[1]*vtilde[2]^3 - 
  184044000*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^3 - 
  548268000*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^3 - 
  212889600*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  485553600*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^3 + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[2]^3 - 
  20580000*s^4*v[3]^2*vtilde[1]*vtilde[2]^3 - 184044000*s^5*v[3]^2*vtilde[1]*
   vtilde[2]^3 - 548268000*s^6*v[3]^2*vtilde[1]*vtilde[2]^3 - 
  701215200*s^7*v[3]^2*vtilde[1]*vtilde[2]^3 - 212889600*s^8*v[3]^2*vtilde[1]*
   vtilde[2]^3 + 485553600*s^9*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  670992000*s^10*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  386803200*s^11*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  110745600*s^12*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  12902400*s^13*v[3]^2*vtilde[1]*vtilde[2]^3 + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[1]*vtilde[2]^3 + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[1]*
   vtilde[2]^3 + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  257250000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  593510400*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  77414400*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[2]^3 + 
  128625000*s^6*v[3]^4*vtilde[1]*vtilde[2]^3 + 661500000*s^7*v[3]^4*vtilde[1]*
   vtilde[2]^3 + 1391460000*s^8*v[3]^4*vtilde[1]*vtilde[2]^3 + 
  1532160000*s^9*v[3]^4*vtilde[1]*vtilde[2]^3 + 
  931660800*s^10*v[3]^4*vtilde[1]*vtilde[2]^3 + 
  296755200*s^11*v[3]^4*vtilde[1]*vtilde[2]^3 + 
  38707200*s^12*v[3]^4*vtilde[1]*vtilde[2]^3 - 11760000*s^3*vtilde[1]^3*
   vtilde[2]^3 - 126476000*s^4*vtilde[1]^3*vtilde[2]^3 - 
  544300400*s^5*vtilde[1]^3*vtilde[2]^3 - 1123936800*s^6*vtilde[1]^3*
   vtilde[2]^3 - 1041054000*s^7*vtilde[1]^3*vtilde[2]^3 + 
  33297600*s^8*vtilde[1]^3*vtilde[2]^3 + 1044237600*s^9*vtilde[1]^3*
   vtilde[2]^3 + 1077876800*s^10*vtilde[1]^3*vtilde[2]^3 + 
  537824000*s^11*vtilde[1]^3*vtilde[2]^3 + 139238400*s^12*vtilde[1]^3*
   vtilde[2]^3 + 15052800*s^13*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[1]^2*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[2]^2*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[2]^3 + 
  49392000*s^5*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  593997600*s^6*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  2253409200*s^7*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  4133589600*s^8*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  4178361600*s^9*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  2385868800*s^10*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  722534400*s^11*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  90316800*s^12*v[3]^2*vtilde[1]^3*vtilde[2]^3 + 
  4410000*s^3*vtilde[1]^5*vtilde[2]^3 + 70581000*s^4*vtilde[1]^5*
   vtilde[2]^3 + 472703700*s^5*vtilde[1]^5*vtilde[2]^3 + 
  1706796840*s^6*vtilde[1]^5*vtilde[2]^3 + 3611677440*s^7*vtilde[1]^5*
   vtilde[2]^3 + 4660844160*s^8*vtilde[1]^5*vtilde[2]^3 + 
  3704816640*s^9*vtilde[1]^5*vtilde[2]^3 + 1768273920*s^10*vtilde[1]^5*
   vtilde[2]^3 + 464486400*s^11*vtilde[1]^5*vtilde[2]^3 + 
  51609600*s^12*vtilde[1]^5*vtilde[2]^3 - 1470000*s^3*vtilde[2]^4 - 
  14295400*s^4*vtilde[2]^4 - 60828320*s^5*vtilde[2]^4 - 
  125690040*s^6*vtilde[2]^4 - 121138640*s^7*vtilde[2]^4 - 
  12811680*s^8*vtilde[2]^4 + 98414400*s^9*vtilde[2]^4 + 
  121206400*s^10*vtilde[2]^4 + 77836640*s^11*vtilde[2]^4 + 
  30838080*s^12*vtilde[2]^4 + 7185920*s^13*vtilde[2]^4 + 
  752640*s^14*vtilde[2]^4 - 10290000*s^4*v[1]^2*vtilde[2]^4 - 
  92022000*s^5*v[1]^2*vtilde[2]^4 - 274134000*s^6*v[1]^2*vtilde[2]^4 - 
  350607600*s^7*v[1]^2*vtilde[2]^4 - 106444800*s^8*v[1]^2*vtilde[2]^4 + 
  242776800*s^9*v[1]^2*vtilde[2]^4 + 335496000*s^10*v[1]^2*vtilde[2]^4 + 
  193401600*s^11*v[1]^2*vtilde[2]^4 + 55372800*s^12*v[1]^2*vtilde[2]^4 + 
  6451200*s^13*v[1]^2*vtilde[2]^4 + 64312500*s^6*v[1]^4*vtilde[2]^4 + 
  330750000*s^7*v[1]^4*vtilde[2]^4 + 695730000*s^8*v[1]^4*vtilde[2]^4 + 
  766080000*s^9*v[1]^4*vtilde[2]^4 + 465830400*s^10*v[1]^4*vtilde[2]^4 + 
  148377600*s^11*v[1]^4*vtilde[2]^4 + 19353600*s^12*v[1]^4*vtilde[2]^4 - 
  10290000*s^4*v[1]*v[2]*vtilde[2]^4 - 92022000*s^5*v[1]*v[2]*vtilde[2]^4 - 
  274134000*s^6*v[1]*v[2]*vtilde[2]^4 - 350607600*s^7*v[1]*v[2]*vtilde[2]^4 - 
  106444800*s^8*v[1]*v[2]*vtilde[2]^4 + 242776800*s^9*v[1]*v[2]*vtilde[2]^4 + 
  335496000*s^10*v[1]*v[2]*vtilde[2]^4 + 193401600*s^11*v[1]*v[2]*
   vtilde[2]^4 + 55372800*s^12*v[1]*v[2]*vtilde[2]^4 + 
  6451200*s^13*v[1]*v[2]*vtilde[2]^4 + 128625000*s^6*v[1]^3*v[2]*
   vtilde[2]^4 + 661500000*s^7*v[1]^3*v[2]*vtilde[2]^4 + 
  1391460000*s^8*v[1]^3*v[2]*vtilde[2]^4 + 1532160000*s^9*v[1]^3*v[2]*
   vtilde[2]^4 + 931660800*s^10*v[1]^3*v[2]*vtilde[2]^4 + 
  296755200*s^11*v[1]^3*v[2]*vtilde[2]^4 + 38707200*s^12*v[1]^3*v[2]*
   vtilde[2]^4 - 10290000*s^4*v[2]^2*vtilde[2]^4 - 
  92022000*s^5*v[2]^2*vtilde[2]^4 - 274134000*s^6*v[2]^2*vtilde[2]^4 - 
  350607600*s^7*v[2]^2*vtilde[2]^4 - 106444800*s^8*v[2]^2*vtilde[2]^4 + 
  242776800*s^9*v[2]^2*vtilde[2]^4 + 335496000*s^10*v[2]^2*vtilde[2]^4 + 
  193401600*s^11*v[2]^2*vtilde[2]^4 + 55372800*s^12*v[2]^2*vtilde[2]^4 + 
  6451200*s^13*v[2]^2*vtilde[2]^4 + 192937500*s^6*v[1]^2*v[2]^2*vtilde[2]^4 + 
  992250000*s^7*v[1]^2*v[2]^2*vtilde[2]^4 + 2087190000*s^8*v[1]^2*v[2]^2*
   vtilde[2]^4 + 2298240000*s^9*v[1]^2*v[2]^2*vtilde[2]^4 + 
  1397491200*s^10*v[1]^2*v[2]^2*vtilde[2]^4 + 445132800*s^11*v[1]^2*v[2]^2*
   vtilde[2]^4 + 58060800*s^12*v[1]^2*v[2]^2*vtilde[2]^4 + 
  128625000*s^6*v[1]*v[2]^3*vtilde[2]^4 + 661500000*s^7*v[1]*v[2]^3*
   vtilde[2]^4 + 1391460000*s^8*v[1]*v[2]^3*vtilde[2]^4 + 
  1532160000*s^9*v[1]*v[2]^3*vtilde[2]^4 + 931660800*s^10*v[1]*v[2]^3*
   vtilde[2]^4 + 296755200*s^11*v[1]*v[2]^3*vtilde[2]^4 + 
  38707200*s^12*v[1]*v[2]^3*vtilde[2]^4 + 64312500*s^6*v[2]^4*vtilde[2]^4 + 
  330750000*s^7*v[2]^4*vtilde[2]^4 + 695730000*s^8*v[2]^4*vtilde[2]^4 + 
  766080000*s^9*v[2]^4*vtilde[2]^4 + 465830400*s^10*v[2]^4*vtilde[2]^4 + 
  148377600*s^11*v[2]^4*vtilde[2]^4 + 19353600*s^12*v[2]^4*vtilde[2]^4 - 
  10290000*s^4*v[1]*v[3]*vtilde[2]^4 - 92022000*s^5*v[1]*v[3]*vtilde[2]^4 - 
  274134000*s^6*v[1]*v[3]*vtilde[2]^4 - 350607600*s^7*v[1]*v[3]*vtilde[2]^4 - 
  106444800*s^8*v[1]*v[3]*vtilde[2]^4 + 242776800*s^9*v[1]*v[3]*vtilde[2]^4 + 
  335496000*s^10*v[1]*v[3]*vtilde[2]^4 + 193401600*s^11*v[1]*v[3]*
   vtilde[2]^4 + 55372800*s^12*v[1]*v[3]*vtilde[2]^4 + 
  6451200*s^13*v[1]*v[3]*vtilde[2]^4 + 128625000*s^6*v[1]^3*v[3]*
   vtilde[2]^4 + 661500000*s^7*v[1]^3*v[3]*vtilde[2]^4 + 
  1391460000*s^8*v[1]^3*v[3]*vtilde[2]^4 + 1532160000*s^9*v[1]^3*v[3]*
   vtilde[2]^4 + 931660800*s^10*v[1]^3*v[3]*vtilde[2]^4 + 
  296755200*s^11*v[1]^3*v[3]*vtilde[2]^4 + 38707200*s^12*v[1]^3*v[3]*
   vtilde[2]^4 - 10290000*s^4*v[2]*v[3]*vtilde[2]^4 - 
  92022000*s^5*v[2]*v[3]*vtilde[2]^4 - 274134000*s^6*v[2]*v[3]*vtilde[2]^4 - 
  350607600*s^7*v[2]*v[3]*vtilde[2]^4 - 106444800*s^8*v[2]*v[3]*vtilde[2]^4 + 
  242776800*s^9*v[2]*v[3]*vtilde[2]^4 + 335496000*s^10*v[2]*v[3]*
   vtilde[2]^4 + 193401600*s^11*v[2]*v[3]*vtilde[2]^4 + 
  55372800*s^12*v[2]*v[3]*vtilde[2]^4 + 6451200*s^13*v[2]*v[3]*vtilde[2]^4 + 
  308700000*s^6*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 1525860000*s^7*v[1]^2*v[2]*
   v[3]*vtilde[2]^4 + 3096072000*s^8*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 
  3301401600*s^9*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 
  1951488000*s^10*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 
  606412800*s^11*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 
  77414400*s^12*v[1]^2*v[2]*v[3]*vtilde[2]^4 + 308700000*s^6*v[1]*v[2]^2*v[3]*
   vtilde[2]^4 + 1525860000*s^7*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 
  3096072000*s^8*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 
  3301401600*s^9*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 
  1951488000*s^10*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 
  606412800*s^11*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 
  77414400*s^12*v[1]*v[2]^2*v[3]*vtilde[2]^4 + 128625000*s^6*v[2]^3*v[3]*
   vtilde[2]^4 + 661500000*s^7*v[2]^3*v[3]*vtilde[2]^4 + 
  1391460000*s^8*v[2]^3*v[3]*vtilde[2]^4 + 1532160000*s^9*v[2]^3*v[3]*
   vtilde[2]^4 + 931660800*s^10*v[2]^3*v[3]*vtilde[2]^4 + 
  296755200*s^11*v[2]^3*v[3]*vtilde[2]^4 + 38707200*s^12*v[2]^3*v[3]*
   vtilde[2]^4 - 10290000*s^4*v[3]^2*vtilde[2]^4 - 
  92022000*s^5*v[3]^2*vtilde[2]^4 - 274134000*s^6*v[3]^2*vtilde[2]^4 - 
  350607600*s^7*v[3]^2*vtilde[2]^4 - 106444800*s^8*v[3]^2*vtilde[2]^4 + 
  242776800*s^9*v[3]^2*vtilde[2]^4 + 335496000*s^10*v[3]^2*vtilde[2]^4 + 
  193401600*s^11*v[3]^2*vtilde[2]^4 + 55372800*s^12*v[3]^2*vtilde[2]^4 + 
  6451200*s^13*v[3]^2*vtilde[2]^4 + 192937500*s^6*v[1]^2*v[3]^2*vtilde[2]^4 + 
  992250000*s^7*v[1]^2*v[3]^2*vtilde[2]^4 + 2087190000*s^8*v[1]^2*v[3]^2*
   vtilde[2]^4 + 2298240000*s^9*v[1]^2*v[3]^2*vtilde[2]^4 + 
  1397491200*s^10*v[1]^2*v[3]^2*vtilde[2]^4 + 445132800*s^11*v[1]^2*v[3]^2*
   vtilde[2]^4 + 58060800*s^12*v[1]^2*v[3]^2*vtilde[2]^4 + 
  308700000*s^6*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 1525860000*s^7*v[1]*v[2]*
   v[3]^2*vtilde[2]^4 + 3096072000*s^8*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 
  3301401600*s^9*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 
  1951488000*s^10*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 
  606412800*s^11*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 
  77414400*s^12*v[1]*v[2]*v[3]^2*vtilde[2]^4 + 192937500*s^6*v[2]^2*v[3]^2*
   vtilde[2]^4 + 992250000*s^7*v[2]^2*v[3]^2*vtilde[2]^4 + 
  2087190000*s^8*v[2]^2*v[3]^2*vtilde[2]^4 + 2298240000*s^9*v[2]^2*v[3]^2*
   vtilde[2]^4 + 1397491200*s^10*v[2]^2*v[3]^2*vtilde[2]^4 + 
  445132800*s^11*v[2]^2*v[3]^2*vtilde[2]^4 + 58060800*s^12*v[2]^2*v[3]^2*
   vtilde[2]^4 + 128625000*s^6*v[1]*v[3]^3*vtilde[2]^4 + 
  661500000*s^7*v[1]*v[3]^3*vtilde[2]^4 + 1391460000*s^8*v[1]*v[3]^3*
   vtilde[2]^4 + 1532160000*s^9*v[1]*v[3]^3*vtilde[2]^4 + 
  931660800*s^10*v[1]*v[3]^3*vtilde[2]^4 + 296755200*s^11*v[1]*v[3]^3*
   vtilde[2]^4 + 38707200*s^12*v[1]*v[3]^3*vtilde[2]^4 + 
  128625000*s^6*v[2]*v[3]^3*vtilde[2]^4 + 661500000*s^7*v[2]*v[3]^3*
   vtilde[2]^4 + 1391460000*s^8*v[2]*v[3]^3*vtilde[2]^4 + 
  1532160000*s^9*v[2]*v[3]^3*vtilde[2]^4 + 931660800*s^10*v[2]*v[3]^3*
   vtilde[2]^4 + 296755200*s^11*v[2]*v[3]^3*vtilde[2]^4 + 
  38707200*s^12*v[2]*v[3]^3*vtilde[2]^4 + 64312500*s^6*v[3]^4*vtilde[2]^4 + 
  330750000*s^7*v[3]^4*vtilde[2]^4 + 695730000*s^8*v[3]^4*vtilde[2]^4 + 
  766080000*s^9*v[3]^4*vtilde[2]^4 + 465830400*s^10*v[3]^4*vtilde[2]^4 + 
  148377600*s^11*v[3]^4*vtilde[2]^4 + 19353600*s^12*v[3]^4*vtilde[2]^4 - 
  12127500*s^3*vtilde[1]^2*vtilde[2]^4 - 121002000*s^4*vtilde[1]^2*
   vtilde[2]^4 - 492733500*s^5*vtilde[1]^2*vtilde[2]^4 - 
  981136800*s^6*vtilde[1]^2*vtilde[2]^4 - 881004600*s^7*vtilde[1]^2*
   vtilde[2]^4 + 54154800*s^8*vtilde[1]^2*vtilde[2]^4 + 
  911433600*s^9*vtilde[1]^2*vtilde[2]^4 + 928636800*s^10*vtilde[1]^2*
   vtilde[2]^4 + 461529600*s^11*vtilde[1]^2*vtilde[2]^4 + 
  119347200*s^12*vtilde[1]^2*vtilde[2]^4 + 12902400*s^13*vtilde[1]^2*
   vtilde[2]^4 + 50935500*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^4 + 
  50935500*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^4 + 
  50935500*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^4 + 
  50935500*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  50935500*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]^4 + 
  50935500*s^5*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  546575400*s^6*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  1994781600*s^7*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  3595032000*s^8*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  3602188800*s^9*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  2048256000*s^10*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  619315200*s^11*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  77414400*s^12*v[3]^2*vtilde[1]^2*vtilde[2]^4 + 
  4685625*s^3*vtilde[1]^4*vtilde[2]^4 + 77721000*s^4*vtilde[1]^4*
   vtilde[2]^4 + 535368750*s^5*vtilde[1]^4*vtilde[2]^4 + 
  1971340350*s^6*vtilde[1]^4*vtilde[2]^4 + 4223776200*s^7*vtilde[1]^4*
   vtilde[2]^4 + 5492293800*s^8*vtilde[1]^4*vtilde[2]^4 + 
  4385068800*s^9*vtilde[1]^4*vtilde[2]^4 + 2097849600*s^10*vtilde[1]^4*
   vtilde[2]^4 + 551577600*s^11*vtilde[1]^4*vtilde[2]^4 + 
  61286400*s^12*vtilde[1]^4*vtilde[2]^4 - 7497000*s^3*vtilde[1]*vtilde[2]^5 - 
  69316800*s^4*vtilde[1]*vtilde[2]^5 - 264699960*s^5*vtilde[1]*vtilde[2]^5 - 
  503002080*s^6*vtilde[1]*vtilde[2]^5 - 432573120*s^7*vtilde[1]*vtilde[2]^5 + 
  45007200*s^8*vtilde[1]*vtilde[2]^5 + 467177760*s^9*vtilde[1]*vtilde[2]^5 + 
  467638080*s^10*vtilde[1]*vtilde[2]^5 + 231141120*s^11*vtilde[1]*
   vtilde[2]^5 + 59673600*s^12*vtilde[1]*vtilde[2]^5 + 
  6451200*s^13*vtilde[1]*vtilde[2]^5 + 31487400*s^5*v[1]^2*vtilde[1]*
   vtilde[2]^5 + 299491920*s^6*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1041692400*s^7*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[1]^2*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  299491920*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1041692400*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[2]^2*vtilde[1]*vtilde[2]^5 + 299491920*s^6*v[2]^2*vtilde[1]*
   vtilde[2]^5 + 1041692400*s^7*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[2]^2*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  299491920*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1041692400*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  299491920*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1041692400*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^5 + 
  31487400*s^5*v[3]^2*vtilde[1]*vtilde[2]^5 + 299491920*s^6*v[3]^2*vtilde[1]*
   vtilde[2]^5 + 1041692400*s^7*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  1833884640*s^8*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  1815609600*s^9*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  1026385920*s^10*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  309657600*s^11*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  38707200*s^12*v[3]^2*vtilde[1]*vtilde[2]^5 + 
  4410000*s^3*vtilde[1]^3*vtilde[2]^5 + 70581000*s^4*vtilde[1]^3*
   vtilde[2]^5 + 472703700*s^5*vtilde[1]^3*vtilde[2]^5 + 
  1706796840*s^6*vtilde[1]^3*vtilde[2]^5 + 3611677440*s^7*vtilde[1]^3*
   vtilde[2]^5 + 4660844160*s^8*vtilde[1]^3*vtilde[2]^5 + 
  3704816640*s^9*vtilde[1]^3*vtilde[2]^5 + 1768273920*s^10*vtilde[1]^3*
   vtilde[2]^5 + 464486400*s^11*vtilde[1]^3*vtilde[2]^5 + 
  51609600*s^12*vtilde[1]^3*vtilde[2]^5 - 2499000*s^3*vtilde[2]^6 - 
  23105600*s^4*vtilde[2]^6 - 88233320*s^5*vtilde[2]^6 - 
  167667360*s^6*vtilde[2]^6 - 144191040*s^7*vtilde[2]^6 + 
  15002400*s^8*vtilde[2]^6 + 155725920*s^9*vtilde[2]^6 + 
  155879360*s^10*vtilde[2]^6 + 77047040*s^11*vtilde[2]^6 + 
  19891200*s^12*vtilde[2]^6 + 2150400*s^13*vtilde[2]^6 + 
  10495800*s^5*v[1]^2*vtilde[2]^6 + 99830640*s^6*v[1]^2*vtilde[2]^6 + 
  347230800*s^7*v[1]^2*vtilde[2]^6 + 611294880*s^8*v[1]^2*vtilde[2]^6 + 
  605203200*s^9*v[1]^2*vtilde[2]^6 + 342128640*s^10*v[1]^2*vtilde[2]^6 + 
  103219200*s^11*v[1]^2*vtilde[2]^6 + 12902400*s^12*v[1]^2*vtilde[2]^6 + 
  10495800*s^5*v[1]*v[2]*vtilde[2]^6 + 99830640*s^6*v[1]*v[2]*vtilde[2]^6 + 
  347230800*s^7*v[1]*v[2]*vtilde[2]^6 + 611294880*s^8*v[1]*v[2]*vtilde[2]^6 + 
  605203200*s^9*v[1]*v[2]*vtilde[2]^6 + 342128640*s^10*v[1]*v[2]*
   vtilde[2]^6 + 103219200*s^11*v[1]*v[2]*vtilde[2]^6 + 
  12902400*s^12*v[1]*v[2]*vtilde[2]^6 + 10495800*s^5*v[2]^2*vtilde[2]^6 + 
  99830640*s^6*v[2]^2*vtilde[2]^6 + 347230800*s^7*v[2]^2*vtilde[2]^6 + 
  611294880*s^8*v[2]^2*vtilde[2]^6 + 605203200*s^9*v[2]^2*vtilde[2]^6 + 
  342128640*s^10*v[2]^2*vtilde[2]^6 + 103219200*s^11*v[2]^2*vtilde[2]^6 + 
  12902400*s^12*v[2]^2*vtilde[2]^6 + 10495800*s^5*v[1]*v[3]*vtilde[2]^6 + 
  99830640*s^6*v[1]*v[3]*vtilde[2]^6 + 347230800*s^7*v[1]*v[3]*vtilde[2]^6 + 
  611294880*s^8*v[1]*v[3]*vtilde[2]^6 + 605203200*s^9*v[1]*v[3]*vtilde[2]^6 + 
  342128640*s^10*v[1]*v[3]*vtilde[2]^6 + 103219200*s^11*v[1]*v[3]*
   vtilde[2]^6 + 12902400*s^12*v[1]*v[3]*vtilde[2]^6 + 
  10495800*s^5*v[2]*v[3]*vtilde[2]^6 + 99830640*s^6*v[2]*v[3]*vtilde[2]^6 + 
  347230800*s^7*v[2]*v[3]*vtilde[2]^6 + 611294880*s^8*v[2]*v[3]*vtilde[2]^6 + 
  605203200*s^9*v[2]*v[3]*vtilde[2]^6 + 342128640*s^10*v[2]*v[3]*
   vtilde[2]^6 + 103219200*s^11*v[2]*v[3]*vtilde[2]^6 + 
  12902400*s^12*v[2]*v[3]*vtilde[2]^6 + 10495800*s^5*v[3]^2*vtilde[2]^6 + 
  99830640*s^6*v[3]^2*vtilde[2]^6 + 347230800*s^7*v[3]^2*vtilde[2]^6 + 
  611294880*s^8*v[3]^2*vtilde[2]^6 + 605203200*s^9*v[3]^2*vtilde[2]^6 + 
  342128640*s^10*v[3]^2*vtilde[2]^6 + 103219200*s^11*v[3]^2*vtilde[2]^6 + 
  12902400*s^12*v[3]^2*vtilde[2]^6 + 3858750*s^3*vtilde[1]^2*vtilde[2]^6 + 
  56301000*s^4*vtilde[1]^2*vtilde[2]^6 + 347373600*s^5*vtilde[1]^2*
   vtilde[2]^6 + 1177709820*s^6*vtilde[1]^2*vtilde[2]^6 + 
  2387479920*s^7*vtilde[1]^2*vtilde[2]^6 + 2997944880*s^8*vtilde[1]^2*
   vtilde[2]^6 + 2344312320*s^9*vtilde[1]^2*vtilde[2]^6 + 
  1109122560*s^10*vtilde[1]^2*vtilde[2]^6 + 290304000*s^11*vtilde[1]^2*
   vtilde[2]^6 + 32256000*s^12*vtilde[1]^2*vtilde[2]^6 + 
  2047500*s^3*vtilde[1]*vtilde[2]^7 + 28092000*s^4*vtilde[1]*vtilde[2]^7 + 
  162690600*s^5*vtilde[1]*vtilde[2]^7 + 521809320*s^6*vtilde[1]*vtilde[2]^7 + 
  1014503520*s^7*vtilde[1]*vtilde[2]^7 + 1237997280*s^8*vtilde[1]*
   vtilde[2]^7 + 950891520*s^9*vtilde[1]*vtilde[2]^7 + 
  445455360*s^10*vtilde[1]*vtilde[2]^7 + 116121600*s^11*vtilde[1]*
   vtilde[2]^7 + 12902400*s^12*vtilde[1]*vtilde[2]^7 + 
  511875*s^3*vtilde[2]^8 + 7023000*s^4*vtilde[2]^8 + 
  40672650*s^5*vtilde[2]^8 + 130452330*s^6*vtilde[2]^8 + 
  253625880*s^7*vtilde[2]^8 + 309499320*s^8*vtilde[2]^8 + 
  237722880*s^9*vtilde[2]^8 + 111363840*s^10*vtilde[2]^8 + 
  29030400*s^11*vtilde[2]^8 + 3225600*s^12*vtilde[2]^8 - 
  672000*s^3*vtilde[1]*vtilde[3] - 7546400*s^4*vtilde[1]*vtilde[3] - 
  36185280*s^5*vtilde[1]*vtilde[3] - 76967200*s^6*vtilde[1]*vtilde[3] - 
  73694400*s^7*vtilde[1]*vtilde[3] - 9085760*s^8*vtilde[1]*vtilde[3] + 
  54985600*s^9*vtilde[1]*vtilde[3] + 69541760*s^10*vtilde[1]*vtilde[3] + 
  48046080*s^11*vtilde[1]*vtilde[3] + 22504960*s^12*vtilde[1]*vtilde[3] + 
  7361280*s^13*vtilde[1]*vtilde[3] + 1552640*s^14*vtilde[1]*vtilde[3] + 
  158720*s^15*vtilde[1]*vtilde[3] - 8725920*s^4*v[1]^2*vtilde[1]*vtilde[3] - 
  71218560*s^5*v[1]^2*vtilde[1]*vtilde[3] - 189245280*s^6*v[1]^2*vtilde[1]*
   vtilde[3] - 215591040*s^7*v[1]^2*vtilde[1]*vtilde[3] - 
  56824320*s^8*v[1]^2*vtilde[1]*vtilde[3] + 137249280*s^9*v[1]^2*vtilde[1]*
   vtilde[3] + 196425600*s^10*v[1]^2*vtilde[1]*vtilde[3] + 
  135690240*s^11*v[1]^2*vtilde[1]*vtilde[3] + 56864640*s^12*v[1]^2*vtilde[1]*
   vtilde[3] + 13870080*s^13*v[1]^2*vtilde[1]*vtilde[3] + 
  1505280*s^14*v[1]^2*vtilde[1]*vtilde[3] - 10290000*s^4*v[1]^4*vtilde[1]*
   vtilde[3] - 92022000*s^5*v[1]^4*vtilde[1]*vtilde[3] - 
  274134000*s^6*v[1]^4*vtilde[1]*vtilde[3] - 350607600*s^7*v[1]^4*vtilde[1]*
   vtilde[3] - 106444800*s^8*v[1]^4*vtilde[1]*vtilde[3] + 
  242776800*s^9*v[1]^4*vtilde[1]*vtilde[3] + 335496000*s^10*v[1]^4*vtilde[1]*
   vtilde[3] + 193401600*s^11*v[1]^4*vtilde[1]*vtilde[3] + 
  55372800*s^12*v[1]^4*vtilde[1]*vtilde[3] + 6451200*s^13*v[1]^4*vtilde[1]*
   vtilde[3] + 10495800*s^5*v[1]^6*vtilde[1]*vtilde[3] + 
  99830640*s^6*v[1]^6*vtilde[1]*vtilde[3] + 347230800*s^7*v[1]^6*vtilde[1]*
   vtilde[3] + 611294880*s^8*v[1]^6*vtilde[1]*vtilde[3] + 
  605203200*s^9*v[1]^6*vtilde[1]*vtilde[3] + 342128640*s^10*v[1]^6*vtilde[1]*
   vtilde[3] + 103219200*s^11*v[1]^6*vtilde[1]*vtilde[3] + 
  12902400*s^12*v[1]^6*vtilde[1]*vtilde[3] - 8725920*s^4*v[1]*v[2]*vtilde[1]*
   vtilde[3] - 71218560*s^5*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  189245280*s^6*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  215591040*s^7*v[1]*v[2]*vtilde[1]*vtilde[3] - 
  56824320*s^8*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  137249280*s^9*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  196425600*s^10*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  135690240*s^11*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  56864640*s^12*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  13870080*s^13*v[1]*v[2]*vtilde[1]*vtilde[3] + 
  1505280*s^14*v[1]*v[2]*vtilde[1]*vtilde[3] - 20580000*s^4*v[1]^3*v[2]*
   vtilde[1]*vtilde[3] - 184044000*s^5*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[1]^3*v[2]*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[1]^5*v[2]*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[1]^5*v[2]*vtilde[1]*vtilde[3] - 
  8725920*s^4*v[2]^2*vtilde[1]*vtilde[3] - 71218560*s^5*v[2]^2*vtilde[1]*
   vtilde[3] - 189245280*s^6*v[2]^2*vtilde[1]*vtilde[3] - 
  215591040*s^7*v[2]^2*vtilde[1]*vtilde[3] - 56824320*s^8*v[2]^2*vtilde[1]*
   vtilde[3] + 137249280*s^9*v[2]^2*vtilde[1]*vtilde[3] + 
  196425600*s^10*v[2]^2*vtilde[1]*vtilde[3] + 135690240*s^11*v[2]^2*vtilde[1]*
   vtilde[3] + 56864640*s^12*v[2]^2*vtilde[1]*vtilde[3] + 
  13870080*s^13*v[2]^2*vtilde[1]*vtilde[3] + 1505280*s^14*v[2]^2*vtilde[1]*
   vtilde[3] - 30870000*s^4*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  276066000*s^5*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  822402000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] - 
  319334400*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  728330400*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  580204800*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  166118400*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[1]*vtilde[3] + 
  50935500*s^5*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  546575400*s^6*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[1]^4*v[2]^2*vtilde[1]*vtilde[3] - 
  20580000*s^4*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  184044000*s^5*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[1]*v[2]^3*vtilde[1]*vtilde[3] + 
  49392000*s^5*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  593997600*s^6*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  4133589600*s^8*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  4178361600*s^9*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  722534400*s^11*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] + 
  90316800*s^12*v[1]^3*v[2]^3*vtilde[1]*vtilde[3] - 
  10290000*s^4*v[2]^4*vtilde[1]*vtilde[3] - 92022000*s^5*v[2]^4*vtilde[1]*
   vtilde[3] - 274134000*s^6*v[2]^4*vtilde[1]*vtilde[3] - 
  350607600*s^7*v[2]^4*vtilde[1]*vtilde[3] - 106444800*s^8*v[2]^4*vtilde[1]*
   vtilde[3] + 242776800*s^9*v[2]^4*vtilde[1]*vtilde[3] + 
  335496000*s^10*v[2]^4*vtilde[1]*vtilde[3] + 193401600*s^11*v[2]^4*vtilde[1]*
   vtilde[3] + 55372800*s^12*v[2]^4*vtilde[1]*vtilde[3] + 
  6451200*s^13*v[2]^4*vtilde[1]*vtilde[3] + 50935500*s^5*v[1]^2*v[2]^4*
   vtilde[1]*vtilde[3] + 546575400*s^6*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[1]^2*v[2]^4*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[1]*v[2]^5*vtilde[1]*vtilde[3] + 
  10495800*s^5*v[2]^6*vtilde[1]*vtilde[3] + 99830640*s^6*v[2]^6*vtilde[1]*
   vtilde[3] + 347230800*s^7*v[2]^6*vtilde[1]*vtilde[3] + 
  611294880*s^8*v[2]^6*vtilde[1]*vtilde[3] + 605203200*s^9*v[2]^6*vtilde[1]*
   vtilde[3] + 342128640*s^10*v[2]^6*vtilde[1]*vtilde[3] + 
  103219200*s^11*v[2]^6*vtilde[1]*vtilde[3] + 12902400*s^12*v[2]^6*vtilde[1]*
   vtilde[3] - 8725920*s^4*v[1]*v[3]*vtilde[1]*vtilde[3] - 
  71218560*s^5*v[1]*v[3]*vtilde[1]*vtilde[3] - 
  189245280*s^6*v[1]*v[3]*vtilde[1]*vtilde[3] - 
  215591040*s^7*v[1]*v[3]*vtilde[1]*vtilde[3] - 
  56824320*s^8*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  137249280*s^9*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  196425600*s^10*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  135690240*s^11*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  56864640*s^12*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  13870080*s^13*v[1]*v[3]*vtilde[1]*vtilde[3] + 
  1505280*s^14*v[1]*v[3]*vtilde[1]*vtilde[3] - 20580000*s^4*v[1]^3*v[3]*
   vtilde[1]*vtilde[3] - 184044000*s^5*v[1]^3*v[3]*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[1]^3*v[3]*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[1]^5*v[3]*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[1]^5*v[3]*vtilde[1]*vtilde[3] - 
  8725920*s^4*v[2]*v[3]*vtilde[1]*vtilde[3] - 71218560*s^5*v[2]*v[3]*
   vtilde[1]*vtilde[3] - 189245280*s^6*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  215591040*s^7*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  56824320*s^8*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  137249280*s^9*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  196425600*s^10*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  135690240*s^11*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  56864640*s^12*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  13870080*s^13*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  1505280*s^14*v[2]*v[3]*vtilde[1]*vtilde[3] - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[1]*vtilde[3] - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  1151539200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  92610000*s^5*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[1]*vtilde[3] - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] - 
  441705600*s^5*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[1]*vtilde[3] - 
  20580000*s^4*v[2]^3*v[3]*vtilde[1]*vtilde[3] - 
  184044000*s^5*v[2]^3*v[3]*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[1]*vtilde[3] + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  970200000*s^6*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[2]^5*v[3]*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[2]^5*v[3]*vtilde[1]*vtilde[3] - 
  8725920*s^4*v[3]^2*vtilde[1]*vtilde[3] - 71218560*s^5*v[3]^2*vtilde[1]*
   vtilde[3] - 189245280*s^6*v[3]^2*vtilde[1]*vtilde[3] - 
  215591040*s^7*v[3]^2*vtilde[1]*vtilde[3] - 56824320*s^8*v[3]^2*vtilde[1]*
   vtilde[3] + 137249280*s^9*v[3]^2*vtilde[1]*vtilde[3] + 
  196425600*s^10*v[3]^2*vtilde[1]*vtilde[3] + 135690240*s^11*v[3]^2*vtilde[1]*
   vtilde[3] + 56864640*s^12*v[3]^2*vtilde[1]*vtilde[3] + 
  13870080*s^13*v[3]^2*vtilde[1]*vtilde[3] + 1505280*s^14*v[3]^2*vtilde[1]*
   vtilde[3] - 30870000*s^4*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  276066000*s^5*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  822402000*s^6*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  319334400*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  728330400*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  580204800*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  166118400*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  50935500*s^5*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  546575400*s^6*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[1]^4*v[3]^2*vtilde[1]*vtilde[3] - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] - 
  441705600*s^5*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[1]*vtilde[3] - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  276066000*s^5*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  822402000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] - 
  319334400*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  728330400*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  580204800*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  166118400*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  166698000*s^5*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[1]*vtilde[3] + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  546575400*s^6*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[2]^4*v[3]^2*vtilde[1]*vtilde[3] - 
  20580000*s^4*v[1]*v[3]^3*vtilde[1]*vtilde[3] - 
  184044000*s^5*v[1]*v[3]^3*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[1]*v[3]^3*vtilde[1]*vtilde[3] + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  593997600*s^6*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  2253409200*s^7*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  4178361600*s^9*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  2385868800*s^10*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  90316800*s^12*v[1]^3*v[3]^3*vtilde[1]*vtilde[3] - 
  20580000*s^4*v[2]*v[3]^3*vtilde[1]*vtilde[3] - 
  184044000*s^5*v[2]*v[3]^3*vtilde[1]*vtilde[3] - 
  548268000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[3] - 
  701215200*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[3] - 
  212889600*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  485553600*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  670992000*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  386803200*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  110745600*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  12902400*s^13*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[1]*vtilde[3] + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[1]*vtilde[3] + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  593997600*s^6*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  2253409200*s^7*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  4178361600*s^9*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  2385868800*s^10*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] + 
  90316800*s^12*v[2]^3*v[3]^3*vtilde[1]*vtilde[3] - 
  10290000*s^4*v[3]^4*vtilde[1]*vtilde[3] - 92022000*s^5*v[3]^4*vtilde[1]*
   vtilde[3] - 274134000*s^6*v[3]^4*vtilde[1]*vtilde[3] - 
  350607600*s^7*v[3]^4*vtilde[1]*vtilde[3] - 106444800*s^8*v[3]^4*vtilde[1]*
   vtilde[3] + 242776800*s^9*v[3]^4*vtilde[1]*vtilde[3] + 
  335496000*s^10*v[3]^4*vtilde[1]*vtilde[3] + 193401600*s^11*v[3]^4*vtilde[1]*
   vtilde[3] + 55372800*s^12*v[3]^4*vtilde[1]*vtilde[3] + 
  6451200*s^13*v[3]^4*vtilde[1]*vtilde[3] + 50935500*s^5*v[1]^2*v[3]^4*
   vtilde[1]*vtilde[3] + 546575400*s^6*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  92610000*s^5*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[1]*vtilde[3] + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  546575400*s^6*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  1994781600*s^7*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  3602188800*s^9*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  2048256000*s^10*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  77414400*s^12*v[2]^2*v[3]^4*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[1]*v[3]^5*vtilde[1]*vtilde[3] + 
  31487400*s^5*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  299491920*s^6*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  1833884640*s^8*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  1815609600*s^9*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  309657600*s^11*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  38707200*s^12*v[2]*v[3]^5*vtilde[1]*vtilde[3] + 
  10495800*s^5*v[3]^6*vtilde[1]*vtilde[3] + 99830640*s^6*v[3]^6*vtilde[1]*
   vtilde[3] + 347230800*s^7*v[3]^6*vtilde[1]*vtilde[3] + 
  611294880*s^8*v[3]^6*vtilde[1]*vtilde[3] + 605203200*s^9*v[3]^6*vtilde[1]*
   vtilde[3] + 342128640*s^10*v[3]^6*vtilde[1]*vtilde[3] + 
  103219200*s^11*v[3]^6*vtilde[1]*vtilde[3] + 12902400*s^12*v[3]^6*vtilde[1]*
   vtilde[3] - 2940000*s^3*vtilde[1]^3*vtilde[3] - 
  28590800*s^4*vtilde[1]^3*vtilde[3] - 121656640*s^5*vtilde[1]^3*vtilde[3] - 
  251380080*s^6*vtilde[1]^3*vtilde[3] - 242277280*s^7*vtilde[1]^3*vtilde[3] - 
  25623360*s^8*vtilde[1]^3*vtilde[3] + 196828800*s^9*vtilde[1]^3*vtilde[3] + 
  242412800*s^10*vtilde[1]^3*vtilde[3] + 155673280*s^11*vtilde[1]^3*
   vtilde[3] + 61676160*s^12*vtilde[1]^3*vtilde[3] + 
  14371840*s^13*vtilde[1]^3*vtilde[3] + 1505280*s^14*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[1]^2*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[1]^2*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[1]^2*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[1]^2*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[1]^2*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[1]^2*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[1]^2*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[1]^2*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[1]^2*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[1]^2*vtilde[1]^3*vtilde[3] + 
  128625000*s^6*v[1]^4*vtilde[1]^3*vtilde[3] + 
  661500000*s^7*v[1]^4*vtilde[1]^3*vtilde[3] + 
  1391460000*s^8*v[1]^4*vtilde[1]^3*vtilde[3] + 
  1532160000*s^9*v[1]^4*vtilde[1]^3*vtilde[3] + 
  931660800*s^10*v[1]^4*vtilde[1]^3*vtilde[3] + 
  296755200*s^11*v[1]^4*vtilde[1]^3*vtilde[3] + 
  38707200*s^12*v[1]^4*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[1]*v[2]*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[1]^3*v[2]*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[2]^2*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[2]^2*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[2]^2*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[2]^2*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[2]^2*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[2]^2*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[2]^2*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[2]^2*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[2]^2*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[2]^2*vtilde[1]^3*vtilde[3] + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[1]^3*vtilde[3] + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[1]^3*
   vtilde[3] + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[1]*v[2]^3*vtilde[1]^3*vtilde[3] + 
  128625000*s^6*v[2]^4*vtilde[1]^3*vtilde[3] + 
  661500000*s^7*v[2]^4*vtilde[1]^3*vtilde[3] + 
  1391460000*s^8*v[2]^4*vtilde[1]^3*vtilde[3] + 
  1532160000*s^9*v[2]^4*vtilde[1]^3*vtilde[3] + 
  931660800*s^10*v[2]^4*vtilde[1]^3*vtilde[3] + 
  296755200*s^11*v[2]^4*vtilde[1]^3*vtilde[3] + 
  38707200*s^12*v[2]^4*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[1]*v[3]*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[1]*v[3]*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[1]^3*v[3]*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[2]*v[3]*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^3*vtilde[3] + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[2]^3*v[3]*vtilde[1]^3*vtilde[3] - 
  20580000*s^4*v[3]^2*vtilde[1]^3*vtilde[3] - 
  184044000*s^5*v[3]^2*vtilde[1]^3*vtilde[3] - 
  548268000*s^6*v[3]^2*vtilde[1]^3*vtilde[3] - 
  701215200*s^7*v[3]^2*vtilde[1]^3*vtilde[3] - 
  212889600*s^8*v[3]^2*vtilde[1]^3*vtilde[3] + 
  485553600*s^9*v[3]^2*vtilde[1]^3*vtilde[3] + 
  670992000*s^10*v[3]^2*vtilde[1]^3*vtilde[3] + 
  386803200*s^11*v[3]^2*vtilde[1]^3*vtilde[3] + 
  110745600*s^12*v[3]^2*vtilde[1]^3*vtilde[3] + 
  12902400*s^13*v[3]^2*vtilde[1]^3*vtilde[3] + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[1]^3*vtilde[3] + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[1]^3*
   vtilde[3] + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^3*vtilde[3] + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[1]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  257250000*s^6*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  593510400*s^11*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  77414400*s^12*v[2]*v[3]^3*vtilde[1]^3*vtilde[3] + 
  128625000*s^6*v[3]^4*vtilde[1]^3*vtilde[3] + 
  661500000*s^7*v[3]^4*vtilde[1]^3*vtilde[3] + 
  1391460000*s^8*v[3]^4*vtilde[1]^3*vtilde[3] + 
  1532160000*s^9*v[3]^4*vtilde[1]^3*vtilde[3] + 
  931660800*s^10*v[3]^4*vtilde[1]^3*vtilde[3] + 
  296755200*s^11*v[3]^4*vtilde[1]^3*vtilde[3] + 
  38707200*s^12*v[3]^4*vtilde[1]^3*vtilde[3] - 
  7497000*s^3*vtilde[1]^5*vtilde[3] - 69316800*s^4*vtilde[1]^5*vtilde[3] - 
  264699960*s^5*vtilde[1]^5*vtilde[3] - 503002080*s^6*vtilde[1]^5*vtilde[3] - 
  432573120*s^7*vtilde[1]^5*vtilde[3] + 45007200*s^8*vtilde[1]^5*vtilde[3] + 
  467177760*s^9*vtilde[1]^5*vtilde[3] + 467638080*s^10*vtilde[1]^5*
   vtilde[3] + 231141120*s^11*vtilde[1]^5*vtilde[3] + 
  59673600*s^12*vtilde[1]^5*vtilde[3] + 6451200*s^13*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[1]^2*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[1]^2*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[1]^2*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[1]^2*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[1]^2*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[1]^2*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[1]^2*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[1]^2*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[1]*v[2]*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[2]^2*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[2]^2*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[2]^2*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[2]^2*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[2]^2*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[2]^2*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[2]^2*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[2]^2*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[1]*v[3]*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[2]*v[3]*vtilde[1]^5*vtilde[3] + 
  31487400*s^5*v[3]^2*vtilde[1]^5*vtilde[3] + 
  299491920*s^6*v[3]^2*vtilde[1]^5*vtilde[3] + 
  1041692400*s^7*v[3]^2*vtilde[1]^5*vtilde[3] + 
  1833884640*s^8*v[3]^2*vtilde[1]^5*vtilde[3] + 
  1815609600*s^9*v[3]^2*vtilde[1]^5*vtilde[3] + 
  1026385920*s^10*v[3]^2*vtilde[1]^5*vtilde[3] + 
  309657600*s^11*v[3]^2*vtilde[1]^5*vtilde[3] + 
  38707200*s^12*v[3]^2*vtilde[1]^5*vtilde[3] + 
  2047500*s^3*vtilde[1]^7*vtilde[3] + 28092000*s^4*vtilde[1]^7*vtilde[3] + 
  162690600*s^5*vtilde[1]^7*vtilde[3] + 521809320*s^6*vtilde[1]^7*vtilde[3] + 
  1014503520*s^7*vtilde[1]^7*vtilde[3] + 1237997280*s^8*vtilde[1]^7*
   vtilde[3] + 950891520*s^9*vtilde[1]^7*vtilde[3] + 
  445455360*s^10*vtilde[1]^7*vtilde[3] + 116121600*s^11*vtilde[1]^7*
   vtilde[3] + 12902400*s^12*vtilde[1]^7*vtilde[3] - 
  672000*s^3*vtilde[2]*vtilde[3] - 7546400*s^4*vtilde[2]*vtilde[3] - 
  36185280*s^5*vtilde[2]*vtilde[3] - 76967200*s^6*vtilde[2]*vtilde[3] - 
  73694400*s^7*vtilde[2]*vtilde[3] - 9085760*s^8*vtilde[2]*vtilde[3] + 
  54985600*s^9*vtilde[2]*vtilde[3] + 69541760*s^10*vtilde[2]*vtilde[3] + 
  48046080*s^11*vtilde[2]*vtilde[3] + 22504960*s^12*vtilde[2]*vtilde[3] + 
  7361280*s^13*vtilde[2]*vtilde[3] + 1552640*s^14*vtilde[2]*vtilde[3] + 
  158720*s^15*vtilde[2]*vtilde[3] - 8725920*s^4*v[1]^2*vtilde[2]*vtilde[3] - 
  71218560*s^5*v[1]^2*vtilde[2]*vtilde[3] - 189245280*s^6*v[1]^2*vtilde[2]*
   vtilde[3] - 215591040*s^7*v[1]^2*vtilde[2]*vtilde[3] - 
  56824320*s^8*v[1]^2*vtilde[2]*vtilde[3] + 137249280*s^9*v[1]^2*vtilde[2]*
   vtilde[3] + 196425600*s^10*v[1]^2*vtilde[2]*vtilde[3] + 
  135690240*s^11*v[1]^2*vtilde[2]*vtilde[3] + 56864640*s^12*v[1]^2*vtilde[2]*
   vtilde[3] + 13870080*s^13*v[1]^2*vtilde[2]*vtilde[3] + 
  1505280*s^14*v[1]^2*vtilde[2]*vtilde[3] - 10290000*s^4*v[1]^4*vtilde[2]*
   vtilde[3] - 92022000*s^5*v[1]^4*vtilde[2]*vtilde[3] - 
  274134000*s^6*v[1]^4*vtilde[2]*vtilde[3] - 350607600*s^7*v[1]^4*vtilde[2]*
   vtilde[3] - 106444800*s^8*v[1]^4*vtilde[2]*vtilde[3] + 
  242776800*s^9*v[1]^4*vtilde[2]*vtilde[3] + 335496000*s^10*v[1]^4*vtilde[2]*
   vtilde[3] + 193401600*s^11*v[1]^4*vtilde[2]*vtilde[3] + 
  55372800*s^12*v[1]^4*vtilde[2]*vtilde[3] + 6451200*s^13*v[1]^4*vtilde[2]*
   vtilde[3] + 10495800*s^5*v[1]^6*vtilde[2]*vtilde[3] + 
  99830640*s^6*v[1]^6*vtilde[2]*vtilde[3] + 347230800*s^7*v[1]^6*vtilde[2]*
   vtilde[3] + 611294880*s^8*v[1]^6*vtilde[2]*vtilde[3] + 
  605203200*s^9*v[1]^6*vtilde[2]*vtilde[3] + 342128640*s^10*v[1]^6*vtilde[2]*
   vtilde[3] + 103219200*s^11*v[1]^6*vtilde[2]*vtilde[3] + 
  12902400*s^12*v[1]^6*vtilde[2]*vtilde[3] - 8725920*s^4*v[1]*v[2]*vtilde[2]*
   vtilde[3] - 71218560*s^5*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  189245280*s^6*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  215591040*s^7*v[1]*v[2]*vtilde[2]*vtilde[3] - 
  56824320*s^8*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  137249280*s^9*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  196425600*s^10*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  135690240*s^11*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  56864640*s^12*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  13870080*s^13*v[1]*v[2]*vtilde[2]*vtilde[3] + 
  1505280*s^14*v[1]*v[2]*vtilde[2]*vtilde[3] - 20580000*s^4*v[1]^3*v[2]*
   vtilde[2]*vtilde[3] - 184044000*s^5*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[1]^3*v[2]*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[1]^3*v[2]*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[1]^5*v[2]*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[1]^5*v[2]*vtilde[2]*vtilde[3] - 
  8725920*s^4*v[2]^2*vtilde[2]*vtilde[3] - 71218560*s^5*v[2]^2*vtilde[2]*
   vtilde[3] - 189245280*s^6*v[2]^2*vtilde[2]*vtilde[3] - 
  215591040*s^7*v[2]^2*vtilde[2]*vtilde[3] - 56824320*s^8*v[2]^2*vtilde[2]*
   vtilde[3] + 137249280*s^9*v[2]^2*vtilde[2]*vtilde[3] + 
  196425600*s^10*v[2]^2*vtilde[2]*vtilde[3] + 135690240*s^11*v[2]^2*vtilde[2]*
   vtilde[3] + 56864640*s^12*v[2]^2*vtilde[2]*vtilde[3] + 
  13870080*s^13*v[2]^2*vtilde[2]*vtilde[3] + 1505280*s^14*v[2]^2*vtilde[2]*
   vtilde[3] - 30870000*s^4*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  276066000*s^5*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  822402000*s^6*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] - 
  319334400*s^8*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  728330400*s^9*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  580204800*s^11*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  166118400*s^12*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[2]*vtilde[3] + 
  50935500*s^5*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  546575400*s^6*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[1]^4*v[2]^2*vtilde[2]*vtilde[3] - 
  20580000*s^4*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  184044000*s^5*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[1]*v[2]^3*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[1]*v[2]^3*vtilde[2]*vtilde[3] + 
  49392000*s^5*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  593997600*s^6*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  4133589600*s^8*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  4178361600*s^9*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  722534400*s^11*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] + 
  90316800*s^12*v[1]^3*v[2]^3*vtilde[2]*vtilde[3] - 
  10290000*s^4*v[2]^4*vtilde[2]*vtilde[3] - 92022000*s^5*v[2]^4*vtilde[2]*
   vtilde[3] - 274134000*s^6*v[2]^4*vtilde[2]*vtilde[3] - 
  350607600*s^7*v[2]^4*vtilde[2]*vtilde[3] - 106444800*s^8*v[2]^4*vtilde[2]*
   vtilde[3] + 242776800*s^9*v[2]^4*vtilde[2]*vtilde[3] + 
  335496000*s^10*v[2]^4*vtilde[2]*vtilde[3] + 193401600*s^11*v[2]^4*vtilde[2]*
   vtilde[3] + 55372800*s^12*v[2]^4*vtilde[2]*vtilde[3] + 
  6451200*s^13*v[2]^4*vtilde[2]*vtilde[3] + 50935500*s^5*v[1]^2*v[2]^4*
   vtilde[2]*vtilde[3] + 546575400*s^6*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[1]^2*v[2]^4*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[1]*v[2]^5*vtilde[2]*vtilde[3] + 
  10495800*s^5*v[2]^6*vtilde[2]*vtilde[3] + 99830640*s^6*v[2]^6*vtilde[2]*
   vtilde[3] + 347230800*s^7*v[2]^6*vtilde[2]*vtilde[3] + 
  611294880*s^8*v[2]^6*vtilde[2]*vtilde[3] + 605203200*s^9*v[2]^6*vtilde[2]*
   vtilde[3] + 342128640*s^10*v[2]^6*vtilde[2]*vtilde[3] + 
  103219200*s^11*v[2]^6*vtilde[2]*vtilde[3] + 12902400*s^12*v[2]^6*vtilde[2]*
   vtilde[3] - 8725920*s^4*v[1]*v[3]*vtilde[2]*vtilde[3] - 
  71218560*s^5*v[1]*v[3]*vtilde[2]*vtilde[3] - 
  189245280*s^6*v[1]*v[3]*vtilde[2]*vtilde[3] - 
  215591040*s^7*v[1]*v[3]*vtilde[2]*vtilde[3] - 
  56824320*s^8*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  137249280*s^9*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  196425600*s^10*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  135690240*s^11*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  56864640*s^12*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  13870080*s^13*v[1]*v[3]*vtilde[2]*vtilde[3] + 
  1505280*s^14*v[1]*v[3]*vtilde[2]*vtilde[3] - 20580000*s^4*v[1]^3*v[3]*
   vtilde[2]*vtilde[3] - 184044000*s^5*v[1]^3*v[3]*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[1]^3*v[3]*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[1]^3*v[3]*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[1]^3*v[3]*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[1]^5*v[3]*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[1]^5*v[3]*vtilde[2]*vtilde[3] - 
  8725920*s^4*v[2]*v[3]*vtilde[2]*vtilde[3] - 71218560*s^5*v[2]*v[3]*
   vtilde[2]*vtilde[3] - 189245280*s^6*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  215591040*s^7*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  56824320*s^8*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  137249280*s^9*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  196425600*s^10*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  135690240*s^11*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  56864640*s^12*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  13870080*s^13*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  1505280*s^14*v[2]*v[3]*vtilde[2]*vtilde[3] - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[2]*vtilde[3] - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[2]*vtilde[3] - 
  20580000*s^4*v[2]^3*v[3]*vtilde[2]*vtilde[3] - 
  184044000*s^5*v[2]^3*v[3]*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[2]^3*v[3]*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[2]^3*v[3]*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[2]^5*v[3]*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[2]^5*v[3]*vtilde[2]*vtilde[3] - 
  8725920*s^4*v[3]^2*vtilde[2]*vtilde[3] - 71218560*s^5*v[3]^2*vtilde[2]*
   vtilde[3] - 189245280*s^6*v[3]^2*vtilde[2]*vtilde[3] - 
  215591040*s^7*v[3]^2*vtilde[2]*vtilde[3] - 56824320*s^8*v[3]^2*vtilde[2]*
   vtilde[3] + 137249280*s^9*v[3]^2*vtilde[2]*vtilde[3] + 
  196425600*s^10*v[3]^2*vtilde[2]*vtilde[3] + 135690240*s^11*v[3]^2*vtilde[2]*
   vtilde[3] + 56864640*s^12*v[3]^2*vtilde[2]*vtilde[3] + 
  13870080*s^13*v[3]^2*vtilde[2]*vtilde[3] + 1505280*s^14*v[3]^2*vtilde[2]*
   vtilde[3] - 30870000*s^4*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  276066000*s^5*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  822402000*s^6*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  319334400*s^8*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  728330400*s^9*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  580204800*s^11*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  166118400*s^12*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  50935500*s^5*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  546575400*s^6*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[1]^4*v[3]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[2]*vtilde[3] - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  276066000*s^5*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  822402000*s^6*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] - 
  319334400*s^8*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  728330400*s^9*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  580204800*s^11*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  166118400*s^12*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  166698000*s^5*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[2]*vtilde[3] + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  546575400*s^6*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[2]^4*v[3]^2*vtilde[2]*vtilde[3] - 
  20580000*s^4*v[1]*v[3]^3*vtilde[2]*vtilde[3] - 
  184044000*s^5*v[1]*v[3]^3*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[1]*v[3]^3*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[1]*v[3]^3*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[1]*v[3]^3*vtilde[2]*vtilde[3] + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  593997600*s^6*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  2253409200*s^7*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  4178361600*s^9*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  2385868800*s^10*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  90316800*s^12*v[1]^3*v[3]^3*vtilde[2]*vtilde[3] - 
  20580000*s^4*v[2]*v[3]^3*vtilde[2]*vtilde[3] - 
  184044000*s^5*v[2]*v[3]^3*vtilde[2]*vtilde[3] - 
  548268000*s^6*v[2]*v[3]^3*vtilde[2]*vtilde[3] - 
  701215200*s^7*v[2]*v[3]^3*vtilde[2]*vtilde[3] - 
  212889600*s^8*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  485553600*s^9*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  670992000*s^10*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  386803200*s^11*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  110745600*s^12*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  12902400*s^13*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[2]*vtilde[3] + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[2]*vtilde[3] + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  593997600*s^6*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  2253409200*s^7*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  4178361600*s^9*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  2385868800*s^10*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] + 
  90316800*s^12*v[2]^3*v[3]^3*vtilde[2]*vtilde[3] - 
  10290000*s^4*v[3]^4*vtilde[2]*vtilde[3] - 92022000*s^5*v[3]^4*vtilde[2]*
   vtilde[3] - 274134000*s^6*v[3]^4*vtilde[2]*vtilde[3] - 
  350607600*s^7*v[3]^4*vtilde[2]*vtilde[3] - 106444800*s^8*v[3]^4*vtilde[2]*
   vtilde[3] + 242776800*s^9*v[3]^4*vtilde[2]*vtilde[3] + 
  335496000*s^10*v[3]^4*vtilde[2]*vtilde[3] + 193401600*s^11*v[3]^4*vtilde[2]*
   vtilde[3] + 55372800*s^12*v[3]^4*vtilde[2]*vtilde[3] + 
  6451200*s^13*v[3]^4*vtilde[2]*vtilde[3] + 50935500*s^5*v[1]^2*v[3]^4*
   vtilde[2]*vtilde[3] + 546575400*s^6*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[2]*vtilde[3] + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  546575400*s^6*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  1994781600*s^7*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  3602188800*s^9*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  2048256000*s^10*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[2]^2*v[3]^4*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[1]*v[3]^5*vtilde[2]*vtilde[3] + 
  31487400*s^5*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  299491920*s^6*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  1833884640*s^8*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  1815609600*s^9*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  309657600*s^11*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  38707200*s^12*v[2]*v[3]^5*vtilde[2]*vtilde[3] + 
  10495800*s^5*v[3]^6*vtilde[2]*vtilde[3] + 99830640*s^6*v[3]^6*vtilde[2]*
   vtilde[3] + 347230800*s^7*v[3]^6*vtilde[2]*vtilde[3] + 
  611294880*s^8*v[3]^6*vtilde[2]*vtilde[3] + 605203200*s^9*v[3]^6*vtilde[2]*
   vtilde[3] + 342128640*s^10*v[3]^6*vtilde[2]*vtilde[3] + 
  103219200*s^11*v[3]^6*vtilde[2]*vtilde[3] + 12902400*s^12*v[3]^6*vtilde[2]*
   vtilde[3] - 7056000*s^3*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  66360000*s^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  281352960*s^5*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  575211840*s^6*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  538124160*s^7*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  31557120*s^8*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  461905920*s^9*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  541390080*s^10*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  335381760*s^11*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  128728320*s^12*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  29245440*s^13*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3010560*s^14*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  308700000*s^6*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1525860000*s^7*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3096072000*s^8*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3301401600*s^9*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1951488000*s^10*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  606412800*s^11*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[1]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[1]^3*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  926100000*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  4577580000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9288216000*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9904204800*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  5854464000*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1819238400*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  232243200*s^12*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[1]*v[2]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  308700000*s^6*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1525860000*s^7*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3096072000*s^8*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3301401600*s^9*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1951488000*s^10*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  606412800*s^11*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[2]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[1]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1481760000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  7027776000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  13751942400*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  14205542400*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  8167219200*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  2477260800*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  309657600*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1481760000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  7027776000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  13751942400*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  14205542400*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  8167219200*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  2477260800*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  309657600*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[2]^3*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  49392000*s^4*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  441705600*s^5*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1276329600*s^6*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  1546876800*s^7*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  366508800*s^8*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1151539200*s^9*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1466438400*s^10*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  811238400*s^11*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  225792000*s^12*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  25804800*s^13*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  926100000*s^6*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  4577580000*s^7*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9288216000*s^8*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9904204800*s^9*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  5854464000*s^10*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1819238400*s^11*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  232243200*s^12*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1481760000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  7027776000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  13751942400*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  14205542400*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  8167219200*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  2477260800*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  309657600*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  926100000*s^6*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  4577580000*s^7*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9288216000*s^8*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  9904204800*s^9*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  5854464000*s^10*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1819238400*s^11*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  232243200*s^12*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[1]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  617400000*s^6*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3051720000*s^7*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6192144000*s^8*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  6602803200*s^9*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3902976000*s^10*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1212825600*s^11*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  154828800*s^12*v[2]*v[3]^3*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  308700000*s^6*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1525860000*s^7*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3096072000*s^8*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  3301401600*s^9*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  1951488000*s^10*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  606412800*s^11*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] + 
  77414400*s^12*v[3]^4*vtilde[1]^2*vtilde[2]*vtilde[3] - 
  22050000*s^3*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  216636000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  868408800*s^5*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  1688517600*s^6*vtilde[1]^4*vtilde[2]*vtilde[3] - 
  1443380400*s^7*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  193334400*s^8*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  1583215200*s^9*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  1528497600*s^10*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  731270400*s^11*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  183321600*s^12*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  19353600*s^13*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]*v[2]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[2]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[1]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[2]*v[3]*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  92610000*s^5*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  970200000*s^6*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3446931600*s^7*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  6038877600*s^8*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  5879059200*s^9*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  3248179200*s^10*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  954777600*s^11*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  116121600*s^12*v[3]^2*vtilde[1]^4*vtilde[2]*vtilde[3] + 
  7497000*s^3*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  107242800*s^4*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  648991560*s^5*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  2160268320*s^6*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  4298901600*s^7*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  5292336000*s^8*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  4049955840*s^9*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  1871278080*s^10*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  477388800*s^11*vtilde[1]^6*vtilde[2]*vtilde[3] + 
  51609600*s^12*vtilde[1]^6*vtilde[2]*vtilde[3] - 
  7056000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  66360000*s^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  281352960*s^5*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  575211840*s^6*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  538124160*s^7*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  31557120*s^8*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  461905920*s^9*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  541390080*s^10*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  335381760*s^11*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  128728320*s^12*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  29245440*s^13*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3010560*s^14*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  308700000*s^6*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1525860000*s^7*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3096072000*s^8*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3301401600*s^9*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1951488000*s^10*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  606412800*s^11*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  77414400*s^12*v[1]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  926100000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  4577580000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9288216000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9904204800*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  5854464000*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1819238400*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  232243200*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  308700000*s^6*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1525860000*s^7*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3096072000*s^8*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3301401600*s^9*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1951488000*s^10*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  606412800*s^11*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  77414400*s^12*v[2]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1481760000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  7027776000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  13751942400*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  14205542400*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  8167219200*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  2477260800*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  309657600*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1481760000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  7027776000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  13751942400*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  14205542400*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  8167219200*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  2477260800*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  309657600*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  49392000*s^4*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  441705600*s^5*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1276329600*s^6*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  1546876800*s^7*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  366508800*s^8*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1151539200*s^9*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1466438400*s^10*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  811238400*s^11*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  225792000*s^12*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  25804800*s^13*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  926100000*s^6*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  4577580000*s^7*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9288216000*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9904204800*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  5854464000*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1819238400*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  232243200*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1481760000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  7027776000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  13751942400*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  14205542400*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  8167219200*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  2477260800*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  309657600*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  926100000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  4577580000*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9288216000*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  9904204800*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  5854464000*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1819238400*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  232243200*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  617400000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3051720000*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6192144000*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  6602803200*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3902976000*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1212825600*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  154828800*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  308700000*s^6*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1525860000*s^7*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3096072000*s^8*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  3301401600*s^9*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  1951488000*s^10*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  606412800*s^11*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] + 
  77414400*s^12*v[3]^4*vtilde[1]*vtilde[2]^2*vtilde[3] - 
  30870000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  328692000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  1398784800*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  2824298400*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3] - 
  2485904400*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  269942400*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  2653408800*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  2576078400*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1229894400*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  306969600*s^12*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  32256000*s^13*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[1]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[2]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  129654000*s^5*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1536091200*s^6*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5674964400*s^7*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  10098396000*s^8*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  9884448000*s^9*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  5460940800*s^10*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  1599897600*s^11*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  193536000*s^12*v[3]^2*vtilde[1]^3*vtilde[2]^2*vtilde[3] + 
  12568500*s^3*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  195665400*s^4*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  1280844180*s^5*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  4534936560*s^6*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  9406857600*s^7*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  11871871200*s^8*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  9198443520*s^9*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  4263920640*s^10*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  1083801600*s^11*vtilde[1]^5*vtilde[2]^2*vtilde[3] + 
  116121600*s^12*vtilde[1]^5*vtilde[2]^2*vtilde[3] - 
  2940000*s^3*vtilde[2]^3*vtilde[3] - 28590800*s^4*vtilde[2]^3*vtilde[3] - 
  121656640*s^5*vtilde[2]^3*vtilde[3] - 251380080*s^6*vtilde[2]^3*vtilde[3] - 
  242277280*s^7*vtilde[2]^3*vtilde[3] - 25623360*s^8*vtilde[2]^3*vtilde[3] + 
  196828800*s^9*vtilde[2]^3*vtilde[3] + 242412800*s^10*vtilde[2]^3*
   vtilde[3] + 155673280*s^11*vtilde[2]^3*vtilde[3] + 
  61676160*s^12*vtilde[2]^3*vtilde[3] + 14371840*s^13*vtilde[2]^3*vtilde[3] + 
  1505280*s^14*vtilde[2]^3*vtilde[3] - 20580000*s^4*v[1]^2*vtilde[2]^3*
   vtilde[3] - 184044000*s^5*v[1]^2*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[1]^2*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[1]^2*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[1]^2*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[1]^2*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[1]^2*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[1]^2*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[1]^2*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[1]^2*vtilde[2]^3*vtilde[3] + 
  128625000*s^6*v[1]^4*vtilde[2]^3*vtilde[3] + 
  661500000*s^7*v[1]^4*vtilde[2]^3*vtilde[3] + 
  1391460000*s^8*v[1]^4*vtilde[2]^3*vtilde[3] + 
  1532160000*s^9*v[1]^4*vtilde[2]^3*vtilde[3] + 
  931660800*s^10*v[1]^4*vtilde[2]^3*vtilde[3] + 
  296755200*s^11*v[1]^4*vtilde[2]^3*vtilde[3] + 
  38707200*s^12*v[1]^4*vtilde[2]^3*vtilde[3] - 
  20580000*s^4*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  184044000*s^5*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[1]*v[2]*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[1]*v[2]*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[1]^3*v[2]*vtilde[2]^3*vtilde[3] - 
  20580000*s^4*v[2]^2*vtilde[2]^3*vtilde[3] - 
  184044000*s^5*v[2]^2*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[2]^2*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[2]^2*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[2]^2*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[2]^2*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[2]^2*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[2]^2*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[2]^2*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[2]^2*vtilde[2]^3*vtilde[3] + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[2]^3*vtilde[3] + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[2]^3*
   vtilde[3] + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[1]*v[2]^3*vtilde[2]^3*vtilde[3] + 
  128625000*s^6*v[2]^4*vtilde[2]^3*vtilde[3] + 
  661500000*s^7*v[2]^4*vtilde[2]^3*vtilde[3] + 
  1391460000*s^8*v[2]^4*vtilde[2]^3*vtilde[3] + 
  1532160000*s^9*v[2]^4*vtilde[2]^3*vtilde[3] + 
  931660800*s^10*v[2]^4*vtilde[2]^3*vtilde[3] + 
  296755200*s^11*v[2]^4*vtilde[2]^3*vtilde[3] + 
  38707200*s^12*v[2]^4*vtilde[2]^3*vtilde[3] - 
  20580000*s^4*v[1]*v[3]*vtilde[2]^3*vtilde[3] - 
  184044000*s^5*v[1]*v[3]*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[1]*v[3]*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[1]*v[3]*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[1]*v[3]*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[1]^3*v[3]*vtilde[2]^3*vtilde[3] - 
  20580000*s^4*v[2]*v[3]*vtilde[2]^3*vtilde[3] - 
  184044000*s^5*v[2]*v[3]*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[2]*v[3]*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[2]*v[3]*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[2]^3*vtilde[3] + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[2]^3*v[3]*vtilde[2]^3*vtilde[3] - 
  20580000*s^4*v[3]^2*vtilde[2]^3*vtilde[3] - 
  184044000*s^5*v[3]^2*vtilde[2]^3*vtilde[3] - 
  548268000*s^6*v[3]^2*vtilde[2]^3*vtilde[3] - 
  701215200*s^7*v[3]^2*vtilde[2]^3*vtilde[3] - 
  212889600*s^8*v[3]^2*vtilde[2]^3*vtilde[3] + 
  485553600*s^9*v[3]^2*vtilde[2]^3*vtilde[3] + 
  670992000*s^10*v[3]^2*vtilde[2]^3*vtilde[3] + 
  386803200*s^11*v[3]^2*vtilde[2]^3*vtilde[3] + 
  110745600*s^12*v[3]^2*vtilde[2]^3*vtilde[3] + 
  12902400*s^13*v[3]^2*vtilde[2]^3*vtilde[3] + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[2]^3*vtilde[3] + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[2]^3*
   vtilde[3] + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[2]^3*vtilde[3] + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[1]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  257250000*s^6*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  593510400*s^11*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  77414400*s^12*v[2]*v[3]^3*vtilde[2]^3*vtilde[3] + 
  128625000*s^6*v[3]^4*vtilde[2]^3*vtilde[3] + 
  661500000*s^7*v[3]^4*vtilde[2]^3*vtilde[3] + 
  1391460000*s^8*v[3]^4*vtilde[2]^3*vtilde[3] + 
  1532160000*s^9*v[3]^4*vtilde[2]^3*vtilde[3] + 
  931660800*s^10*v[3]^4*vtilde[2]^3*vtilde[3] + 
  296755200*s^11*v[3]^4*vtilde[2]^3*vtilde[3] + 
  38707200*s^12*v[3]^4*vtilde[2]^3*vtilde[3] - 30870000*s^3*vtilde[1]^2*
   vtilde[2]^3*vtilde[3] - 328692000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  1398784800*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  2824298400*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3] - 
  2485904400*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  269942400*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  2653408800*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  2576078400*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1229894400*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  306969600*s^12*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  32256000*s^13*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  129654000*s^5*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1536091200*s^6*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5674964400*s^7*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  10098396000*s^8*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  9884448000*s^9*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  5460940800*s^10*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  1599897600*s^11*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  193536000*s^12*v[3]^2*vtilde[1]^2*vtilde[2]^3*vtilde[3] + 
  14332500*s^3*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  242067000*s^4*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  1690653300*s^5*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  6260982000*s^6*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  13351531200*s^7*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  17116360800*s^8*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  13363123200*s^9*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  6206592000*s^10*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  1574092800*s^11*vtilde[1]^4*vtilde[2]^3*vtilde[3] + 
  167731200*s^12*vtilde[1]^4*vtilde[2]^3*vtilde[3] - 
  22050000*s^3*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  216636000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  868408800*s^5*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  1688517600*s^6*vtilde[1]*vtilde[2]^4*vtilde[3] - 
  1443380400*s^7*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  193334400*s^8*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  1583215200*s^9*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  1528497600*s^10*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  731270400*s^11*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  183321600*s^12*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  19353600*s^13*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[1]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[2]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  92610000*s^5*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  970200000*s^6*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3446931600*s^7*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  6038877600*s^8*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  5879059200*s^9*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  3248179200*s^10*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  954777600*s^11*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  116121600*s^12*v[3]^2*vtilde[1]*vtilde[2]^4*vtilde[3] + 
  14332500*s^3*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  242067000*s^4*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  1690653300*s^5*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  6260982000*s^6*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  13351531200*s^7*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  17116360800*s^8*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  13363123200*s^9*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  6206592000*s^10*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  1574092800*s^11*vtilde[1]^3*vtilde[2]^4*vtilde[3] + 
  167731200*s^12*vtilde[1]^3*vtilde[2]^4*vtilde[3] - 
  7497000*s^3*vtilde[2]^5*vtilde[3] - 69316800*s^4*vtilde[2]^5*vtilde[3] - 
  264699960*s^5*vtilde[2]^5*vtilde[3] - 503002080*s^6*vtilde[2]^5*vtilde[3] - 
  432573120*s^7*vtilde[2]^5*vtilde[3] + 45007200*s^8*vtilde[2]^5*vtilde[3] + 
  467177760*s^9*vtilde[2]^5*vtilde[3] + 467638080*s^10*vtilde[2]^5*
   vtilde[3] + 231141120*s^11*vtilde[2]^5*vtilde[3] + 
  59673600*s^12*vtilde[2]^5*vtilde[3] + 6451200*s^13*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[1]^2*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[1]^2*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[1]^2*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[1]^2*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[1]^2*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[1]^2*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[1]^2*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[1]^2*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[1]*v[2]*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[2]^2*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[2]^2*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[2]^2*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[2]^2*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[2]^2*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[2]^2*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[2]^2*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[2]^2*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[1]*v[3]*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[2]*v[3]*vtilde[2]^5*vtilde[3] + 
  31487400*s^5*v[3]^2*vtilde[2]^5*vtilde[3] + 
  299491920*s^6*v[3]^2*vtilde[2]^5*vtilde[3] + 
  1041692400*s^7*v[3]^2*vtilde[2]^5*vtilde[3] + 
  1833884640*s^8*v[3]^2*vtilde[2]^5*vtilde[3] + 
  1815609600*s^9*v[3]^2*vtilde[2]^5*vtilde[3] + 
  1026385920*s^10*v[3]^2*vtilde[2]^5*vtilde[3] + 
  309657600*s^11*v[3]^2*vtilde[2]^5*vtilde[3] + 
  38707200*s^12*v[3]^2*vtilde[2]^5*vtilde[3] + 12568500*s^3*vtilde[1]^2*
   vtilde[2]^5*vtilde[3] + 195665400*s^4*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  1280844180*s^5*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  4534936560*s^6*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  9406857600*s^7*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  11871871200*s^8*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  9198443520*s^9*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  4263920640*s^10*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  1083801600*s^11*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  116121600*s^12*vtilde[1]^2*vtilde[2]^5*vtilde[3] + 
  7497000*s^3*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  107242800*s^4*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  648991560*s^5*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  2160268320*s^6*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  4298901600*s^7*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  5292336000*s^8*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  4049955840*s^9*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  1871278080*s^10*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  477388800*s^11*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  51609600*s^12*vtilde[1]*vtilde[2]^6*vtilde[3] + 
  2047500*s^3*vtilde[2]^7*vtilde[3] + 28092000*s^4*vtilde[2]^7*vtilde[3] + 
  162690600*s^5*vtilde[2]^7*vtilde[3] + 521809320*s^6*vtilde[2]^7*vtilde[3] + 
  1014503520*s^7*vtilde[2]^7*vtilde[3] + 1237997280*s^8*vtilde[2]^7*
   vtilde[3] + 950891520*s^9*vtilde[2]^7*vtilde[3] + 
  445455360*s^10*vtilde[2]^7*vtilde[3] + 116121600*s^11*vtilde[2]^7*
   vtilde[3] + 12902400*s^12*vtilde[2]^7*vtilde[3] - 672000*s^3*vtilde[3]^2 - 
  7546400*s^4*vtilde[3]^2 - 36185280*s^5*vtilde[3]^2 - 
  76967200*s^6*vtilde[3]^2 - 73694400*s^7*vtilde[3]^2 - 
  9085760*s^8*vtilde[3]^2 + 54985600*s^9*vtilde[3]^2 + 
  69541760*s^10*vtilde[3]^2 + 48046080*s^11*vtilde[3]^2 + 
  22504960*s^12*vtilde[3]^2 + 7361280*s^13*vtilde[3]^2 + 
  1552640*s^14*vtilde[3]^2 + 158720*s^15*vtilde[3]^2 - 
  8725920*s^4*v[1]^2*vtilde[3]^2 - 71218560*s^5*v[1]^2*vtilde[3]^2 - 
  189245280*s^6*v[1]^2*vtilde[3]^2 - 215591040*s^7*v[1]^2*vtilde[3]^2 - 
  56824320*s^8*v[1]^2*vtilde[3]^2 + 137249280*s^9*v[1]^2*vtilde[3]^2 + 
  196425600*s^10*v[1]^2*vtilde[3]^2 + 135690240*s^11*v[1]^2*vtilde[3]^2 + 
  56864640*s^12*v[1]^2*vtilde[3]^2 + 13870080*s^13*v[1]^2*vtilde[3]^2 + 
  1505280*s^14*v[1]^2*vtilde[3]^2 - 10290000*s^4*v[1]^4*vtilde[3]^2 - 
  92022000*s^5*v[1]^4*vtilde[3]^2 - 274134000*s^6*v[1]^4*vtilde[3]^2 - 
  350607600*s^7*v[1]^4*vtilde[3]^2 - 106444800*s^8*v[1]^4*vtilde[3]^2 + 
  242776800*s^9*v[1]^4*vtilde[3]^2 + 335496000*s^10*v[1]^4*vtilde[3]^2 + 
  193401600*s^11*v[1]^4*vtilde[3]^2 + 55372800*s^12*v[1]^4*vtilde[3]^2 + 
  6451200*s^13*v[1]^4*vtilde[3]^2 + 10495800*s^5*v[1]^6*vtilde[3]^2 + 
  99830640*s^6*v[1]^6*vtilde[3]^2 + 347230800*s^7*v[1]^6*vtilde[3]^2 + 
  611294880*s^8*v[1]^6*vtilde[3]^2 + 605203200*s^9*v[1]^6*vtilde[3]^2 + 
  342128640*s^10*v[1]^6*vtilde[3]^2 + 103219200*s^11*v[1]^6*vtilde[3]^2 + 
  12902400*s^12*v[1]^6*vtilde[3]^2 - 8725920*s^4*v[1]*v[2]*vtilde[3]^2 - 
  71218560*s^5*v[1]*v[2]*vtilde[3]^2 - 189245280*s^6*v[1]*v[2]*vtilde[3]^2 - 
  215591040*s^7*v[1]*v[2]*vtilde[3]^2 - 56824320*s^8*v[1]*v[2]*vtilde[3]^2 + 
  137249280*s^9*v[1]*v[2]*vtilde[3]^2 + 196425600*s^10*v[1]*v[2]*
   vtilde[3]^2 + 135690240*s^11*v[1]*v[2]*vtilde[3]^2 + 
  56864640*s^12*v[1]*v[2]*vtilde[3]^2 + 13870080*s^13*v[1]*v[2]*vtilde[3]^2 + 
  1505280*s^14*v[1]*v[2]*vtilde[3]^2 - 20580000*s^4*v[1]^3*v[2]*vtilde[3]^2 - 
  184044000*s^5*v[1]^3*v[2]*vtilde[3]^2 - 548268000*s^6*v[1]^3*v[2]*
   vtilde[3]^2 - 701215200*s^7*v[1]^3*v[2]*vtilde[3]^2 - 
  212889600*s^8*v[1]^3*v[2]*vtilde[3]^2 + 485553600*s^9*v[1]^3*v[2]*
   vtilde[3]^2 + 670992000*s^10*v[1]^3*v[2]*vtilde[3]^2 + 
  386803200*s^11*v[1]^3*v[2]*vtilde[3]^2 + 110745600*s^12*v[1]^3*v[2]*
   vtilde[3]^2 + 12902400*s^13*v[1]^3*v[2]*vtilde[3]^2 + 
  31487400*s^5*v[1]^5*v[2]*vtilde[3]^2 + 299491920*s^6*v[1]^5*v[2]*
   vtilde[3]^2 + 1041692400*s^7*v[1]^5*v[2]*vtilde[3]^2 + 
  1833884640*s^8*v[1]^5*v[2]*vtilde[3]^2 + 1815609600*s^9*v[1]^5*v[2]*
   vtilde[3]^2 + 1026385920*s^10*v[1]^5*v[2]*vtilde[3]^2 + 
  309657600*s^11*v[1]^5*v[2]*vtilde[3]^2 + 38707200*s^12*v[1]^5*v[2]*
   vtilde[3]^2 - 8725920*s^4*v[2]^2*vtilde[3]^2 - 
  71218560*s^5*v[2]^2*vtilde[3]^2 - 189245280*s^6*v[2]^2*vtilde[3]^2 - 
  215591040*s^7*v[2]^2*vtilde[3]^2 - 56824320*s^8*v[2]^2*vtilde[3]^2 + 
  137249280*s^9*v[2]^2*vtilde[3]^2 + 196425600*s^10*v[2]^2*vtilde[3]^2 + 
  135690240*s^11*v[2]^2*vtilde[3]^2 + 56864640*s^12*v[2]^2*vtilde[3]^2 + 
  13870080*s^13*v[2]^2*vtilde[3]^2 + 1505280*s^14*v[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]^2*v[2]^2*vtilde[3]^2 - 276066000*s^5*v[1]^2*v[2]^2*
   vtilde[3]^2 - 822402000*s^6*v[1]^2*v[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]^2*v[2]^2*vtilde[3]^2 - 319334400*s^8*v[1]^2*v[2]^2*
   vtilde[3]^2 + 728330400*s^9*v[1]^2*v[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]^2*v[2]^2*vtilde[3]^2 + 580204800*s^11*v[1]^2*v[2]^2*
   vtilde[3]^2 + 166118400*s^12*v[1]^2*v[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]^2*v[2]^2*vtilde[3]^2 + 50935500*s^5*v[1]^4*v[2]^2*
   vtilde[3]^2 + 546575400*s^6*v[1]^4*v[2]^2*vtilde[3]^2 + 
  1994781600*s^7*v[1]^4*v[2]^2*vtilde[3]^2 + 3595032000*s^8*v[1]^4*v[2]^2*
   vtilde[3]^2 + 3602188800*s^9*v[1]^4*v[2]^2*vtilde[3]^2 + 
  2048256000*s^10*v[1]^4*v[2]^2*vtilde[3]^2 + 619315200*s^11*v[1]^4*v[2]^2*
   vtilde[3]^2 + 77414400*s^12*v[1]^4*v[2]^2*vtilde[3]^2 - 
  20580000*s^4*v[1]*v[2]^3*vtilde[3]^2 - 184044000*s^5*v[1]*v[2]^3*
   vtilde[3]^2 - 548268000*s^6*v[1]*v[2]^3*vtilde[3]^2 - 
  701215200*s^7*v[1]*v[2]^3*vtilde[3]^2 - 212889600*s^8*v[1]*v[2]^3*
   vtilde[3]^2 + 485553600*s^9*v[1]*v[2]^3*vtilde[3]^2 + 
  670992000*s^10*v[1]*v[2]^3*vtilde[3]^2 + 386803200*s^11*v[1]*v[2]^3*
   vtilde[3]^2 + 110745600*s^12*v[1]*v[2]^3*vtilde[3]^2 + 
  12902400*s^13*v[1]*v[2]^3*vtilde[3]^2 + 49392000*s^5*v[1]^3*v[2]^3*
   vtilde[3]^2 + 593997600*s^6*v[1]^3*v[2]^3*vtilde[3]^2 + 
  2253409200*s^7*v[1]^3*v[2]^3*vtilde[3]^2 + 4133589600*s^8*v[1]^3*v[2]^3*
   vtilde[3]^2 + 4178361600*s^9*v[1]^3*v[2]^3*vtilde[3]^2 + 
  2385868800*s^10*v[1]^3*v[2]^3*vtilde[3]^2 + 722534400*s^11*v[1]^3*v[2]^3*
   vtilde[3]^2 + 90316800*s^12*v[1]^3*v[2]^3*vtilde[3]^2 - 
  10290000*s^4*v[2]^4*vtilde[3]^2 - 92022000*s^5*v[2]^4*vtilde[3]^2 - 
  274134000*s^6*v[2]^4*vtilde[3]^2 - 350607600*s^7*v[2]^4*vtilde[3]^2 - 
  106444800*s^8*v[2]^4*vtilde[3]^2 + 242776800*s^9*v[2]^4*vtilde[3]^2 + 
  335496000*s^10*v[2]^4*vtilde[3]^2 + 193401600*s^11*v[2]^4*vtilde[3]^2 + 
  55372800*s^12*v[2]^4*vtilde[3]^2 + 6451200*s^13*v[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[1]^2*v[2]^4*vtilde[3]^2 + 546575400*s^6*v[1]^2*v[2]^4*
   vtilde[3]^2 + 1994781600*s^7*v[1]^2*v[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]^2*v[2]^4*vtilde[3]^2 + 3602188800*s^9*v[1]^2*v[2]^4*
   vtilde[3]^2 + 2048256000*s^10*v[1]^2*v[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]^2*v[2]^4*vtilde[3]^2 + 77414400*s^12*v[1]^2*v[2]^4*
   vtilde[3]^2 + 31487400*s^5*v[1]*v[2]^5*vtilde[3]^2 + 
  299491920*s^6*v[1]*v[2]^5*vtilde[3]^2 + 1041692400*s^7*v[1]*v[2]^5*
   vtilde[3]^2 + 1833884640*s^8*v[1]*v[2]^5*vtilde[3]^2 + 
  1815609600*s^9*v[1]*v[2]^5*vtilde[3]^2 + 1026385920*s^10*v[1]*v[2]^5*
   vtilde[3]^2 + 309657600*s^11*v[1]*v[2]^5*vtilde[3]^2 + 
  38707200*s^12*v[1]*v[2]^5*vtilde[3]^2 + 10495800*s^5*v[2]^6*vtilde[3]^2 + 
  99830640*s^6*v[2]^6*vtilde[3]^2 + 347230800*s^7*v[2]^6*vtilde[3]^2 + 
  611294880*s^8*v[2]^6*vtilde[3]^2 + 605203200*s^9*v[2]^6*vtilde[3]^2 + 
  342128640*s^10*v[2]^6*vtilde[3]^2 + 103219200*s^11*v[2]^6*vtilde[3]^2 + 
  12902400*s^12*v[2]^6*vtilde[3]^2 - 8725920*s^4*v[1]*v[3]*vtilde[3]^2 - 
  71218560*s^5*v[1]*v[3]*vtilde[3]^2 - 189245280*s^6*v[1]*v[3]*vtilde[3]^2 - 
  215591040*s^7*v[1]*v[3]*vtilde[3]^2 - 56824320*s^8*v[1]*v[3]*vtilde[3]^2 + 
  137249280*s^9*v[1]*v[3]*vtilde[3]^2 + 196425600*s^10*v[1]*v[3]*
   vtilde[3]^2 + 135690240*s^11*v[1]*v[3]*vtilde[3]^2 + 
  56864640*s^12*v[1]*v[3]*vtilde[3]^2 + 13870080*s^13*v[1]*v[3]*vtilde[3]^2 + 
  1505280*s^14*v[1]*v[3]*vtilde[3]^2 - 20580000*s^4*v[1]^3*v[3]*vtilde[3]^2 - 
  184044000*s^5*v[1]^3*v[3]*vtilde[3]^2 - 548268000*s^6*v[1]^3*v[3]*
   vtilde[3]^2 - 701215200*s^7*v[1]^3*v[3]*vtilde[3]^2 - 
  212889600*s^8*v[1]^3*v[3]*vtilde[3]^2 + 485553600*s^9*v[1]^3*v[3]*
   vtilde[3]^2 + 670992000*s^10*v[1]^3*v[3]*vtilde[3]^2 + 
  386803200*s^11*v[1]^3*v[3]*vtilde[3]^2 + 110745600*s^12*v[1]^3*v[3]*
   vtilde[3]^2 + 12902400*s^13*v[1]^3*v[3]*vtilde[3]^2 + 
  31487400*s^5*v[1]^5*v[3]*vtilde[3]^2 + 299491920*s^6*v[1]^5*v[3]*
   vtilde[3]^2 + 1041692400*s^7*v[1]^5*v[3]*vtilde[3]^2 + 
  1833884640*s^8*v[1]^5*v[3]*vtilde[3]^2 + 1815609600*s^9*v[1]^5*v[3]*
   vtilde[3]^2 + 1026385920*s^10*v[1]^5*v[3]*vtilde[3]^2 + 
  309657600*s^11*v[1]^5*v[3]*vtilde[3]^2 + 38707200*s^12*v[1]^5*v[3]*
   vtilde[3]^2 - 8725920*s^4*v[2]*v[3]*vtilde[3]^2 - 
  71218560*s^5*v[2]*v[3]*vtilde[3]^2 - 189245280*s^6*v[2]*v[3]*vtilde[3]^2 - 
  215591040*s^7*v[2]*v[3]*vtilde[3]^2 - 56824320*s^8*v[2]*v[3]*vtilde[3]^2 + 
  137249280*s^9*v[2]*v[3]*vtilde[3]^2 + 196425600*s^10*v[2]*v[3]*
   vtilde[3]^2 + 135690240*s^11*v[2]*v[3]*vtilde[3]^2 + 
  56864640*s^12*v[2]*v[3]*vtilde[3]^2 + 13870080*s^13*v[2]*v[3]*vtilde[3]^2 + 
  1505280*s^14*v[2]*v[3]*vtilde[3]^2 - 49392000*s^4*v[1]^2*v[2]*v[3]*
   vtilde[3]^2 - 441705600*s^5*v[1]^2*v[2]*v[3]*vtilde[3]^2 - 
  1276329600*s^6*v[1]^2*v[2]*v[3]*vtilde[3]^2 - 
  1546876800*s^7*v[1]^2*v[2]*v[3]*vtilde[3]^2 - 
  366508800*s^8*v[1]^2*v[2]*v[3]*vtilde[3]^2 + 1151539200*s^9*v[1]^2*v[2]*
   v[3]*vtilde[3]^2 + 1466438400*s^10*v[1]^2*v[2]*v[3]*vtilde[3]^2 + 
  811238400*s^11*v[1]^2*v[2]*v[3]*vtilde[3]^2 + 
  225792000*s^12*v[1]^2*v[2]*v[3]*vtilde[3]^2 + 
  25804800*s^13*v[1]^2*v[2]*v[3]*vtilde[3]^2 + 92610000*s^5*v[1]^4*v[2]*v[3]*
   vtilde[3]^2 + 970200000*s^6*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  3446931600*s^7*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  6038877600*s^8*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  5879059200*s^9*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  3248179200*s^10*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  954777600*s^11*v[1]^4*v[2]*v[3]*vtilde[3]^2 + 
  116121600*s^12*v[1]^4*v[2]*v[3]*vtilde[3]^2 - 
  49392000*s^4*v[1]*v[2]^2*v[3]*vtilde[3]^2 - 441705600*s^5*v[1]*v[2]^2*v[3]*
   vtilde[3]^2 - 1276329600*s^6*v[1]*v[2]^2*v[3]*vtilde[3]^2 - 
  1546876800*s^7*v[1]*v[2]^2*v[3]*vtilde[3]^2 - 
  366508800*s^8*v[1]*v[2]^2*v[3]*vtilde[3]^2 + 1151539200*s^9*v[1]*v[2]^2*
   v[3]*vtilde[3]^2 + 1466438400*s^10*v[1]*v[2]^2*v[3]*vtilde[3]^2 + 
  811238400*s^11*v[1]*v[2]^2*v[3]*vtilde[3]^2 + 
  225792000*s^12*v[1]*v[2]^2*v[3]*vtilde[3]^2 + 
  25804800*s^13*v[1]*v[2]^2*v[3]*vtilde[3]^2 + 129654000*s^5*v[1]^3*v[2]^2*
   v[3]*vtilde[3]^2 + 1536091200*s^6*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  5674964400*s^7*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  10098396000*s^8*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  9884448000*s^9*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  5460940800*s^10*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  1599897600*s^11*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 + 
  193536000*s^12*v[1]^3*v[2]^2*v[3]*vtilde[3]^2 - 
  20580000*s^4*v[2]^3*v[3]*vtilde[3]^2 - 184044000*s^5*v[2]^3*v[3]*
   vtilde[3]^2 - 548268000*s^6*v[2]^3*v[3]*vtilde[3]^2 - 
  701215200*s^7*v[2]^3*v[3]*vtilde[3]^2 - 212889600*s^8*v[2]^3*v[3]*
   vtilde[3]^2 + 485553600*s^9*v[2]^3*v[3]*vtilde[3]^2 + 
  670992000*s^10*v[2]^3*v[3]*vtilde[3]^2 + 386803200*s^11*v[2]^3*v[3]*
   vtilde[3]^2 + 110745600*s^12*v[2]^3*v[3]*vtilde[3]^2 + 
  12902400*s^13*v[2]^3*v[3]*vtilde[3]^2 + 129654000*s^5*v[1]^2*v[2]^3*v[3]*
   vtilde[3]^2 + 1536091200*s^6*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  5674964400*s^7*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  10098396000*s^8*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  9884448000*s^9*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  5460940800*s^10*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  1599897600*s^11*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  193536000*s^12*v[1]^2*v[2]^3*v[3]*vtilde[3]^2 + 
  92610000*s^5*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 970200000*s^6*v[1]*v[2]^4*v[3]*
   vtilde[3]^2 + 3446931600*s^7*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  6038877600*s^8*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  5879059200*s^9*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  3248179200*s^10*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  954777600*s^11*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[2]^4*v[3]*vtilde[3]^2 + 
  31487400*s^5*v[2]^5*v[3]*vtilde[3]^2 + 299491920*s^6*v[2]^5*v[3]*
   vtilde[3]^2 + 1041692400*s^7*v[2]^5*v[3]*vtilde[3]^2 + 
  1833884640*s^8*v[2]^5*v[3]*vtilde[3]^2 + 1815609600*s^9*v[2]^5*v[3]*
   vtilde[3]^2 + 1026385920*s^10*v[2]^5*v[3]*vtilde[3]^2 + 
  309657600*s^11*v[2]^5*v[3]*vtilde[3]^2 + 38707200*s^12*v[2]^5*v[3]*
   vtilde[3]^2 - 8725920*s^4*v[3]^2*vtilde[3]^2 - 
  71218560*s^5*v[3]^2*vtilde[3]^2 - 189245280*s^6*v[3]^2*vtilde[3]^2 - 
  215591040*s^7*v[3]^2*vtilde[3]^2 - 56824320*s^8*v[3]^2*vtilde[3]^2 + 
  137249280*s^9*v[3]^2*vtilde[3]^2 + 196425600*s^10*v[3]^2*vtilde[3]^2 + 
  135690240*s^11*v[3]^2*vtilde[3]^2 + 56864640*s^12*v[3]^2*vtilde[3]^2 + 
  13870080*s^13*v[3]^2*vtilde[3]^2 + 1505280*s^14*v[3]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]^2*v[3]^2*vtilde[3]^2 - 276066000*s^5*v[1]^2*v[3]^2*
   vtilde[3]^2 - 822402000*s^6*v[1]^2*v[3]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]^2*v[3]^2*vtilde[3]^2 - 319334400*s^8*v[1]^2*v[3]^2*
   vtilde[3]^2 + 728330400*s^9*v[1]^2*v[3]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]^2*v[3]^2*vtilde[3]^2 + 580204800*s^11*v[1]^2*v[3]^2*
   vtilde[3]^2 + 166118400*s^12*v[1]^2*v[3]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]^2*v[3]^2*vtilde[3]^2 + 50935500*s^5*v[1]^4*v[3]^2*
   vtilde[3]^2 + 546575400*s^6*v[1]^4*v[3]^2*vtilde[3]^2 + 
  1994781600*s^7*v[1]^4*v[3]^2*vtilde[3]^2 + 3595032000*s^8*v[1]^4*v[3]^2*
   vtilde[3]^2 + 3602188800*s^9*v[1]^4*v[3]^2*vtilde[3]^2 + 
  2048256000*s^10*v[1]^4*v[3]^2*vtilde[3]^2 + 619315200*s^11*v[1]^4*v[3]^2*
   vtilde[3]^2 + 77414400*s^12*v[1]^4*v[3]^2*vtilde[3]^2 - 
  49392000*s^4*v[1]*v[2]*v[3]^2*vtilde[3]^2 - 441705600*s^5*v[1]*v[2]*v[3]^2*
   vtilde[3]^2 - 1276329600*s^6*v[1]*v[2]*v[3]^2*vtilde[3]^2 - 
  1546876800*s^7*v[1]*v[2]*v[3]^2*vtilde[3]^2 - 
  366508800*s^8*v[1]*v[2]*v[3]^2*vtilde[3]^2 + 1151539200*s^9*v[1]*v[2]*
   v[3]^2*vtilde[3]^2 + 1466438400*s^10*v[1]*v[2]*v[3]^2*vtilde[3]^2 + 
  811238400*s^11*v[1]*v[2]*v[3]^2*vtilde[3]^2 + 
  225792000*s^12*v[1]*v[2]*v[3]^2*vtilde[3]^2 + 
  25804800*s^13*v[1]*v[2]*v[3]^2*vtilde[3]^2 + 129654000*s^5*v[1]^3*v[2]*
   v[3]^2*vtilde[3]^2 + 1536091200*s^6*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  5674964400*s^7*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  10098396000*s^8*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  9884448000*s^9*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  5460940800*s^10*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  1599897600*s^11*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 + 
  193536000*s^12*v[1]^3*v[2]*v[3]^2*vtilde[3]^2 - 
  30870000*s^4*v[2]^2*v[3]^2*vtilde[3]^2 - 276066000*s^5*v[2]^2*v[3]^2*
   vtilde[3]^2 - 822402000*s^6*v[2]^2*v[3]^2*vtilde[3]^2 - 
  1051822800*s^7*v[2]^2*v[3]^2*vtilde[3]^2 - 319334400*s^8*v[2]^2*v[3]^2*
   vtilde[3]^2 + 728330400*s^9*v[2]^2*v[3]^2*vtilde[3]^2 + 
  1006488000*s^10*v[2]^2*v[3]^2*vtilde[3]^2 + 580204800*s^11*v[2]^2*v[3]^2*
   vtilde[3]^2 + 166118400*s^12*v[2]^2*v[3]^2*vtilde[3]^2 + 
  19353600*s^13*v[2]^2*v[3]^2*vtilde[3]^2 + 166698000*s^5*v[1]^2*v[2]^2*
   v[3]^2*vtilde[3]^2 + 2101982400*s^6*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  7902997200*s^7*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  14157914400*s^8*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  13889836800*s^9*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  7673702400*s^10*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  2245017600*s^11*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  270950400*s^12*v[1]^2*v[2]^2*v[3]^2*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[2]^3*v[3]^2*vtilde[3]^2 + 
  50935500*s^5*v[2]^4*v[3]^2*vtilde[3]^2 + 546575400*s^6*v[2]^4*v[3]^2*
   vtilde[3]^2 + 1994781600*s^7*v[2]^4*v[3]^2*vtilde[3]^2 + 
  3595032000*s^8*v[2]^4*v[3]^2*vtilde[3]^2 + 3602188800*s^9*v[2]^4*v[3]^2*
   vtilde[3]^2 + 2048256000*s^10*v[2]^4*v[3]^2*vtilde[3]^2 + 
  619315200*s^11*v[2]^4*v[3]^2*vtilde[3]^2 + 77414400*s^12*v[2]^4*v[3]^2*
   vtilde[3]^2 - 20580000*s^4*v[1]*v[3]^3*vtilde[3]^2 - 
  184044000*s^5*v[1]*v[3]^3*vtilde[3]^2 - 548268000*s^6*v[1]*v[3]^3*
   vtilde[3]^2 - 701215200*s^7*v[1]*v[3]^3*vtilde[3]^2 - 
  212889600*s^8*v[1]*v[3]^3*vtilde[3]^2 + 485553600*s^9*v[1]*v[3]^3*
   vtilde[3]^2 + 670992000*s^10*v[1]*v[3]^3*vtilde[3]^2 + 
  386803200*s^11*v[1]*v[3]^3*vtilde[3]^2 + 110745600*s^12*v[1]*v[3]^3*
   vtilde[3]^2 + 12902400*s^13*v[1]*v[3]^3*vtilde[3]^2 + 
  49392000*s^5*v[1]^3*v[3]^3*vtilde[3]^2 + 593997600*s^6*v[1]^3*v[3]^3*
   vtilde[3]^2 + 2253409200*s^7*v[1]^3*v[3]^3*vtilde[3]^2 + 
  4133589600*s^8*v[1]^3*v[3]^3*vtilde[3]^2 + 4178361600*s^9*v[1]^3*v[3]^3*
   vtilde[3]^2 + 2385868800*s^10*v[1]^3*v[3]^3*vtilde[3]^2 + 
  722534400*s^11*v[1]^3*v[3]^3*vtilde[3]^2 + 90316800*s^12*v[1]^3*v[3]^3*
   vtilde[3]^2 - 20580000*s^4*v[2]*v[3]^3*vtilde[3]^2 - 
  184044000*s^5*v[2]*v[3]^3*vtilde[3]^2 - 548268000*s^6*v[2]*v[3]^3*
   vtilde[3]^2 - 701215200*s^7*v[2]*v[3]^3*vtilde[3]^2 - 
  212889600*s^8*v[2]*v[3]^3*vtilde[3]^2 + 485553600*s^9*v[2]*v[3]^3*
   vtilde[3]^2 + 670992000*s^10*v[2]*v[3]^3*vtilde[3]^2 + 
  386803200*s^11*v[2]*v[3]^3*vtilde[3]^2 + 110745600*s^12*v[2]*v[3]^3*
   vtilde[3]^2 + 12902400*s^13*v[2]*v[3]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  1536091200*s^6*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  5674964400*s^7*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  10098396000*s^8*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  9884448000*s^9*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  5460940800*s^10*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  1599897600*s^11*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  193536000*s^12*v[1]^2*v[2]*v[3]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[2]^2*v[3]^3*vtilde[3]^2 + 
  49392000*s^5*v[2]^3*v[3]^3*vtilde[3]^2 + 593997600*s^6*v[2]^3*v[3]^3*
   vtilde[3]^2 + 2253409200*s^7*v[2]^3*v[3]^3*vtilde[3]^2 + 
  4133589600*s^8*v[2]^3*v[3]^3*vtilde[3]^2 + 4178361600*s^9*v[2]^3*v[3]^3*
   vtilde[3]^2 + 2385868800*s^10*v[2]^3*v[3]^3*vtilde[3]^2 + 
  722534400*s^11*v[2]^3*v[3]^3*vtilde[3]^2 + 90316800*s^12*v[2]^3*v[3]^3*
   vtilde[3]^2 - 10290000*s^4*v[3]^4*vtilde[3]^2 - 
  92022000*s^5*v[3]^4*vtilde[3]^2 - 274134000*s^6*v[3]^4*vtilde[3]^2 - 
  350607600*s^7*v[3]^4*vtilde[3]^2 - 106444800*s^8*v[3]^4*vtilde[3]^2 + 
  242776800*s^9*v[3]^4*vtilde[3]^2 + 335496000*s^10*v[3]^4*vtilde[3]^2 + 
  193401600*s^11*v[3]^4*vtilde[3]^2 + 55372800*s^12*v[3]^4*vtilde[3]^2 + 
  6451200*s^13*v[3]^4*vtilde[3]^2 + 50935500*s^5*v[1]^2*v[3]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]^2*v[3]^4*vtilde[3]^2 + 1994781600*s^7*v[1]^2*v[3]^4*
   vtilde[3]^2 + 3595032000*s^8*v[1]^2*v[3]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]^2*v[3]^4*vtilde[3]^2 + 2048256000*s^10*v[1]^2*v[3]^4*
   vtilde[3]^2 + 619315200*s^11*v[1]^2*v[3]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]^2*v[3]^4*vtilde[3]^2 + 92610000*s^5*v[1]*v[2]*v[3]^4*
   vtilde[3]^2 + 970200000*s^6*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  3446931600*s^7*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  6038877600*s^8*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  5879059200*s^9*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  3248179200*s^10*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  954777600*s^11*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[2]*v[3]^4*vtilde[3]^2 + 
  50935500*s^5*v[2]^2*v[3]^4*vtilde[3]^2 + 546575400*s^6*v[2]^2*v[3]^4*
   vtilde[3]^2 + 1994781600*s^7*v[2]^2*v[3]^4*vtilde[3]^2 + 
  3595032000*s^8*v[2]^2*v[3]^4*vtilde[3]^2 + 3602188800*s^9*v[2]^2*v[3]^4*
   vtilde[3]^2 + 2048256000*s^10*v[2]^2*v[3]^4*vtilde[3]^2 + 
  619315200*s^11*v[2]^2*v[3]^4*vtilde[3]^2 + 77414400*s^12*v[2]^2*v[3]^4*
   vtilde[3]^2 + 31487400*s^5*v[1]*v[3]^5*vtilde[3]^2 + 
  299491920*s^6*v[1]*v[3]^5*vtilde[3]^2 + 1041692400*s^7*v[1]*v[3]^5*
   vtilde[3]^2 + 1833884640*s^8*v[1]*v[3]^5*vtilde[3]^2 + 
  1815609600*s^9*v[1]*v[3]^5*vtilde[3]^2 + 1026385920*s^10*v[1]*v[3]^5*
   vtilde[3]^2 + 309657600*s^11*v[1]*v[3]^5*vtilde[3]^2 + 
  38707200*s^12*v[1]*v[3]^5*vtilde[3]^2 + 31487400*s^5*v[2]*v[3]^5*
   vtilde[3]^2 + 299491920*s^6*v[2]*v[3]^5*vtilde[3]^2 + 
  1041692400*s^7*v[2]*v[3]^5*vtilde[3]^2 + 1833884640*s^8*v[2]*v[3]^5*
   vtilde[3]^2 + 1815609600*s^9*v[2]*v[3]^5*vtilde[3]^2 + 
  1026385920*s^10*v[2]*v[3]^5*vtilde[3]^2 + 309657600*s^11*v[2]*v[3]^5*
   vtilde[3]^2 + 38707200*s^12*v[2]*v[3]^5*vtilde[3]^2 + 
  10495800*s^5*v[3]^6*vtilde[3]^2 + 99830640*s^6*v[3]^6*vtilde[3]^2 + 
  347230800*s^7*v[3]^6*vtilde[3]^2 + 611294880*s^8*v[3]^6*vtilde[3]^2 + 
  605203200*s^9*v[3]^6*vtilde[3]^2 + 342128640*s^10*v[3]^6*vtilde[3]^2 + 
  103219200*s^11*v[3]^6*vtilde[3]^2 + 12902400*s^12*v[3]^6*vtilde[3]^2 - 
  4410000*s^3*vtilde[1]^2*vtilde[3]^2 - 42886200*s^4*vtilde[1]^2*
   vtilde[3]^2 - 182484960*s^5*vtilde[1]^2*vtilde[3]^2 - 
  377070120*s^6*vtilde[1]^2*vtilde[3]^2 - 363415920*s^7*vtilde[1]^2*
   vtilde[3]^2 - 38435040*s^8*vtilde[1]^2*vtilde[3]^2 + 
  295243200*s^9*vtilde[1]^2*vtilde[3]^2 + 363619200*s^10*vtilde[1]^2*
   vtilde[3]^2 + 233509920*s^11*vtilde[1]^2*vtilde[3]^2 + 
  92514240*s^12*vtilde[1]^2*vtilde[3]^2 + 21557760*s^13*vtilde[1]^2*
   vtilde[3]^2 + 2257920*s^14*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]^2*vtilde[1]^2*vtilde[3]^2 + 
  192937500*s^6*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  992250000*s^7*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  2087190000*s^8*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  2298240000*s^9*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  1397491200*s^10*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  445132800*s^11*v[1]^4*vtilde[1]^2*vtilde[3]^2 + 
  58060800*s^12*v[1]^4*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]^3*v[2]*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[2]^2*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  578812500*s^6*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  2976750000*s^7*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  6261570000*s^8*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  6894720000*s^9*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  4192473600*s^10*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  1335398400*s^11*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  174182400*s^12*v[1]^2*v[2]^2*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[2]^3*vtilde[1]^2*vtilde[3]^2 + 
  192937500*s^6*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  992250000*s^7*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  2087190000*s^8*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  2298240000*s^9*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  1397491200*s^10*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  445132800*s^11*v[2]^4*vtilde[1]^2*vtilde[3]^2 + 
  58060800*s^12*v[2]^4*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]^3*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]^2*v[2]*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]*v[2]^2*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[2]^3*v[3]*vtilde[1]^2*vtilde[3]^2 - 
  30870000*s^4*v[3]^2*vtilde[1]^2*vtilde[3]^2 - 
  276066000*s^5*v[3]^2*vtilde[1]^2*vtilde[3]^2 - 
  822402000*s^6*v[3]^2*vtilde[1]^2*vtilde[3]^2 - 
  1051822800*s^7*v[3]^2*vtilde[1]^2*vtilde[3]^2 - 
  319334400*s^8*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  728330400*s^9*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  1006488000*s^10*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  580204800*s^11*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  166118400*s^12*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  19353600*s^13*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  578812500*s^6*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  2976750000*s^7*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  6261570000*s^8*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  6894720000*s^9*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  4192473600*s^10*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  1335398400*s^11*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  174182400*s^12*v[1]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]*v[2]*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  578812500*s^6*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  2976750000*s^7*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  6261570000*s^8*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  6894720000*s^9*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  4192473600*s^10*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  1335398400*s^11*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  174182400*s^12*v[2]^2*v[3]^2*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  385875000*s^6*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  1984500000*s^7*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  4174380000*s^8*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  4596480000*s^9*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  2794982400*s^10*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  890265600*s^11*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  116121600*s^12*v[2]*v[3]^3*vtilde[1]^2*vtilde[3]^2 + 
  192937500*s^6*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  992250000*s^7*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  2087190000*s^8*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  2298240000*s^9*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  1397491200*s^10*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  445132800*s^11*v[3]^4*vtilde[1]^2*vtilde[3]^2 + 
  58060800*s^12*v[3]^4*vtilde[1]^2*vtilde[3]^2 - 
  12127500*s^3*vtilde[1]^4*vtilde[3]^2 - 121002000*s^4*vtilde[1]^4*
   vtilde[3]^2 - 492733500*s^5*vtilde[1]^4*vtilde[3]^2 - 
  981136800*s^6*vtilde[1]^4*vtilde[3]^2 - 881004600*s^7*vtilde[1]^4*
   vtilde[3]^2 + 54154800*s^8*vtilde[1]^4*vtilde[3]^2 + 
  911433600*s^9*vtilde[1]^4*vtilde[3]^2 + 928636800*s^10*vtilde[1]^4*
   vtilde[3]^2 + 461529600*s^11*vtilde[1]^4*vtilde[3]^2 + 
  119347200*s^12*vtilde[1]^4*vtilde[3]^2 + 12902400*s^13*vtilde[1]^4*
   vtilde[3]^2 + 50935500*s^5*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]^2*vtilde[1]^4*vtilde[3]^2 + 
  50935500*s^5*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]*v[2]*vtilde[1]^4*vtilde[3]^2 + 
  50935500*s^5*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[2]^2*vtilde[1]^4*vtilde[3]^2 + 
  50935500*s^5*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  50935500*s^5*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[2]*v[3]*vtilde[1]^4*vtilde[3]^2 + 
  50935500*s^5*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  546575400*s^6*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  1994781600*s^7*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  3595032000*s^8*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  3602188800*s^9*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  2048256000*s^10*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  619315200*s^11*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  77414400*s^12*v[3]^2*vtilde[1]^4*vtilde[3]^2 + 
  3858750*s^3*vtilde[1]^6*vtilde[3]^2 + 56301000*s^4*vtilde[1]^6*
   vtilde[3]^2 + 347373600*s^5*vtilde[1]^6*vtilde[3]^2 + 
  1177709820*s^6*vtilde[1]^6*vtilde[3]^2 + 2387479920*s^7*vtilde[1]^6*
   vtilde[3]^2 + 2997944880*s^8*vtilde[1]^6*vtilde[3]^2 + 
  2344312320*s^9*vtilde[1]^6*vtilde[3]^2 + 1109122560*s^10*vtilde[1]^6*
   vtilde[3]^2 + 290304000*s^11*vtilde[1]^6*vtilde[3]^2 + 
  32256000*s^12*vtilde[1]^6*vtilde[3]^2 - 7056000*s^3*vtilde[1]*vtilde[2]*
   vtilde[3]^2 - 66360000*s^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  281352960*s^5*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  575211840*s^6*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  538124160*s^7*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  31557120*s^8*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  461905920*s^9*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  541390080*s^10*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  335381760*s^11*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  128728320*s^12*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  29245440*s^13*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3010560*s^14*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  308700000*s^6*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1525860000*s^7*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3096072000*s^8*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3301401600*s^9*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1951488000*s^10*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  606412800*s^11*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  77414400*s^12*v[1]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  926100000*s^6*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  4577580000*s^7*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9288216000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9904204800*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  5854464000*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1819238400*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  232243200*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  308700000*s^6*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1525860000*s^7*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3096072000*s^8*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3301401600*s^9*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1951488000*s^10*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  606412800*s^11*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  77414400*s^12*v[2]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1481760000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  7027776000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  13751942400*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  14205542400*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  8167219200*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  2477260800*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  309657600*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1481760000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  7027776000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  13751942400*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  14205542400*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  8167219200*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  2477260800*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  309657600*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  49392000*s^4*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  441705600*s^5*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1276329600*s^6*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  1546876800*s^7*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  366508800*s^8*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1151539200*s^9*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1466438400*s^10*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  811238400*s^11*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  225792000*s^12*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  25804800*s^13*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  926100000*s^6*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  4577580000*s^7*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9288216000*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9904204800*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  5854464000*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1819238400*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  232243200*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1481760000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  7027776000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  13751942400*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  14205542400*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  8167219200*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  2477260800*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  309657600*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  926100000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  4577580000*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9288216000*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  9904204800*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  5854464000*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1819238400*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  232243200*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  617400000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3051720000*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6192144000*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  6602803200*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3902976000*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1212825600*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  154828800*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  308700000*s^6*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1525860000*s^7*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3096072000*s^8*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  3301401600*s^9*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  1951488000*s^10*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  606412800*s^11*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 + 
  77414400*s^12*v[3]^4*vtilde[1]*vtilde[2]*vtilde[3]^2 - 
  30870000*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  328692000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  1398784800*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  2824298400*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^2 - 
  2485904400*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  269942400*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  2653408800*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  2576078400*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1229894400*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  306969600*s^12*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  32256000*s^13*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[1]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[2]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  129654000*s^5*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1536091200*s^6*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5674964400*s^7*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  10098396000*s^8*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  9884448000*s^9*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  5460940800*s^10*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  1599897600*s^11*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  193536000*s^12*v[3]^2*vtilde[1]^3*vtilde[2]*vtilde[3]^2 + 
  12568500*s^3*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  195665400*s^4*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  1280844180*s^5*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  4534936560*s^6*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  9406857600*s^7*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  11871871200*s^8*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  9198443520*s^9*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  4263920640*s^10*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  1083801600*s^11*vtilde[1]^5*vtilde[2]*vtilde[3]^2 + 
  116121600*s^12*vtilde[1]^5*vtilde[2]*vtilde[3]^2 - 
  4410000*s^3*vtilde[2]^2*vtilde[3]^2 - 42886200*s^4*vtilde[2]^2*
   vtilde[3]^2 - 182484960*s^5*vtilde[2]^2*vtilde[3]^2 - 
  377070120*s^6*vtilde[2]^2*vtilde[3]^2 - 363415920*s^7*vtilde[2]^2*
   vtilde[3]^2 - 38435040*s^8*vtilde[2]^2*vtilde[3]^2 + 
  295243200*s^9*vtilde[2]^2*vtilde[3]^2 + 363619200*s^10*vtilde[2]^2*
   vtilde[3]^2 + 233509920*s^11*vtilde[2]^2*vtilde[3]^2 + 
  92514240*s^12*vtilde[2]^2*vtilde[3]^2 + 21557760*s^13*vtilde[2]^2*
   vtilde[3]^2 + 2257920*s^14*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  192937500*s^6*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  992250000*s^7*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2087190000*s^8*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2298240000*s^9*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  1397491200*s^10*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  445132800*s^11*v[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  58060800*s^12*v[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]^3*v[2]*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[2]^2*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  578812500*s^6*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  2976750000*s^7*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  6261570000*s^8*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  6894720000*s^9*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  4192473600*s^10*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  1335398400*s^11*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  174182400*s^12*v[1]^2*v[2]^2*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[2]^3*vtilde[2]^2*vtilde[3]^2 + 
  192937500*s^6*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  992250000*s^7*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  2087190000*s^8*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  2298240000*s^9*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  1397491200*s^10*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  445132800*s^11*v[2]^4*vtilde[2]^2*vtilde[3]^2 + 
  58060800*s^12*v[2]^4*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[1]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]^3*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]^2*v[2]*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]*v[2]^2*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[2]^3*v[3]*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^4*v[3]^2*vtilde[2]^2*vtilde[3]^2 - 
  276066000*s^5*v[3]^2*vtilde[2]^2*vtilde[3]^2 - 
  822402000*s^6*v[3]^2*vtilde[2]^2*vtilde[3]^2 - 
  1051822800*s^7*v[3]^2*vtilde[2]^2*vtilde[3]^2 - 
  319334400*s^8*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  728330400*s^9*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  1006488000*s^10*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  580204800*s^11*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  166118400*s^12*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  19353600*s^13*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  578812500*s^6*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  2976750000*s^7*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  6261570000*s^8*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  6894720000*s^9*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  4192473600*s^10*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  1335398400*s^11*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  174182400*s^12*v[1]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  926100000*s^6*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  4577580000*s^7*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  9288216000*s^8*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  9904204800*s^9*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  5854464000*s^10*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  1819238400*s^11*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  232243200*s^12*v[1]*v[2]*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  578812500*s^6*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  2976750000*s^7*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  6261570000*s^8*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  6894720000*s^9*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  4192473600*s^10*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  1335398400*s^11*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  174182400*s^12*v[2]^2*v[3]^2*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[1]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  385875000*s^6*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  1984500000*s^7*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  4174380000*s^8*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  4596480000*s^9*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  2794982400*s^10*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  890265600*s^11*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  116121600*s^12*v[2]*v[3]^3*vtilde[2]^2*vtilde[3]^2 + 
  192937500*s^6*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  992250000*s^7*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  2087190000*s^8*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  2298240000*s^9*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  1397491200*s^10*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  445132800*s^11*v[3]^4*vtilde[2]^2*vtilde[3]^2 + 
  58060800*s^12*v[3]^4*vtilde[2]^2*vtilde[3]^2 - 
  39690000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  440748000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  1929160800*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  3960079200*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 - 
  3528428400*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  346550400*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  3723602400*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  3623659200*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  1728518400*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  430617600*s^12*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  45158400*s^13*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[1]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[2]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  166698000*s^5*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2101982400*s^6*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7902997200*s^7*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  14157914400*s^8*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  13889836800*s^9*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  7673702400*s^10*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  2245017600*s^11*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  270950400*s^12*v[3]^2*vtilde[1]^2*vtilde[2]^2*vtilde[3]^2 + 
  19845000*s^3*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  336798000*s^4*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2365662600*s^5*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  8801100000*s^6*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  18809784000*s^7*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  24111460800*s^8*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  18785894400*s^9*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  8692992000*s^10*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  2193408000*s^11*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 + 
  232243200*s^12*vtilde[1]^4*vtilde[2]^2*vtilde[3]^2 - 
  30870000*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  328692000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  1398784800*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  2824298400*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^2 - 
  2485904400*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  269942400*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  2653408800*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  2576078400*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1229894400*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  306969600*s^12*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  32256000*s^13*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[1]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[2]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  129654000*s^5*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1536091200*s^6*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5674964400*s^7*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  10098396000*s^8*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  9884448000*s^9*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  5460940800*s^10*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  1599897600*s^11*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  193536000*s^12*v[3]^2*vtilde[1]*vtilde[2]^3*vtilde[3]^2 + 
  22050000*s^3*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  389508000*s^4*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  2818628400*s^5*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  10692595200*s^6*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  23104754400*s^7*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  29771515200*s^8*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  23224857600*s^9*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  10729420800*s^10*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  2696601600*s^11*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 + 
  283852800*s^12*vtilde[1]^3*vtilde[2]^3*vtilde[3]^2 - 
  12127500*s^3*vtilde[2]^4*vtilde[3]^2 - 121002000*s^4*vtilde[2]^4*
   vtilde[3]^2 - 492733500*s^5*vtilde[2]^4*vtilde[3]^2 - 
  981136800*s^6*vtilde[2]^4*vtilde[3]^2 - 881004600*s^7*vtilde[2]^4*
   vtilde[3]^2 + 54154800*s^8*vtilde[2]^4*vtilde[3]^2 + 
  911433600*s^9*vtilde[2]^4*vtilde[3]^2 + 928636800*s^10*vtilde[2]^4*
   vtilde[3]^2 + 461529600*s^11*vtilde[2]^4*vtilde[3]^2 + 
  119347200*s^12*vtilde[2]^4*vtilde[3]^2 + 12902400*s^13*vtilde[2]^4*
   vtilde[3]^2 + 50935500*s^5*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]*v[2]*vtilde[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[2]^2*vtilde[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[1]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[2]*v[3]*vtilde[2]^4*vtilde[3]^2 + 
  50935500*s^5*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  546575400*s^6*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  1994781600*s^7*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  3595032000*s^8*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  3602188800*s^9*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  2048256000*s^10*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  619315200*s^11*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  77414400*s^12*v[3]^2*vtilde[2]^4*vtilde[3]^2 + 
  19845000*s^3*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  336798000*s^4*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2365662600*s^5*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  8801100000*s^6*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  18809784000*s^7*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  24111460800*s^8*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  18785894400*s^9*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  8692992000*s^10*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  2193408000*s^11*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  232243200*s^12*vtilde[1]^2*vtilde[2]^4*vtilde[3]^2 + 
  12568500*s^3*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  195665400*s^4*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  1280844180*s^5*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  4534936560*s^6*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  9406857600*s^7*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  11871871200*s^8*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  9198443520*s^9*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  4263920640*s^10*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  1083801600*s^11*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  116121600*s^12*vtilde[1]*vtilde[2]^5*vtilde[3]^2 + 
  3858750*s^3*vtilde[2]^6*vtilde[3]^2 + 56301000*s^4*vtilde[2]^6*
   vtilde[3]^2 + 347373600*s^5*vtilde[2]^6*vtilde[3]^2 + 
  1177709820*s^6*vtilde[2]^6*vtilde[3]^2 + 2387479920*s^7*vtilde[2]^6*
   vtilde[3]^2 + 2997944880*s^8*vtilde[2]^6*vtilde[3]^2 + 
  2344312320*s^9*vtilde[2]^6*vtilde[3]^2 + 1109122560*s^10*vtilde[2]^6*
   vtilde[3]^2 + 290304000*s^11*vtilde[2]^6*vtilde[3]^2 + 
  32256000*s^12*vtilde[2]^6*vtilde[3]^2 - 2940000*s^3*vtilde[1]*vtilde[3]^3 - 
  28590800*s^4*vtilde[1]*vtilde[3]^3 - 121656640*s^5*vtilde[1]*vtilde[3]^3 - 
  251380080*s^6*vtilde[1]*vtilde[3]^3 - 242277280*s^7*vtilde[1]*vtilde[3]^3 - 
  25623360*s^8*vtilde[1]*vtilde[3]^3 + 196828800*s^9*vtilde[1]*vtilde[3]^3 + 
  242412800*s^10*vtilde[1]*vtilde[3]^3 + 155673280*s^11*vtilde[1]*
   vtilde[3]^3 + 61676160*s^12*vtilde[1]*vtilde[3]^3 + 
  14371840*s^13*vtilde[1]*vtilde[3]^3 + 1505280*s^14*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[1]^2*vtilde[1]*vtilde[3]^3 - 184044000*s^5*v[1]^2*vtilde[1]*
   vtilde[3]^3 - 548268000*s^6*v[1]^2*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[1]^2*vtilde[1]*vtilde[3]^3 - 212889600*s^8*v[1]^2*vtilde[1]*
   vtilde[3]^3 + 485553600*s^9*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[1]^2*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[1]^2*vtilde[1]*vtilde[3]^3 + 128625000*s^6*v[1]^4*vtilde[1]*
   vtilde[3]^3 + 661500000*s^7*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  1391460000*s^8*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  1532160000*s^9*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  931660800*s^10*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  296755200*s^11*v[1]^4*vtilde[1]*vtilde[3]^3 + 
  38707200*s^12*v[1]^4*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  184044000*s^5*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  548268000*s^6*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[1]*v[2]*vtilde[1]*vtilde[3]^3 - 
  212889600*s^8*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  485553600*s^9*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[1]*v[2]*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[1]^3*v[2]*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[2]^2*vtilde[1]*vtilde[3]^3 - 184044000*s^5*v[2]^2*vtilde[1]*
   vtilde[3]^3 - 548268000*s^6*v[2]^2*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[2]^2*vtilde[1]*vtilde[3]^3 - 212889600*s^8*v[2]^2*vtilde[1]*
   vtilde[3]^3 + 485553600*s^9*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[2]^2*vtilde[1]*vtilde[3]^3 + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[1]*vtilde[3]^3 + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[1]*
   vtilde[3]^3 + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[1]*v[2]^3*vtilde[1]*vtilde[3]^3 + 
  128625000*s^6*v[2]^4*vtilde[1]*vtilde[3]^3 + 661500000*s^7*v[2]^4*vtilde[1]*
   vtilde[3]^3 + 1391460000*s^8*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  1532160000*s^9*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  931660800*s^10*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  296755200*s^11*v[2]^4*vtilde[1]*vtilde[3]^3 + 
  38707200*s^12*v[2]^4*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[1]*v[3]*vtilde[1]*vtilde[3]^3 - 
  184044000*s^5*v[1]*v[3]*vtilde[1]*vtilde[3]^3 - 
  548268000*s^6*v[1]*v[3]*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[1]*v[3]*vtilde[1]*vtilde[3]^3 - 
  212889600*s^8*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  485553600*s^9*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[1]*v[3]*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[1]^3*v[3]*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[2]*v[3]*vtilde[1]*vtilde[3]^3 - 
  184044000*s^5*v[2]*v[3]*vtilde[1]*vtilde[3]^3 - 
  548268000*s^6*v[2]*v[3]*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[2]*v[3]*vtilde[1]*vtilde[3]^3 - 
  212889600*s^8*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  485553600*s^9*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[1]*vtilde[3]^3 + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[2]^3*v[3]*vtilde[1]*vtilde[3]^3 - 
  20580000*s^4*v[3]^2*vtilde[1]*vtilde[3]^3 - 184044000*s^5*v[3]^2*vtilde[1]*
   vtilde[3]^3 - 548268000*s^6*v[3]^2*vtilde[1]*vtilde[3]^3 - 
  701215200*s^7*v[3]^2*vtilde[1]*vtilde[3]^3 - 212889600*s^8*v[3]^2*vtilde[1]*
   vtilde[3]^3 + 485553600*s^9*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  670992000*s^10*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  386803200*s^11*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  110745600*s^12*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  12902400*s^13*v[3]^2*vtilde[1]*vtilde[3]^3 + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[1]*vtilde[3]^3 + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[1]*
   vtilde[3]^3 + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[1]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  257250000*s^6*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  593510400*s^11*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  77414400*s^12*v[2]*v[3]^3*vtilde[1]*vtilde[3]^3 + 
  128625000*s^6*v[3]^4*vtilde[1]*vtilde[3]^3 + 661500000*s^7*v[3]^4*vtilde[1]*
   vtilde[3]^3 + 1391460000*s^8*v[3]^4*vtilde[1]*vtilde[3]^3 + 
  1532160000*s^9*v[3]^4*vtilde[1]*vtilde[3]^3 + 
  931660800*s^10*v[3]^4*vtilde[1]*vtilde[3]^3 + 
  296755200*s^11*v[3]^4*vtilde[1]*vtilde[3]^3 + 
  38707200*s^12*v[3]^4*vtilde[1]*vtilde[3]^3 - 11760000*s^3*vtilde[1]^3*
   vtilde[3]^3 - 126476000*s^4*vtilde[1]^3*vtilde[3]^3 - 
  544300400*s^5*vtilde[1]^3*vtilde[3]^3 - 1123936800*s^6*vtilde[1]^3*
   vtilde[3]^3 - 1041054000*s^7*vtilde[1]^3*vtilde[3]^3 + 
  33297600*s^8*vtilde[1]^3*vtilde[3]^3 + 1044237600*s^9*vtilde[1]^3*
   vtilde[3]^3 + 1077876800*s^10*vtilde[1]^3*vtilde[3]^3 + 
  537824000*s^11*vtilde[1]^3*vtilde[3]^3 + 139238400*s^12*vtilde[1]^3*
   vtilde[3]^3 + 15052800*s^13*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]^2*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]*v[2]*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[2]^2*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[2]*v[3]*vtilde[1]^3*vtilde[3]^3 + 
  49392000*s^5*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  593997600*s^6*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  2253409200*s^7*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  4133589600*s^8*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  4178361600*s^9*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  2385868800*s^10*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  722534400*s^11*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  90316800*s^12*v[3]^2*vtilde[1]^3*vtilde[3]^3 + 
  4410000*s^3*vtilde[1]^5*vtilde[3]^3 + 70581000*s^4*vtilde[1]^5*
   vtilde[3]^3 + 472703700*s^5*vtilde[1]^5*vtilde[3]^3 + 
  1706796840*s^6*vtilde[1]^5*vtilde[3]^3 + 3611677440*s^7*vtilde[1]^5*
   vtilde[3]^3 + 4660844160*s^8*vtilde[1]^5*vtilde[3]^3 + 
  3704816640*s^9*vtilde[1]^5*vtilde[3]^3 + 1768273920*s^10*vtilde[1]^5*
   vtilde[3]^3 + 464486400*s^11*vtilde[1]^5*vtilde[3]^3 + 
  51609600*s^12*vtilde[1]^5*vtilde[3]^3 - 2940000*s^3*vtilde[2]*vtilde[3]^3 - 
  28590800*s^4*vtilde[2]*vtilde[3]^3 - 121656640*s^5*vtilde[2]*vtilde[3]^3 - 
  251380080*s^6*vtilde[2]*vtilde[3]^3 - 242277280*s^7*vtilde[2]*vtilde[3]^3 - 
  25623360*s^8*vtilde[2]*vtilde[3]^3 + 196828800*s^9*vtilde[2]*vtilde[3]^3 + 
  242412800*s^10*vtilde[2]*vtilde[3]^3 + 155673280*s^11*vtilde[2]*
   vtilde[3]^3 + 61676160*s^12*vtilde[2]*vtilde[3]^3 + 
  14371840*s^13*vtilde[2]*vtilde[3]^3 + 1505280*s^14*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[1]^2*vtilde[2]*vtilde[3]^3 - 184044000*s^5*v[1]^2*vtilde[2]*
   vtilde[3]^3 - 548268000*s^6*v[1]^2*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[1]^2*vtilde[2]*vtilde[3]^3 - 212889600*s^8*v[1]^2*vtilde[2]*
   vtilde[3]^3 + 485553600*s^9*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[1]^2*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[1]^2*vtilde[2]*vtilde[3]^3 + 128625000*s^6*v[1]^4*vtilde[2]*
   vtilde[3]^3 + 661500000*s^7*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  1391460000*s^8*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  1532160000*s^9*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  931660800*s^10*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  296755200*s^11*v[1]^4*vtilde[2]*vtilde[3]^3 + 
  38707200*s^12*v[1]^4*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  184044000*s^5*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  548268000*s^6*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[1]*v[2]*vtilde[2]*vtilde[3]^3 - 
  212889600*s^8*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  485553600*s^9*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[1]*v[2]*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[1]^3*v[2]*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[2]^2*vtilde[2]*vtilde[3]^3 - 184044000*s^5*v[2]^2*vtilde[2]*
   vtilde[3]^3 - 548268000*s^6*v[2]^2*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[2]^2*vtilde[2]*vtilde[3]^3 - 212889600*s^8*v[2]^2*vtilde[2]*
   vtilde[3]^3 + 485553600*s^9*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[2]^2*vtilde[2]*vtilde[3]^3 + 385875000*s^6*v[1]^2*v[2]^2*
   vtilde[2]*vtilde[3]^3 + 1984500000*s^7*v[1]^2*v[2]^2*vtilde[2]*
   vtilde[3]^3 + 4174380000*s^8*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  4596480000*s^9*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  2794982400*s^10*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  890265600*s^11*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  116121600*s^12*v[1]^2*v[2]^2*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[1]*v[2]^3*vtilde[2]*vtilde[3]^3 + 
  128625000*s^6*v[2]^4*vtilde[2]*vtilde[3]^3 + 661500000*s^7*v[2]^4*vtilde[2]*
   vtilde[3]^3 + 1391460000*s^8*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  1532160000*s^9*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  931660800*s^10*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  296755200*s^11*v[2]^4*vtilde[2]*vtilde[3]^3 + 
  38707200*s^12*v[2]^4*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[1]*v[3]*vtilde[2]*vtilde[3]^3 - 
  184044000*s^5*v[1]*v[3]*vtilde[2]*vtilde[3]^3 - 
  548268000*s^6*v[1]*v[3]*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[1]*v[3]*vtilde[2]*vtilde[3]^3 - 
  212889600*s^8*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  485553600*s^9*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[1]*v[3]*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[1]^3*v[3]*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[2]*v[3]*vtilde[2]*vtilde[3]^3 - 
  184044000*s^5*v[2]*v[3]*vtilde[2]*vtilde[3]^3 - 
  548268000*s^6*v[2]*v[3]*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[2]*v[3]*vtilde[2]*vtilde[3]^3 - 
  212889600*s^8*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  485553600*s^9*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  617400000*s^6*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  3051720000*s^7*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  6192144000*s^8*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  6602803200*s^9*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  3902976000*s^10*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  1212825600*s^11*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  154828800*s^12*v[1]^2*v[2]*v[3]*vtilde[2]*vtilde[3]^3 + 
  617400000*s^6*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  3051720000*s^7*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  6192144000*s^8*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  6602803200*s^9*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  3902976000*s^10*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  1212825600*s^11*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  154828800*s^12*v[1]*v[2]^2*v[3]*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[2]^3*v[3]*vtilde[2]*vtilde[3]^3 - 
  20580000*s^4*v[3]^2*vtilde[2]*vtilde[3]^3 - 184044000*s^5*v[3]^2*vtilde[2]*
   vtilde[3]^3 - 548268000*s^6*v[3]^2*vtilde[2]*vtilde[3]^3 - 
  701215200*s^7*v[3]^2*vtilde[2]*vtilde[3]^3 - 212889600*s^8*v[3]^2*vtilde[2]*
   vtilde[3]^3 + 485553600*s^9*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  670992000*s^10*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  386803200*s^11*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  110745600*s^12*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  12902400*s^13*v[3]^2*vtilde[2]*vtilde[3]^3 + 385875000*s^6*v[1]^2*v[3]^2*
   vtilde[2]*vtilde[3]^3 + 1984500000*s^7*v[1]^2*v[3]^2*vtilde[2]*
   vtilde[3]^3 + 4174380000*s^8*v[1]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  4596480000*s^9*v[1]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  2794982400*s^10*v[1]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  890265600*s^11*v[1]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  116121600*s^12*v[1]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  617400000*s^6*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  3051720000*s^7*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  6192144000*s^8*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  6602803200*s^9*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  3902976000*s^10*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  1212825600*s^11*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  154828800*s^12*v[1]*v[2]*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  385875000*s^6*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  1984500000*s^7*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  4174380000*s^8*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  4596480000*s^9*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  2794982400*s^10*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  890265600*s^11*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  116121600*s^12*v[2]^2*v[3]^2*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[1]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  257250000*s^6*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  1323000000*s^7*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  2782920000*s^8*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  3064320000*s^9*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  1863321600*s^10*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  593510400*s^11*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  77414400*s^12*v[2]*v[3]^3*vtilde[2]*vtilde[3]^3 + 
  128625000*s^6*v[3]^4*vtilde[2]*vtilde[3]^3 + 661500000*s^7*v[3]^4*vtilde[2]*
   vtilde[3]^3 + 1391460000*s^8*v[3]^4*vtilde[2]*vtilde[3]^3 + 
  1532160000*s^9*v[3]^4*vtilde[2]*vtilde[3]^3 + 
  931660800*s^10*v[3]^4*vtilde[2]*vtilde[3]^3 + 
  296755200*s^11*v[3]^4*vtilde[2]*vtilde[3]^3 + 
  38707200*s^12*v[3]^4*vtilde[2]*vtilde[3]^3 - 30870000*s^3*vtilde[1]^2*
   vtilde[2]*vtilde[3]^3 - 328692000*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  1398784800*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  2824298400*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^3 - 
  2485904400*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  269942400*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  2653408800*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  2576078400*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1229894400*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  306969600*s^12*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  32256000*s^13*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[1]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[2]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  129654000*s^5*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1536091200*s^6*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5674964400*s^7*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  10098396000*s^8*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  9884448000*s^9*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  5460940800*s^10*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  1599897600*s^11*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  193536000*s^12*v[3]^2*vtilde[1]^2*vtilde[2]*vtilde[3]^3 + 
  14332500*s^3*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  242067000*s^4*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  1690653300*s^5*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  6260982000*s^6*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  13351531200*s^7*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  17116360800*s^8*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  13363123200*s^9*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  6206592000*s^10*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  1574092800*s^11*vtilde[1]^4*vtilde[2]*vtilde[3]^3 + 
  167731200*s^12*vtilde[1]^4*vtilde[2]*vtilde[3]^3 - 
  30870000*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  328692000*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  1398784800*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  2824298400*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^3 - 
  2485904400*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  269942400*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  2653408800*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  2576078400*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1229894400*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  306969600*s^12*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  32256000*s^13*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[1]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[2]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  129654000*s^5*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1536091200*s^6*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5674964400*s^7*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  10098396000*s^8*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  9884448000*s^9*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  5460940800*s^10*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  1599897600*s^11*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  193536000*s^12*v[3]^2*vtilde[1]*vtilde[2]^2*vtilde[3]^3 + 
  22050000*s^3*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  389508000*s^4*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  2818628400*s^5*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  10692595200*s^6*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  23104754400*s^7*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  29771515200*s^8*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  23224857600*s^9*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  10729420800*s^10*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  2696601600*s^11*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 + 
  283852800*s^12*vtilde[1]^3*vtilde[2]^2*vtilde[3]^3 - 
  11760000*s^3*vtilde[2]^3*vtilde[3]^3 - 126476000*s^4*vtilde[2]^3*
   vtilde[3]^3 - 544300400*s^5*vtilde[2]^3*vtilde[3]^3 - 
  1123936800*s^6*vtilde[2]^3*vtilde[3]^3 - 1041054000*s^7*vtilde[2]^3*
   vtilde[3]^3 + 33297600*s^8*vtilde[2]^3*vtilde[3]^3 + 
  1044237600*s^9*vtilde[2]^3*vtilde[3]^3 + 1077876800*s^10*vtilde[2]^3*
   vtilde[3]^3 + 537824000*s^11*vtilde[2]^3*vtilde[3]^3 + 
  139238400*s^12*vtilde[2]^3*vtilde[3]^3 + 15052800*s^13*vtilde[2]^3*
   vtilde[3]^3 + 49392000*s^5*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  49392000*s^5*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]*v[2]*vtilde[2]^3*vtilde[3]^3 + 
  49392000*s^5*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[2]^2*vtilde[2]^3*vtilde[3]^3 + 
  49392000*s^5*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[1]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  49392000*s^5*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[2]*v[3]*vtilde[2]^3*vtilde[3]^3 + 
  49392000*s^5*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  593997600*s^6*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  2253409200*s^7*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  4133589600*s^8*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  4178361600*s^9*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  2385868800*s^10*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  722534400*s^11*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  90316800*s^12*v[3]^2*vtilde[2]^3*vtilde[3]^3 + 
  22050000*s^3*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  389508000*s^4*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2818628400*s^5*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  10692595200*s^6*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  23104754400*s^7*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  29771515200*s^8*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  23224857600*s^9*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  10729420800*s^10*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  2696601600*s^11*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  283852800*s^12*vtilde[1]^2*vtilde[2]^3*vtilde[3]^3 + 
  14332500*s^3*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  242067000*s^4*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  1690653300*s^5*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  6260982000*s^6*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  13351531200*s^7*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  17116360800*s^8*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  13363123200*s^9*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  6206592000*s^10*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  1574092800*s^11*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  167731200*s^12*vtilde[1]*vtilde[2]^4*vtilde[3]^3 + 
  4410000*s^3*vtilde[2]^5*vtilde[3]^3 + 70581000*s^4*vtilde[2]^5*
   vtilde[3]^3 + 472703700*s^5*vtilde[2]^5*vtilde[3]^3 + 
  1706796840*s^6*vtilde[2]^5*vtilde[3]^3 + 3611677440*s^7*vtilde[2]^5*
   vtilde[3]^3 + 4660844160*s^8*vtilde[2]^5*vtilde[3]^3 + 
  3704816640*s^9*vtilde[2]^5*vtilde[3]^3 + 1768273920*s^10*vtilde[2]^5*
   vtilde[3]^3 + 464486400*s^11*vtilde[2]^5*vtilde[3]^3 + 
  51609600*s^12*vtilde[2]^5*vtilde[3]^3 - 1470000*s^3*vtilde[3]^4 - 
  14295400*s^4*vtilde[3]^4 - 60828320*s^5*vtilde[3]^4 - 
  125690040*s^6*vtilde[3]^4 - 121138640*s^7*vtilde[3]^4 - 
  12811680*s^8*vtilde[3]^4 + 98414400*s^9*vtilde[3]^4 + 
  121206400*s^10*vtilde[3]^4 + 77836640*s^11*vtilde[3]^4 + 
  30838080*s^12*vtilde[3]^4 + 7185920*s^13*vtilde[3]^4 + 
  752640*s^14*vtilde[3]^4 - 10290000*s^4*v[1]^2*vtilde[3]^4 - 
  92022000*s^5*v[1]^2*vtilde[3]^4 - 274134000*s^6*v[1]^2*vtilde[3]^4 - 
  350607600*s^7*v[1]^2*vtilde[3]^4 - 106444800*s^8*v[1]^2*vtilde[3]^4 + 
  242776800*s^9*v[1]^2*vtilde[3]^4 + 335496000*s^10*v[1]^2*vtilde[3]^4 + 
  193401600*s^11*v[1]^2*vtilde[3]^4 + 55372800*s^12*v[1]^2*vtilde[3]^4 + 
  6451200*s^13*v[1]^2*vtilde[3]^4 + 64312500*s^6*v[1]^4*vtilde[3]^4 + 
  330750000*s^7*v[1]^4*vtilde[3]^4 + 695730000*s^8*v[1]^4*vtilde[3]^4 + 
  766080000*s^9*v[1]^4*vtilde[3]^4 + 465830400*s^10*v[1]^4*vtilde[3]^4 + 
  148377600*s^11*v[1]^4*vtilde[3]^4 + 19353600*s^12*v[1]^4*vtilde[3]^4 - 
  10290000*s^4*v[1]*v[2]*vtilde[3]^4 - 92022000*s^5*v[1]*v[2]*vtilde[3]^4 - 
  274134000*s^6*v[1]*v[2]*vtilde[3]^4 - 350607600*s^7*v[1]*v[2]*vtilde[3]^4 - 
  106444800*s^8*v[1]*v[2]*vtilde[3]^4 + 242776800*s^9*v[1]*v[2]*vtilde[3]^4 + 
  335496000*s^10*v[1]*v[2]*vtilde[3]^4 + 193401600*s^11*v[1]*v[2]*
   vtilde[3]^4 + 55372800*s^12*v[1]*v[2]*vtilde[3]^4 + 
  6451200*s^13*v[1]*v[2]*vtilde[3]^4 + 128625000*s^6*v[1]^3*v[2]*
   vtilde[3]^4 + 661500000*s^7*v[1]^3*v[2]*vtilde[3]^4 + 
  1391460000*s^8*v[1]^3*v[2]*vtilde[3]^4 + 1532160000*s^9*v[1]^3*v[2]*
   vtilde[3]^4 + 931660800*s^10*v[1]^3*v[2]*vtilde[3]^4 + 
  296755200*s^11*v[1]^3*v[2]*vtilde[3]^4 + 38707200*s^12*v[1]^3*v[2]*
   vtilde[3]^4 - 10290000*s^4*v[2]^2*vtilde[3]^4 - 
  92022000*s^5*v[2]^2*vtilde[3]^4 - 274134000*s^6*v[2]^2*vtilde[3]^4 - 
  350607600*s^7*v[2]^2*vtilde[3]^4 - 106444800*s^8*v[2]^2*vtilde[3]^4 + 
  242776800*s^9*v[2]^2*vtilde[3]^4 + 335496000*s^10*v[2]^2*vtilde[3]^4 + 
  193401600*s^11*v[2]^2*vtilde[3]^4 + 55372800*s^12*v[2]^2*vtilde[3]^4 + 
  6451200*s^13*v[2]^2*vtilde[3]^4 + 192937500*s^6*v[1]^2*v[2]^2*vtilde[3]^4 + 
  992250000*s^7*v[1]^2*v[2]^2*vtilde[3]^4 + 2087190000*s^8*v[1]^2*v[2]^2*
   vtilde[3]^4 + 2298240000*s^9*v[1]^2*v[2]^2*vtilde[3]^4 + 
  1397491200*s^10*v[1]^2*v[2]^2*vtilde[3]^4 + 445132800*s^11*v[1]^2*v[2]^2*
   vtilde[3]^4 + 58060800*s^12*v[1]^2*v[2]^2*vtilde[3]^4 + 
  128625000*s^6*v[1]*v[2]^3*vtilde[3]^4 + 661500000*s^7*v[1]*v[2]^3*
   vtilde[3]^4 + 1391460000*s^8*v[1]*v[2]^3*vtilde[3]^4 + 
  1532160000*s^9*v[1]*v[2]^3*vtilde[3]^4 + 931660800*s^10*v[1]*v[2]^3*
   vtilde[3]^4 + 296755200*s^11*v[1]*v[2]^3*vtilde[3]^4 + 
  38707200*s^12*v[1]*v[2]^3*vtilde[3]^4 + 64312500*s^6*v[2]^4*vtilde[3]^4 + 
  330750000*s^7*v[2]^4*vtilde[3]^4 + 695730000*s^8*v[2]^4*vtilde[3]^4 + 
  766080000*s^9*v[2]^4*vtilde[3]^4 + 465830400*s^10*v[2]^4*vtilde[3]^4 + 
  148377600*s^11*v[2]^4*vtilde[3]^4 + 19353600*s^12*v[2]^4*vtilde[3]^4 - 
  10290000*s^4*v[1]*v[3]*vtilde[3]^4 - 92022000*s^5*v[1]*v[3]*vtilde[3]^4 - 
  274134000*s^6*v[1]*v[3]*vtilde[3]^4 - 350607600*s^7*v[1]*v[3]*vtilde[3]^4 - 
  106444800*s^8*v[1]*v[3]*vtilde[3]^4 + 242776800*s^9*v[1]*v[3]*vtilde[3]^4 + 
  335496000*s^10*v[1]*v[3]*vtilde[3]^4 + 193401600*s^11*v[1]*v[3]*
   vtilde[3]^4 + 55372800*s^12*v[1]*v[3]*vtilde[3]^4 + 
  6451200*s^13*v[1]*v[3]*vtilde[3]^4 + 128625000*s^6*v[1]^3*v[3]*
   vtilde[3]^4 + 661500000*s^7*v[1]^3*v[3]*vtilde[3]^4 + 
  1391460000*s^8*v[1]^3*v[3]*vtilde[3]^4 + 1532160000*s^9*v[1]^3*v[3]*
   vtilde[3]^4 + 931660800*s^10*v[1]^3*v[3]*vtilde[3]^4 + 
  296755200*s^11*v[1]^3*v[3]*vtilde[3]^4 + 38707200*s^12*v[1]^3*v[3]*
   vtilde[3]^4 - 10290000*s^4*v[2]*v[3]*vtilde[3]^4 - 
  92022000*s^5*v[2]*v[3]*vtilde[3]^4 - 274134000*s^6*v[2]*v[3]*vtilde[3]^4 - 
  350607600*s^7*v[2]*v[3]*vtilde[3]^4 - 106444800*s^8*v[2]*v[3]*vtilde[3]^4 + 
  242776800*s^9*v[2]*v[3]*vtilde[3]^4 + 335496000*s^10*v[2]*v[3]*
   vtilde[3]^4 + 193401600*s^11*v[2]*v[3]*vtilde[3]^4 + 
  55372800*s^12*v[2]*v[3]*vtilde[3]^4 + 6451200*s^13*v[2]*v[3]*vtilde[3]^4 + 
  308700000*s^6*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 1525860000*s^7*v[1]^2*v[2]*
   v[3]*vtilde[3]^4 + 3096072000*s^8*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 
  3301401600*s^9*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 
  1951488000*s^10*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 
  606412800*s^11*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 
  77414400*s^12*v[1]^2*v[2]*v[3]*vtilde[3]^4 + 308700000*s^6*v[1]*v[2]^2*v[3]*
   vtilde[3]^4 + 1525860000*s^7*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 
  3096072000*s^8*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 
  3301401600*s^9*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 
  1951488000*s^10*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 
  606412800*s^11*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[2]^2*v[3]*vtilde[3]^4 + 128625000*s^6*v[2]^3*v[3]*
   vtilde[3]^4 + 661500000*s^7*v[2]^3*v[3]*vtilde[3]^4 + 
  1391460000*s^8*v[2]^3*v[3]*vtilde[3]^4 + 1532160000*s^9*v[2]^3*v[3]*
   vtilde[3]^4 + 931660800*s^10*v[2]^3*v[3]*vtilde[3]^4 + 
  296755200*s^11*v[2]^3*v[3]*vtilde[3]^4 + 38707200*s^12*v[2]^3*v[3]*
   vtilde[3]^4 - 10290000*s^4*v[3]^2*vtilde[3]^4 - 
  92022000*s^5*v[3]^2*vtilde[3]^4 - 274134000*s^6*v[3]^2*vtilde[3]^4 - 
  350607600*s^7*v[3]^2*vtilde[3]^4 - 106444800*s^8*v[3]^2*vtilde[3]^4 + 
  242776800*s^9*v[3]^2*vtilde[3]^4 + 335496000*s^10*v[3]^2*vtilde[3]^4 + 
  193401600*s^11*v[3]^2*vtilde[3]^4 + 55372800*s^12*v[3]^2*vtilde[3]^4 + 
  6451200*s^13*v[3]^2*vtilde[3]^4 + 192937500*s^6*v[1]^2*v[3]^2*vtilde[3]^4 + 
  992250000*s^7*v[1]^2*v[3]^2*vtilde[3]^4 + 2087190000*s^8*v[1]^2*v[3]^2*
   vtilde[3]^4 + 2298240000*s^9*v[1]^2*v[3]^2*vtilde[3]^4 + 
  1397491200*s^10*v[1]^2*v[3]^2*vtilde[3]^4 + 445132800*s^11*v[1]^2*v[3]^2*
   vtilde[3]^4 + 58060800*s^12*v[1]^2*v[3]^2*vtilde[3]^4 + 
  308700000*s^6*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 1525860000*s^7*v[1]*v[2]*
   v[3]^2*vtilde[3]^4 + 3096072000*s^8*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 
  3301401600*s^9*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 
  1951488000*s^10*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 
  606412800*s^11*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[2]*v[3]^2*vtilde[3]^4 + 192937500*s^6*v[2]^2*v[3]^2*
   vtilde[3]^4 + 992250000*s^7*v[2]^2*v[3]^2*vtilde[3]^4 + 
  2087190000*s^8*v[2]^2*v[3]^2*vtilde[3]^4 + 2298240000*s^9*v[2]^2*v[3]^2*
   vtilde[3]^4 + 1397491200*s^10*v[2]^2*v[3]^2*vtilde[3]^4 + 
  445132800*s^11*v[2]^2*v[3]^2*vtilde[3]^4 + 58060800*s^12*v[2]^2*v[3]^2*
   vtilde[3]^4 + 128625000*s^6*v[1]*v[3]^3*vtilde[3]^4 + 
  661500000*s^7*v[1]*v[3]^3*vtilde[3]^4 + 1391460000*s^8*v[1]*v[3]^3*
   vtilde[3]^4 + 1532160000*s^9*v[1]*v[3]^3*vtilde[3]^4 + 
  931660800*s^10*v[1]*v[3]^3*vtilde[3]^4 + 296755200*s^11*v[1]*v[3]^3*
   vtilde[3]^4 + 38707200*s^12*v[1]*v[3]^3*vtilde[3]^4 + 
  128625000*s^6*v[2]*v[3]^3*vtilde[3]^4 + 661500000*s^7*v[2]*v[3]^3*
   vtilde[3]^4 + 1391460000*s^8*v[2]*v[3]^3*vtilde[3]^4 + 
  1532160000*s^9*v[2]*v[3]^3*vtilde[3]^4 + 931660800*s^10*v[2]*v[3]^3*
   vtilde[3]^4 + 296755200*s^11*v[2]*v[3]^3*vtilde[3]^4 + 
  38707200*s^12*v[2]*v[3]^3*vtilde[3]^4 + 64312500*s^6*v[3]^4*vtilde[3]^4 + 
  330750000*s^7*v[3]^4*vtilde[3]^4 + 695730000*s^8*v[3]^4*vtilde[3]^4 + 
  766080000*s^9*v[3]^4*vtilde[3]^4 + 465830400*s^10*v[3]^4*vtilde[3]^4 + 
  148377600*s^11*v[3]^4*vtilde[3]^4 + 19353600*s^12*v[3]^4*vtilde[3]^4 - 
  12127500*s^3*vtilde[1]^2*vtilde[3]^4 - 121002000*s^4*vtilde[1]^2*
   vtilde[3]^4 - 492733500*s^5*vtilde[1]^2*vtilde[3]^4 - 
  981136800*s^6*vtilde[1]^2*vtilde[3]^4 - 881004600*s^7*vtilde[1]^2*
   vtilde[3]^4 + 54154800*s^8*vtilde[1]^2*vtilde[3]^4 + 
  911433600*s^9*vtilde[1]^2*vtilde[3]^4 + 928636800*s^10*vtilde[1]^2*
   vtilde[3]^4 + 461529600*s^11*vtilde[1]^2*vtilde[3]^4 + 
  119347200*s^12*vtilde[1]^2*vtilde[3]^4 + 12902400*s^13*vtilde[1]^2*
   vtilde[3]^4 + 50935500*s^5*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]^2*vtilde[1]^2*vtilde[3]^4 + 
  50935500*s^5*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[2]*vtilde[1]^2*vtilde[3]^4 + 
  50935500*s^5*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[2]^2*vtilde[1]^2*vtilde[3]^4 + 
  50935500*s^5*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  50935500*s^5*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[2]*v[3]*vtilde[1]^2*vtilde[3]^4 + 
  50935500*s^5*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  546575400*s^6*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  1994781600*s^7*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  3595032000*s^8*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  3602188800*s^9*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  2048256000*s^10*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  619315200*s^11*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  77414400*s^12*v[3]^2*vtilde[1]^2*vtilde[3]^4 + 
  4685625*s^3*vtilde[1]^4*vtilde[3]^4 + 77721000*s^4*vtilde[1]^4*
   vtilde[3]^4 + 535368750*s^5*vtilde[1]^4*vtilde[3]^4 + 
  1971340350*s^6*vtilde[1]^4*vtilde[3]^4 + 4223776200*s^7*vtilde[1]^4*
   vtilde[3]^4 + 5492293800*s^8*vtilde[1]^4*vtilde[3]^4 + 
  4385068800*s^9*vtilde[1]^4*vtilde[3]^4 + 2097849600*s^10*vtilde[1]^4*
   vtilde[3]^4 + 551577600*s^11*vtilde[1]^4*vtilde[3]^4 + 
  61286400*s^12*vtilde[1]^4*vtilde[3]^4 - 22050000*s^3*vtilde[1]*vtilde[2]*
   vtilde[3]^4 - 216636000*s^4*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  868408800*s^5*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  1688517600*s^6*vtilde[1]*vtilde[2]*vtilde[3]^4 - 
  1443380400*s^7*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  193334400*s^8*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  1583215200*s^9*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  1528497600*s^10*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  731270400*s^11*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  183321600*s^12*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  19353600*s^13*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[1]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[1]*v[2]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[2]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[1]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[2]*v[3]*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  92610000*s^5*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  970200000*s^6*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3446931600*s^7*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  6038877600*s^8*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  5879059200*s^9*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  3248179200*s^10*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  954777600*s^11*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  116121600*s^12*v[3]^2*vtilde[1]*vtilde[2]*vtilde[3]^4 + 
  14332500*s^3*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  242067000*s^4*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  1690653300*s^5*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  6260982000*s^6*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  13351531200*s^7*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  17116360800*s^8*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  13363123200*s^9*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  6206592000*s^10*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  1574092800*s^11*vtilde[1]^3*vtilde[2]*vtilde[3]^4 + 
  167731200*s^12*vtilde[1]^3*vtilde[2]*vtilde[3]^4 - 
  12127500*s^3*vtilde[2]^2*vtilde[3]^4 - 121002000*s^4*vtilde[2]^2*
   vtilde[3]^4 - 492733500*s^5*vtilde[2]^2*vtilde[3]^4 - 
  981136800*s^6*vtilde[2]^2*vtilde[3]^4 - 881004600*s^7*vtilde[2]^2*
   vtilde[3]^4 + 54154800*s^8*vtilde[2]^2*vtilde[3]^4 + 
  911433600*s^9*vtilde[2]^2*vtilde[3]^4 + 928636800*s^10*vtilde[2]^2*
   vtilde[3]^4 + 461529600*s^11*vtilde[2]^2*vtilde[3]^4 + 
  119347200*s^12*vtilde[2]^2*vtilde[3]^4 + 12902400*s^13*vtilde[2]^2*
   vtilde[3]^4 + 50935500*s^5*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  50935500*s^5*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[2]*vtilde[2]^2*vtilde[3]^4 + 
  50935500*s^5*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[2]^2*vtilde[2]^2*vtilde[3]^4 + 
  50935500*s^5*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[1]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  50935500*s^5*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[2]*v[3]*vtilde[2]^2*vtilde[3]^4 + 
  50935500*s^5*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  546575400*s^6*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  1994781600*s^7*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  3595032000*s^8*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  3602188800*s^9*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  2048256000*s^10*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  619315200*s^11*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  77414400*s^12*v[3]^2*vtilde[2]^2*vtilde[3]^4 + 
  19845000*s^3*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  336798000*s^4*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2365662600*s^5*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  8801100000*s^6*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  18809784000*s^7*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  24111460800*s^8*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  18785894400*s^9*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  8692992000*s^10*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  2193408000*s^11*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  232243200*s^12*vtilde[1]^2*vtilde[2]^2*vtilde[3]^4 + 
  14332500*s^3*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  242067000*s^4*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  1690653300*s^5*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  6260982000*s^6*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  13351531200*s^7*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  17116360800*s^8*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  13363123200*s^9*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  6206592000*s^10*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  1574092800*s^11*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  167731200*s^12*vtilde[1]*vtilde[2]^3*vtilde[3]^4 + 
  4685625*s^3*vtilde[2]^4*vtilde[3]^4 + 77721000*s^4*vtilde[2]^4*
   vtilde[3]^4 + 535368750*s^5*vtilde[2]^4*vtilde[3]^4 + 
  1971340350*s^6*vtilde[2]^4*vtilde[3]^4 + 4223776200*s^7*vtilde[2]^4*
   vtilde[3]^4 + 5492293800*s^8*vtilde[2]^4*vtilde[3]^4 + 
  4385068800*s^9*vtilde[2]^4*vtilde[3]^4 + 2097849600*s^10*vtilde[2]^4*
   vtilde[3]^4 + 551577600*s^11*vtilde[2]^4*vtilde[3]^4 + 
  61286400*s^12*vtilde[2]^4*vtilde[3]^4 - 7497000*s^3*vtilde[1]*vtilde[3]^5 - 
  69316800*s^4*vtilde[1]*vtilde[3]^5 - 264699960*s^5*vtilde[1]*vtilde[3]^5 - 
  503002080*s^6*vtilde[1]*vtilde[3]^5 - 432573120*s^7*vtilde[1]*vtilde[3]^5 + 
  45007200*s^8*vtilde[1]*vtilde[3]^5 + 467177760*s^9*vtilde[1]*vtilde[3]^5 + 
  467638080*s^10*vtilde[1]*vtilde[3]^5 + 231141120*s^11*vtilde[1]*
   vtilde[3]^5 + 59673600*s^12*vtilde[1]*vtilde[3]^5 + 
  6451200*s^13*vtilde[1]*vtilde[3]^5 + 31487400*s^5*v[1]^2*vtilde[1]*
   vtilde[3]^5 + 299491920*s^6*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  1041692400*s^7*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[1]^2*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  299491920*s^6*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  1041692400*s^7*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[1]*v[2]*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[2]^2*vtilde[1]*vtilde[3]^5 + 299491920*s^6*v[2]^2*vtilde[1]*
   vtilde[3]^5 + 1041692400*s^7*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[2]^2*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  299491920*s^6*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1041692400*s^7*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[1]*v[3]*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  299491920*s^6*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1041692400*s^7*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[2]*v[3]*vtilde[1]*vtilde[3]^5 + 
  31487400*s^5*v[3]^2*vtilde[1]*vtilde[3]^5 + 299491920*s^6*v[3]^2*vtilde[1]*
   vtilde[3]^5 + 1041692400*s^7*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  1833884640*s^8*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  1815609600*s^9*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  1026385920*s^10*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  309657600*s^11*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  38707200*s^12*v[3]^2*vtilde[1]*vtilde[3]^5 + 
  4410000*s^3*vtilde[1]^3*vtilde[3]^5 + 70581000*s^4*vtilde[1]^3*
   vtilde[3]^5 + 472703700*s^5*vtilde[1]^3*vtilde[3]^5 + 
  1706796840*s^6*vtilde[1]^3*vtilde[3]^5 + 3611677440*s^7*vtilde[1]^3*
   vtilde[3]^5 + 4660844160*s^8*vtilde[1]^3*vtilde[3]^5 + 
  3704816640*s^9*vtilde[1]^3*vtilde[3]^5 + 1768273920*s^10*vtilde[1]^3*
   vtilde[3]^5 + 464486400*s^11*vtilde[1]^3*vtilde[3]^5 + 
  51609600*s^12*vtilde[1]^3*vtilde[3]^5 - 7497000*s^3*vtilde[2]*vtilde[3]^5 - 
  69316800*s^4*vtilde[2]*vtilde[3]^5 - 264699960*s^5*vtilde[2]*vtilde[3]^5 - 
  503002080*s^6*vtilde[2]*vtilde[3]^5 - 432573120*s^7*vtilde[2]*vtilde[3]^5 + 
  45007200*s^8*vtilde[2]*vtilde[3]^5 + 467177760*s^9*vtilde[2]*vtilde[3]^5 + 
  467638080*s^10*vtilde[2]*vtilde[3]^5 + 231141120*s^11*vtilde[2]*
   vtilde[3]^5 + 59673600*s^12*vtilde[2]*vtilde[3]^5 + 
  6451200*s^13*vtilde[2]*vtilde[3]^5 + 31487400*s^5*v[1]^2*vtilde[2]*
   vtilde[3]^5 + 299491920*s^6*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  1041692400*s^7*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[1]^2*vtilde[2]*vtilde[3]^5 + 
  31487400*s^5*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  299491920*s^6*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  1041692400*s^7*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[1]*v[2]*vtilde[2]*vtilde[3]^5 + 
  31487400*s^5*v[2]^2*vtilde[2]*vtilde[3]^5 + 299491920*s^6*v[2]^2*vtilde[2]*
   vtilde[3]^5 + 1041692400*s^7*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[2]^2*vtilde[2]*vtilde[3]^5 + 
  31487400*s^5*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  299491920*s^6*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1041692400*s^7*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[1]*v[3]*vtilde[2]*vtilde[3]^5 + 
  31487400*s^5*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  299491920*s^6*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1041692400*s^7*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[2]*v[3]*vtilde[2]*vtilde[3]^5 + 
  31487400*s^5*v[3]^2*vtilde[2]*vtilde[3]^5 + 299491920*s^6*v[3]^2*vtilde[2]*
   vtilde[3]^5 + 1041692400*s^7*v[3]^2*vtilde[2]*vtilde[3]^5 + 
  1833884640*s^8*v[3]^2*vtilde[2]*vtilde[3]^5 + 
  1815609600*s^9*v[3]^2*vtilde[2]*vtilde[3]^5 + 
  1026385920*s^10*v[3]^2*vtilde[2]*vtilde[3]^5 + 
  309657600*s^11*v[3]^2*vtilde[2]*vtilde[3]^5 + 
  38707200*s^12*v[3]^2*vtilde[2]*vtilde[3]^5 + 12568500*s^3*vtilde[1]^2*
   vtilde[2]*vtilde[3]^5 + 195665400*s^4*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  1280844180*s^5*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  4534936560*s^6*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  9406857600*s^7*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  11871871200*s^8*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  9198443520*s^9*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  4263920640*s^10*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  1083801600*s^11*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  116121600*s^12*vtilde[1]^2*vtilde[2]*vtilde[3]^5 + 
  12568500*s^3*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  195665400*s^4*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  1280844180*s^5*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  4534936560*s^6*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  9406857600*s^7*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  11871871200*s^8*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  9198443520*s^9*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  4263920640*s^10*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  1083801600*s^11*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  116121600*s^12*vtilde[1]*vtilde[2]^2*vtilde[3]^5 + 
  4410000*s^3*vtilde[2]^3*vtilde[3]^5 + 70581000*s^4*vtilde[2]^3*
   vtilde[3]^5 + 472703700*s^5*vtilde[2]^3*vtilde[3]^5 + 
  1706796840*s^6*vtilde[2]^3*vtilde[3]^5 + 3611677440*s^7*vtilde[2]^3*
   vtilde[3]^5 + 4660844160*s^8*vtilde[2]^3*vtilde[3]^5 + 
  3704816640*s^9*vtilde[2]^3*vtilde[3]^5 + 1768273920*s^10*vtilde[2]^3*
   vtilde[3]^5 + 464486400*s^11*vtilde[2]^3*vtilde[3]^5 + 
  51609600*s^12*vtilde[2]^3*vtilde[3]^5 - 2499000*s^3*vtilde[3]^6 - 
  23105600*s^4*vtilde[3]^6 - 88233320*s^5*vtilde[3]^6 - 
  167667360*s^6*vtilde[3]^6 - 144191040*s^7*vtilde[3]^6 + 
  15002400*s^8*vtilde[3]^6 + 155725920*s^9*vtilde[3]^6 + 
  155879360*s^10*vtilde[3]^6 + 77047040*s^11*vtilde[3]^6 + 
  19891200*s^12*vtilde[3]^6 + 2150400*s^13*vtilde[3]^6 + 
  10495800*s^5*v[1]^2*vtilde[3]^6 + 99830640*s^6*v[1]^2*vtilde[3]^6 + 
  347230800*s^7*v[1]^2*vtilde[3]^6 + 611294880*s^8*v[1]^2*vtilde[3]^6 + 
  605203200*s^9*v[1]^2*vtilde[3]^6 + 342128640*s^10*v[1]^2*vtilde[3]^6 + 
  103219200*s^11*v[1]^2*vtilde[3]^6 + 12902400*s^12*v[1]^2*vtilde[3]^6 + 
  10495800*s^5*v[1]*v[2]*vtilde[3]^6 + 99830640*s^6*v[1]*v[2]*vtilde[3]^6 + 
  347230800*s^7*v[1]*v[2]*vtilde[3]^6 + 611294880*s^8*v[1]*v[2]*vtilde[3]^6 + 
  605203200*s^9*v[1]*v[2]*vtilde[3]^6 + 342128640*s^10*v[1]*v[2]*
   vtilde[3]^6 + 103219200*s^11*v[1]*v[2]*vtilde[3]^6 + 
  12902400*s^12*v[1]*v[2]*vtilde[3]^6 + 10495800*s^5*v[2]^2*vtilde[3]^6 + 
  99830640*s^6*v[2]^2*vtilde[3]^6 + 347230800*s^7*v[2]^2*vtilde[3]^6 + 
  611294880*s^8*v[2]^2*vtilde[3]^6 + 605203200*s^9*v[2]^2*vtilde[3]^6 + 
  342128640*s^10*v[2]^2*vtilde[3]^6 + 103219200*s^11*v[2]^2*vtilde[3]^6 + 
  12902400*s^12*v[2]^2*vtilde[3]^6 + 10495800*s^5*v[1]*v[3]*vtilde[3]^6 + 
  99830640*s^6*v[1]*v[3]*vtilde[3]^6 + 347230800*s^7*v[1]*v[3]*vtilde[3]^6 + 
  611294880*s^8*v[1]*v[3]*vtilde[3]^6 + 605203200*s^9*v[1]*v[3]*vtilde[3]^6 + 
  342128640*s^10*v[1]*v[3]*vtilde[3]^6 + 103219200*s^11*v[1]*v[3]*
   vtilde[3]^6 + 12902400*s^12*v[1]*v[3]*vtilde[3]^6 + 
  10495800*s^5*v[2]*v[3]*vtilde[3]^6 + 99830640*s^6*v[2]*v[3]*vtilde[3]^6 + 
  347230800*s^7*v[2]*v[3]*vtilde[3]^6 + 611294880*s^8*v[2]*v[3]*vtilde[3]^6 + 
  605203200*s^9*v[2]*v[3]*vtilde[3]^6 + 342128640*s^10*v[2]*v[3]*
   vtilde[3]^6 + 103219200*s^11*v[2]*v[3]*vtilde[3]^6 + 
  12902400*s^12*v[2]*v[3]*vtilde[3]^6 + 10495800*s^5*v[3]^2*vtilde[3]^6 + 
  99830640*s^6*v[3]^2*vtilde[3]^6 + 347230800*s^7*v[3]^2*vtilde[3]^6 + 
  611294880*s^8*v[3]^2*vtilde[3]^6 + 605203200*s^9*v[3]^2*vtilde[3]^6 + 
  342128640*s^10*v[3]^2*vtilde[3]^6 + 103219200*s^11*v[3]^2*vtilde[3]^6 + 
  12902400*s^12*v[3]^2*vtilde[3]^6 + 3858750*s^3*vtilde[1]^2*vtilde[3]^6 + 
  56301000*s^4*vtilde[1]^2*vtilde[3]^6 + 347373600*s^5*vtilde[1]^2*
   vtilde[3]^6 + 1177709820*s^6*vtilde[1]^2*vtilde[3]^6 + 
  2387479920*s^7*vtilde[1]^2*vtilde[3]^6 + 2997944880*s^8*vtilde[1]^2*
   vtilde[3]^6 + 2344312320*s^9*vtilde[1]^2*vtilde[3]^6 + 
  1109122560*s^10*vtilde[1]^2*vtilde[3]^6 + 290304000*s^11*vtilde[1]^2*
   vtilde[3]^6 + 32256000*s^12*vtilde[1]^2*vtilde[3]^6 + 
  7497000*s^3*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  107242800*s^4*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  648991560*s^5*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  2160268320*s^6*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  4298901600*s^7*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  5292336000*s^8*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  4049955840*s^9*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  1871278080*s^10*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  477388800*s^11*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  51609600*s^12*vtilde[1]*vtilde[2]*vtilde[3]^6 + 
  3858750*s^3*vtilde[2]^2*vtilde[3]^6 + 56301000*s^4*vtilde[2]^2*
   vtilde[3]^6 + 347373600*s^5*vtilde[2]^2*vtilde[3]^6 + 
  1177709820*s^6*vtilde[2]^2*vtilde[3]^6 + 2387479920*s^7*vtilde[2]^2*
   vtilde[3]^6 + 2997944880*s^8*vtilde[2]^2*vtilde[3]^6 + 
  2344312320*s^9*vtilde[2]^2*vtilde[3]^6 + 1109122560*s^10*vtilde[2]^2*
   vtilde[3]^6 + 290304000*s^11*vtilde[2]^2*vtilde[3]^6 + 
  32256000*s^12*vtilde[2]^2*vtilde[3]^6 + 2047500*s^3*vtilde[1]*vtilde[3]^7 + 
  28092000*s^4*vtilde[1]*vtilde[3]^7 + 162690600*s^5*vtilde[1]*vtilde[3]^7 + 
  521809320*s^6*vtilde[1]*vtilde[3]^7 + 1014503520*s^7*vtilde[1]*
   vtilde[3]^7 + 1237997280*s^8*vtilde[1]*vtilde[3]^7 + 
  950891520*s^9*vtilde[1]*vtilde[3]^7 + 445455360*s^10*vtilde[1]*
   vtilde[3]^7 + 116121600*s^11*vtilde[1]*vtilde[3]^7 + 
  12902400*s^12*vtilde[1]*vtilde[3]^7 + 2047500*s^3*vtilde[2]*vtilde[3]^7 + 
  28092000*s^4*vtilde[2]*vtilde[3]^7 + 162690600*s^5*vtilde[2]*vtilde[3]^7 + 
  521809320*s^6*vtilde[2]*vtilde[3]^7 + 1014503520*s^7*vtilde[2]*
   vtilde[3]^7 + 1237997280*s^8*vtilde[2]*vtilde[3]^7 + 
  950891520*s^9*vtilde[2]*vtilde[3]^7 + 445455360*s^10*vtilde[2]*
   vtilde[3]^7 + 116121600*s^11*vtilde[2]*vtilde[3]^7 + 
  12902400*s^12*vtilde[2]*vtilde[3]^7 + 511875*s^3*vtilde[3]^8 + 
  7023000*s^4*vtilde[3]^8 + 40672650*s^5*vtilde[3]^8 + 
  130452330*s^6*vtilde[3]^8 + 253625880*s^7*vtilde[3]^8 + 
  309499320*s^8*vtilde[3]^8 + 237722880*s^9*vtilde[3]^8 + 
  111363840*s^10*vtilde[3]^8 + 29030400*s^11*vtilde[3]^8 + 
  3225600*s^12*vtilde[3]^8)/(302400*(1 + 4*s)^2*(3 + 4*s)^2*(5 + 4*s)^2*
  (7 + 4*s)^2)


==> anc/mathematica_files/readme.txt <==
This package provides the following programs and data:

- Program to generate D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)).

- Data of exact expression for D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)) with l≤3.

- Data of exact expression for D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)) with l≥4:

- Program to calculate the coefficient A of the Airy form.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

- Program to generate D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)):

For given q,qtilde and l, the program 250402_D2l_M0_Mtilde0.nb generates D^{(q,qtilde)}_{2l}(s;vα,0;vtildeα,0) for s=1,2,... .
We observe that the data for s≤2l+1 are sufficient for determining D^{(q,qtilde)}_{2l}(s;vα,0;vtildeα,0) as a function of s through the extrapolation, which can be performed with the program 250402_extrapolate_in_s_M0_Mtilde0.nb.

The programs 250402_extrapolate_in_s_M0.nb and 250402_D2l_M0.nb provide the same analyses for M=0, Mtilde≠0.

The programs 250402_extrapolate_in_s.nb and 250402_D2l.nb provide the same analyses for M,Mtilde≠0.

%%%%%%%%%%%%%%%%%%%%

- Data of exact expression for D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)) with l≤3:

The closed form expressions of D^{(q,qtilde)}_2(s;vα,M;vtildeα,Mtilde) for general q,qtilde (eq(B.13)) is written in the program view.nb as dD[2].

The closed form expressions of D^{(q,qtilde)}_{2l}(s;vα,0;vtildeα,0) for general q,qtilde with l=2,3 (eq(C.2) and eq(C.4)) are written in the program view.nb as dDM0Mtilde0[4] and dDM0Mtilde0[6].

The closed form expressions of D^{(q,1)}_{2l}(s;vα,0;Mtilde) for general q with l=2,3 (eq(C.7) and eq(C.9)) are written in the program view.nb as dDM0[4] and dDM0[6].

%%%%%%%%%%%%%%%%%%%%

- Data of exact expression for D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) (defined by eq(3.35)) with l≥4:

M0/250311_calD${2l}_q${q}_qtilde${qtilde}_M0.m
are the exact expression for D^{(q,qtilde)}_{2l}(s;vα,0;vtildeα,Mtilde) with l≥4.

M0_Mtilde0/250311_calD${2l}_q${q}_qtilde${qtilde}_M0_Mtilde0.m
are the exact expression for D^{(q,qtilde)}_{2l}(s;vα,0;vtildeα,0) with l≥4.

These exact expressions can be imported in Mathematica by running ReadList["dirname/filename"][[1]] .

%%%%%%%%%%%%%%%%%%%%

- Program to calculate the coefficient A of the Airy form:

The small k expansion of the coefficient A can be read off from the exact expressions of D^{(q,qtilde)}_{2l}(s;vα,M;vtildeα,Mtilde) according to the formulas eq(3.31)-eq(3.35).
The result matches with the conjectural expression eq(3.2c) with calA(κ,χ) given by eq(3.42).
This comparison is demonstrated in the program view.nb.


==> anc/mathematica_files/view.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    100866,       2509]
NotebookOptionsPosition[     98960,       2470]
NotebookOutlinePosition[     99398,       2487]
CellTagsIndexPosition[     99355,       2484]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Comparison of C, B, A with eq(3.2) in the paper", "Subsubsection",
 CellChangeTimes->{{3.950679796148129*^9, 3.950679798173148*^9}, {
   3.950679829309483*^9, 3.95067987540941*^9}, {3.9506818641263323`*^9, 
   3.950681875691579*^9}, 3.950682145044682*^9, {3.9506896721627207`*^9, 
   3.950689687539874*^9}, {3.950689717769958*^9, 
   3.950689719848298*^9}},ExpressionUUID->"0ec9a459-c1d0-4549-a7c1-\
d58832ecbd7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.950679839361774*^9, 3.950679840247336*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3115a757-8ee0-4c2c-a696-e60acf456e0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.950679840989657*^9, 3.950679845672386*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7ac371ae-a4a7-42c1-8729-e2c2b49ebcc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", "\[Alpha]", "]"}], "=", 
     FractionBox[
      RowBox[{"hbar", "*", 
       RowBox[{"v", "[", "\[Alpha]", "]"}]}], "\[Pi]"]}], ",", " ", 
    RowBox[{"hbar", "=", 
     RowBox[{"2", "\[Pi]k"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cC", "[", 
      RowBox[{"q_", ",", "qtilde_"}], "]"}], ":=", 
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "*", "k", "*", "q", "*", "qtilde", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mM", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mMtilde", "2"]}], ")"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bB", "[", 
      RowBox[{"q_", ",", "qtilde_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", "*", "k", "*", "q", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mM", "2"]}], ")"}]}]]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"4", "*", 
            SuperscriptBox["k", "2"], "*", 
            SuperscriptBox[
             RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "2"]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}], 
         "+", 
         FractionBox["qtilde", "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "*", "k", "*", "qtilde", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mMtilde", "2"]}], ")"}]}]], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"4", "*", 
            SuperscriptBox["k", "2"], "*", 
            SuperscriptBox[
             RowBox[{"v", "[", "\[Alpha]", "]"}], "2"]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
         FractionBox["q", "3"]}], ")"}]}], "+", 
      FractionBox["2", 
       RowBox[{"3", "*", "k", "*", "q", "*", "qtilde", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mM", "2"]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mMtilde", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"k", "*", "q", "*", "qtilde"}], "24"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"calA", "[", 
      RowBox[{"\[Kappa]_", ",", "\[Chi]_", ",", "lmax_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"Zeta", "[", "3", "]"}], "*", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"-", "2"}]], "*", 
       SuperscriptBox["\[Kappa]", 
        RowBox[{"-", "1"}]]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "l"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", "l"}], ")"}], "!"}]], "*", 
          RowBox[{"BernoulliB", "[", 
           RowBox[{
            RowBox[{"2", "*", "l"}], "-", "2"}], "]"}], "*", 
          RowBox[{"BernoulliB", "[", 
           RowBox[{"2", "*", "l"}], "]"}], "*", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            RowBox[{"2", "*", "l"}], "-", "2"}]], "*", 
          SuperscriptBox["\[Kappa]", 
           RowBox[{
            RowBox[{"2", "*", "l"}], "-", "1"}]]}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"l", "+", "n"}]], 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", "n"}], ")"}], "!"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "l"}], "-", 
                 RowBox[{"2", "*", "n"}]}], ")"}], "!"}]}]], "*", 
            RowBox[{"BernoulliB", "[", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", "2"}], "]"}], "*", 
            RowBox[{"BernoulliB", "[", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", 
              RowBox[{"2", "*", "n"}]}], "]"}], "*", 
            SuperscriptBox["\[Pi]", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", "2"}]], "*", 
            SuperscriptBox["\[Kappa]", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", 
              RowBox[{"2", "*", "n"}], "-", "1"}]], "*", 
            SuperscriptBox["\[Chi]", 
             RowBox[{"2", "*", "n"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "lmax"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aA", "[", 
      RowBox[{"q_", ",", "qtilde_", ",", "lmax_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "4"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"calA", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"I", "*", "mM"}]}], ")"}], "*", "q", "*", "k"}], ",", 
             
             RowBox[{"2", "*", "k", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "-", 
                RowBox[{"vtilde", "[", "\[Beta]", "]"}]}], ")"}]}], ",", 
             "lmax"}], "]"}], "+", 
           RowBox[{"calA", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"I", "*", "mM"}]}], ")"}], "*", "q", "*", "k"}], ",", 
             
             RowBox[{"2", "*", "k", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "-", 
                RowBox[{"vtilde", "[", "\[Beta]", "]"}]}], ")"}]}], ",", 
             "lmax"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}], "+", 
        
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"calA", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"I", "*", "mMtilde"}]}], ")"}], "*", "qtilde", "*", 
              "k"}], ",", 
             RowBox[{"2", "*", "k", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", "\[Alpha]", "]"}], "-", 
                RowBox[{"v", "[", "\[Beta]", "]"}]}], ")"}]}], ",", "lmax"}], 
            "]"}], "+", 
           RowBox[{"calA", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"I", "*", "mMtilde"}]}], ")"}], "*", "qtilde", "*", 
              "k"}], ",", 
             RowBox[{"2", "*", "k", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", "\[Alpha]", "]"}], "-", 
                RowBox[{"v", "[", "\[Beta]", "]"}]}], ")"}]}], ",", "lmax"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9506799987308273`*^9, 3.95068009469247*^9}, {
  3.950680150461598*^9, 3.950680466321458*^9}, {3.9506805004740677`*^9, 
  3.950680559240631*^9}, {3.950681485030117*^9, 3.950681510927164*^9}, {
  3.950681833557612*^9, 3.9506818370383053`*^9}, {3.95068286946633*^9, 
  3.9506828927253857`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6c7c711a-0ac6-4eb2-9e5f-18983506a1af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"M", "=", 
    RowBox[{"Mtilde", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qqtildelmaxlist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"qqtildelmax", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"qtilde", "=", 
         RowBox[{"qqtildelmax", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mM", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"mMtilde", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"lmax", "=", 
         RowBox[{"qqtildelmax", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "0", "]"}], "=", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "*", "\[Pi]", "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"s", "*", "q"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"s", "*", "qtilde"}], "]"}]}]], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "qtilde", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "qtilde", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"vV", "[", "\[Nu]_", "]"}], ":=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "\[Alpha]", "]"}], "\[Nu]"], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"vVtilde", "[", "\[Nu]_", "]"}], ":=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "\[Nu]"], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"l", "=", "1"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dD", "[", "2", "]"}], "=", 
         RowBox[{
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"384", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"q", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["qtilde", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mM", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["s", "2"]}], ")"}]}], "-", 
            RowBox[{"48", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mM", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
             RowBox[{"vV", "[", "2", "]"}]}], "-", 
            RowBox[{"48", " ", "qtilde", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"q", " ", "s"}]}], ")"}], " ", 
             RowBox[{"vVtilde", "[", "2", "]"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "2", "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dD", "[", "2", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "q", "]"}], "->", 
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"vtilde", "[", "qtilde", "]"}], "->", 
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
             "}"}]}], ")"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"l", "=", "2"}], ",", " ", 
          RowBox[{"M", "=", "0"}], ",", " ", 
          RowBox[{"Mtilde", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dDM0Mtilde0", "[", "4", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s", "3"]}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], "*", 
              SuperscriptBox["q", "3"], "*", 
              SuperscriptBox["qtilde", "3"]}], 
             RowBox[{"1474560", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", "*", "q"}], "+", 
              RowBox[{"24", "*", "qtilde"}], "+", 
              RowBox[{"s", "*", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"17", "*", "q", "*", "qtilde"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", "*", "q"}], "+", 
                 RowBox[{"24", "*", "qtilde"}]}], ")"}]}], "+", 
              RowBox[{"7", "*", "q", "*", "qtilde", "*", 
               SuperscriptBox["s", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["q", "2"], "*", 
                SuperscriptBox["qtilde", "2"], "*", 
                SuperscriptBox["s", "3"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["s", "2"]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}]}], 
               RowBox[{"3072", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", "*", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["q", "2"], "*", 
                SuperscriptBox["qtilde", "2"], "*", 
                SuperscriptBox["s", "3"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["s", "2"]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"qtilde", "*", "s"}]}], ")"}]}], 
               RowBox[{"3072", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], "*", 
              SuperscriptBox["s", "3"]}], 
             RowBox[{"192", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", "*", 
              SuperscriptBox["s", "3"], "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}]}], 
             RowBox[{"128", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", "*", "qtilde", "*", 
              SuperscriptBox["s", "4"]}], 
             RowBox[{"64", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "2", "]"}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["qtilde", "2"], "*", 
              SuperscriptBox["s", "3"]}], 
             RowBox[{"192", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vVtilde", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"qtilde", "*", 
              SuperscriptBox["s", "3"], "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}]}], 
             RowBox[{"128", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", "*", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vVtilde", "[", "2", "]"}], "2"]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "q", "]"}], "->", 
             RowBox[{"-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Alpha]", ",", "1", ",", 
                  RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"vtilde", "[", "qtilde", "]"}], "->", 
             RowBox[{"-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Alpha]", ",", "1", ",", 
                  RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
           "}"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "4", "]"}], "=", 
         RowBox[{
          RowBox[{"dDM0Mtilde0", "[", "4", "]"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"l", "=", "3"}], ",", " ", 
          RowBox[{"M", "=", "0"}], ",", " ", 
          RowBox[{"Mtilde", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dDM0Mtilde0", "[", "6", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              SuperscriptBox["qtilde", "3"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}]}], 
             RowBox[{"3963617280", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1920", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              RowBox[{"1920", " ", 
               SuperscriptBox["qtilde", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7168", "+", 
                 RowBox[{"5376", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"14336", " ", "q", " ", "qtilde"}], "+", 
                 RowBox[{"2944", " ", 
                  SuperscriptBox["q", "3"], " ", "qtilde"}], "+", 
                 RowBox[{"5376", " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"2304", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"2944", " ", "q", " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", "s"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14336", " ", "q"}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["q", "3"]}], "+", 
                 RowBox[{"14336", " ", "qtilde"}], "+", 
                 RowBox[{"17920", " ", 
                  SuperscriptBox["q", "2"], " ", "qtilde"}], "+", 
                 RowBox[{"17920", " ", "q", " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"1656", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["qtilde", "3"]}], "+", 
                 RowBox[{"1656", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5376", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"25088", " ", "q", " ", "qtilde"}], "+", 
                 RowBox[{"2272", " ", 
                  SuperscriptBox["q", "3"], " ", "qtilde"}], "+", 
                 RowBox[{"5376", " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"12272", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"2272", " ", "q", " ", 
                  SuperscriptBox["qtilde", "3"]}], "+", 
                 RowBox[{"367", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"576", " ", 
                  SuperscriptBox["q", "3"]}], "+", 
                 RowBox[{"8960", " ", 
                  SuperscriptBox["q", "2"], " ", "qtilde"}], "+", 
                 RowBox[{"8960", " ", "q", " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"1488", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["qtilde", "3"]}], "+", 
                 RowBox[{"1488", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"928", " ", 
                  SuperscriptBox["q", "3"], " ", "qtilde"}], "+", 
                 RowBox[{"3088", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"928", " ", "q", " ", 
                  SuperscriptBox["qtilde", "3"]}], "+", 
                 RowBox[{"178", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "5"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"312", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["qtilde", "2"]}], "+", 
                 RowBox[{"312", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "6"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["q", "3"], " ", 
               SuperscriptBox["qtilde", "3"], " ", 
               SuperscriptBox["s", "7"]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["qtilde", "3"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}]}], 
             RowBox[{"11796480", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"192", " ", "qtilde"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"640", "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"288", " ", "q", " ", "qtilde"}]}], ")"}], " ", 
               "s"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"960", " ", "q"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["q", "3"]}], "+", 
                 RowBox[{"192", " ", "qtilde"}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["q", "2"], " ", "qtilde"}]}], ")"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"272", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"288", " ", "q", " ", "qtilde"}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["q", "3"], " ", "qtilde"}]}], ")"}], " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", 
                  SuperscriptBox["q", "3"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["q", "2"], " ", "qtilde"}]}], ")"}], " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["q", "3"], " ", "qtilde", " ", 
               SuperscriptBox["s", "5"]}]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["q", "3"], " ", 
               SuperscriptBox["qtilde", "2"], " ", 
               SuperscriptBox["s", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["s", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"192", " ", "q"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"640", "+", 
                    RowBox[{"288", " ", "q", " ", "qtilde"}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["qtilde", "2"]}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"192", " ", "q"}], "+", 
                    RowBox[{"960", " ", "qtilde"}], "+", 
                    RowBox[{"160", " ", "q", " ", 
                    SuperscriptBox["qtilde", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"288", " ", "q", " ", "qtilde"}], "+", 
                    RowBox[{"272", " ", 
                    SuperscriptBox["qtilde", "2"]}], "+", 
                    RowBox[{"17", " ", "q", " ", 
                    SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"80", " ", "q", " ", 
                    SuperscriptBox["qtilde", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["qtilde", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "4"]}], "+", 
                 RowBox[{"7", " ", "q", " ", 
                  SuperscriptBox["qtilde", "3"], " ", 
                  SuperscriptBox["s", "5"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"11796480", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"q", " ", "s"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"q", " ", "s"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"qtilde", " ", "s"}]}], ")"}]}], ")"}]}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["qtilde", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"12", " ", "q", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"73728", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", " ", 
              SuperscriptBox["qtilde", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"8", " ", "q", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"49152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["qtilde", "2"], " ", 
              SuperscriptBox["s", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}], 
             RowBox[{"24576", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "2", "]"}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["qtilde", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"12", " ", "qtilde", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["qtilde", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"73728", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vVtilde", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", "qtilde", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["s", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"8", " ", "qtilde", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["qtilde", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"49152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vVtilde", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["q", "2"], "*", 
                SuperscriptBox["s", "3"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", "*", "q", "*", "s"}]}], ")"}]}], 
               RowBox[{"5760", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"q", "*", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"q", " ", 
                SuperscriptBox["s", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"q", " ", "s"}]}], ")"}], "2"]}], 
               RowBox[{"1536", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "4", "]"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}], 
             RowBox[{"1152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"q", " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}], 
               RowBox[{"3072", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["q", "2"], " ", "qtilde", " ", 
                SuperscriptBox["s", "5"]}], 
               RowBox[{"1536", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "4", "]"}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"q", " ", "qtilde", " ", 
                SuperscriptBox["s", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}], 
               RowBox[{"1024", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "2"], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"q", " ", 
                SuperscriptBox["qtilde", "2"], " ", 
                SuperscriptBox["s", "5"]}], 
               RowBox[{"1536", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}], "*", 
            RowBox[{"vVtilde", "[", "4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"q", " ", "qtilde", " ", 
                SuperscriptBox["s", "5"], 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}], 
               RowBox[{"1024", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}], "*", 
            SuperscriptBox[
             RowBox[{"vVtilde", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["qtilde", "2"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "qtilde", " ", "s"}]}], ")"}]}], 
               RowBox[{"5760", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vVtilde", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"qtilde", " ", 
                SuperscriptBox["s", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"qtilde", " ", "s"}]}], ")"}], "2"]}], 
               RowBox[{"1536", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vVtilde", "[", "4", "]"}], "*", 
            RowBox[{"vVtilde", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"qtilde", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}], 
             RowBox[{"1152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vVtilde", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"qtilde", " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}], 
               RowBox[{"3072", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"qtilde", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            SuperscriptBox[
             RowBox[{"vVtilde", "[", "2", "]"}], "3"]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", "q", "]"}], "->", 
             RowBox[{"-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Alpha]", ",", "1", ",", 
                  RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"vtilde", "[", "qtilde", "]"}], "->", 
             RowBox[{"-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Alpha]", ",", "1", ",", 
                  RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
           "}"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "6", "]"}], "=", 
         RowBox[{
          RowBox[{"dDM0Mtilde0", "[", "6", "]"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"dD", "[", 
              RowBox[{"2", "*", "l"}], "]"}], "=", 
             RowBox[{
              RowBox[{"ReadList", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"\"\<M0_Mtilde0/250311_dD\>\"", ",", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"2", "*", "l"}], "]"}], ",", "\"\<_q\>\"", ",", 
                 RowBox[{"ToString", "[", "q", "]"}], ",", "\"\<_qtilde\>\"", 
                 ",", 
                 RowBox[{"ToString", "[", "qtilde", "]"}], ",", 
                 "\"\<_M0_Mtilde0.m\>\""}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"calZ", "[", 
              RowBox[{"2", "*", "l"}], "]"}], "=", 
             RowBox[{
              RowBox[{"dD", "[", 
               RowBox[{"2", "*", "l"}], "]"}], "*", 
              RowBox[{"calZ", "[", "0", "]"}]}]}], ";"}], 
           "\[IndentingNewLine]", ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "4", ",", "lmax"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Jpert", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "*", "\[Pi]", "*", "k"}], ")"}], 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", "1"}]], "*", 
            RowBox[{"Residue", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Gamma", "[", "s", "]"}]}], "*", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", "s"}], "]"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"s", "*", "\[Mu]"}], "]"}], "*", 
               RowBox[{"calZ", "[", 
                RowBox[{"2", "*", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "0"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cCbyWKB", "=", 
         RowBox[{"3", "*", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Jpert", ",", 
            SuperscriptBox["\[Mu]", "3"]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"bBbyWKB", "=", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"Jpert", ",", "\[Mu]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"aAbyWKB", "=", 
         RowBox[{"Jpert", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", "->", "0"}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<{q,qtilde,lmax}=\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "qtilde", ",", "lmax"}], "}"}], ",", 
          "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cCbyWKB", "-", 
             RowBox[{"cC", "[", 
              RowBox[{"q", ",", "qtilde"}], "]"}]}], "//", "FullSimplify"}], 
           ")"}], ",", "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bBbyWKB", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bB", "[", 
                  RowBox[{"q", ",", "qtilde"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", "q", "]"}], "->", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{"vtilde", "[", "qtilde", "]"}], "->", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
                  "}"}]}], ")"}]}], "//", "Expand"}], "//", "Together"}], "//",
             "FullSimplify"}], ")"}], ",", "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"aAbyWKB", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"aA", "[", 
                  RowBox[{"q", ",", "qtilde", ",", "lmax"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", "q", "]"}], "->", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
                   RowBox[{
                    RowBox[{"vtilde", "[", "qtilde", "]"}], "->", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"vtilde", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"qtilde", "-", "1"}]}], "}"}]}], "]"}]}]}]}], 
                  "}"}]}], ")"}]}], "//", "Expand"}], "//", "Together"}], "//",
             "FullSimplify"}], ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
       ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"qqtildelmax", ",", "qqtildelmaxlist"}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.950680572298792*^9, 3.950680897247117*^9}, {
   3.950680963425709*^9, 3.950681244878379*^9}, {3.950681303326335*^9, 
   3.950681332897745*^9}, {3.950681364099306*^9, 3.95068139584735*^9}, {
   3.95068155585686*^9, 3.950681606610641*^9}, {3.9506816485945177`*^9, 
   3.950681650308058*^9}, {3.950681734411118*^9, 3.950681736468564*^9}, {
   3.950681914673984*^9, 3.950681918303049*^9}, {3.950682111150928*^9, 
   3.95068213625045*^9}, {3.950682725422348*^9, 3.950682826775064*^9}, {
   3.950688087939858*^9, 3.950688256648041*^9}, {3.9506884396730127`*^9, 
   3.950688487943439*^9}, {3.950688702901548*^9, 3.950688707627973*^9}, {
   3.95068890986591*^9, 3.9506889108613253`*^9}, {3.950770819567902*^9, 
   3.950770917441969*^9}, {3.950956185047104*^9, 3.950956185356175*^9}, {
   3.952585067830449*^9, 3.952585072816822*^9}, 
   3.952585104705656*^9},ExpressionUUID->"b9f1cf09-5fdc-4d64-a087-\
2ab6dabd503e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {2, 2, 5}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.950956194417507*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"54736ad9-e1e6-48b9-8b11-d73c50d7b9df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {2, 3, 5}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.9509561973797493`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"87b23213-c1a2-432d-b7e8-328684a7bf05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {2, 4, 4}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.950956199847836*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ef2e5e0b-0b27-42bf-b7b3-c6f1f3dc342e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {3, 3, 4}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.9509562037362843`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"09d8ff9b-9efb-418b-9554-8b99a1e160f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {3, 4, 4}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.9509562074623833`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d88434a4-fbce-41e2-9c53-5cab53d16abd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,qtilde,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,qtilde,lmax}=", {4, 4, 4}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.950681602614402*^9, 3.950681608325315*^9}, 
   3.950681653278117*^9, 3.9506817393241177`*^9, 3.9506818476655397`*^9, {
   3.950682818660172*^9, 3.950682828944799*^9}, 3.9506829013655653`*^9, 
   3.950688408498507*^9, {3.950688452907311*^9, 3.950688468087202*^9}, 
   3.950688524483555*^9, 3.9507709243290663`*^9, 3.950771012208049*^9, 
   3.950956215207267*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f80b2919-bcc2-40bc-af4c-4b342ed6c1a2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"M", "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"mM", ",", "mMtilde"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qlmaxlist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"qlmax", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"qtilde", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"vtilde", "[", "1", "]"}], "=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mM", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"lmax", "=", 
         RowBox[{"qlmax", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "0", "]"}], "=", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "*", "\[Pi]", "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"s", "*", "q"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"s", "*", "qtilde"}], "]"}]}]], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"I", "*", "mM"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "qtilde", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"s", "*", "qtilde", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"I", "*", "mMtilde"}]}], ")"}]}], "2"], "]"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"vV", "[", "\[Nu]_", "]"}], ":=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"v", "[", "\[Alpha]", "]"}], "\[Nu]"], ",", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"l", "=", "1"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dD", "[", "2", "]"}], "=", 
         RowBox[{
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"384", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"q", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"qtilde", " ", "s"}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["qtilde", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mM", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["s", "2"]}], ")"}]}], "-", 
            RowBox[{"48", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mM", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"qtilde", " ", "s"}]}], ")"}], " ", 
             RowBox[{"vV", "[", "2", "]"}]}], "-", 
            RowBox[{"48", " ", "qtilde", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"q", " ", "s"}]}], ")"}], " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"vtilde", "[", "\[Alpha]", "]"}], "2"], ",", 
               RowBox[{"{", 
                RowBox[{"\[Alpha]", ",", "1", ",", "qtilde"}], "}"}]}], 
              "]"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "2", "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dD", "[", "2", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v", "[", "q", "]"}], "->", 
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", "1", ",", 
                   RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
           ")"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"l", "=", "2"}], ",", " ", 
          RowBox[{"qtilde", "=", "1"}], ",", " ", 
          RowBox[{"M", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dDM0", "[", "4", "]"}], "=", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
             SuperscriptBox["q", "3"], " ", 
             SuperscriptBox["s", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"8", " ", "q"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "-", 
                  RowBox[{"3", " ", "q"}]}], ")"}], " ", "s"}], "-", 
               RowBox[{"7", " ", "q", " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["mMtilde", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"24", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24"}], "+", 
                    RowBox[{"5", " ", "q"}]}], ")"}], " ", "s"}], "-", 
                  RowBox[{"7", " ", "q", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{"1474560", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"q", " ", "s"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"q", " ", "s"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["s", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "s"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}], 
               RowBox[{"3072", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"q", " ", "s"}]}], ")"}]}]]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["s", "3"]}], 
             RowBox[{"192", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}], 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "2"]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"v", "[", "q", "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Alpha]", ",", "1", ",", 
                 RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "4", "]"}], "=", 
         RowBox[{
          RowBox[{"dDM0", "[", "4", "]"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"l", "=", "3"}], ",", " ", 
          RowBox[{"qtilde", "=", "1"}], ",", " ", 
          RowBox[{"M", "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dDM0", "[", "6", "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
              SuperscriptBox["q", "3"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "s"}], ")"}]}], 
             RowBox[{"11890851840", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{"384", "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["q", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2304", "+", 
                 RowBox[{"3456", " ", "q"}], "+", 
                 RowBox[{"1536", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", "s"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1728", "+", 
                 RowBox[{"4608", " ", "q"}], "+", 
                 RowBox[{"3096", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"216", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2784", " ", "q"}], "+", 
                 RowBox[{"1776", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"387", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"936", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["q", "3"], " ", 
               SuperscriptBox["s", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["mMtilde", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1920", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3840"}], "+", 
                    RowBox[{"2944", " ", "q"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1728", "-", 
                    RowBox[{"5888", " ", "q"}], "+", 
                    RowBox[{"504", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2784", " ", "q"}], "-", 
                    RowBox[{"1584", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"936", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                    RowBox[{"136", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "4"]}], "+", 
                 RowBox[{"93", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["s", "5"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["mMtilde", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3840"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1536"}], "-", 
                    RowBox[{"5888", " ", "q"}], "-", 
                    RowBox[{"2304", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3456", "-", 
                    RowBox[{"1280", " ", "q"}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                    RowBox[{"168", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5568", " ", "q"}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1872", " ", 
                    SuperscriptBox["q", "2"]}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "4"]}], "+", 
                 RowBox[{"186", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["s", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "s"}], ")"}]}], 
             RowBox[{"11796480", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"192", "+", 
                 RowBox[{"96", " ", "q"}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", "s"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"288", " ", "q"}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"80", " ", 
                  SuperscriptBox["q", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["q", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["q", "3"], " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["mMtilde", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "192"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"192", "-", 
                    RowBox[{"288", " ", "q"}]}], ")"}], " ", "s"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"288", " ", "q"}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"80", " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["q", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["s", "3"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["q", "3"], " ", 
                  SuperscriptBox["s", "4"]}]}], ")"}]}]}], ")"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["mMtilde", "2"]}], ")"}], " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "s"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"12", " ", "q", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"73728", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["mMtilde", "2"]}], ")"}], " ", "q", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "s"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"8", " ", "q", " ", "s"}], "+", 
                RowBox[{
                 SuperscriptBox["q", "2"], " ", 
                 SuperscriptBox["s", "2"]}]}], ")"}]}], 
             RowBox[{"49152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "2"]}], " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "q", " ", "s"}]}], ")"}]}], 
             RowBox[{"5760", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "6", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              SuperscriptBox["s", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"q", " ", "s"}]}], ")"}], "2"]}], 
             RowBox[{"1536", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            RowBox[{"vV", "[", "4", "]"}], "*", 
            RowBox[{"vV", "[", "2", "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"q", " ", 
              SuperscriptBox["s", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}], 
             RowBox[{"1152", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              SuperscriptBox["s", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}], 
             RowBox[{"3072", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"q", " ", "s"}]}], ")"}]}]], "*", 
            SuperscriptBox[
             RowBox[{"vV", "[", "2", "]"}], "3"]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"v", "[", "q", "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Alpha]", ",", "1", ",", 
                 RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"calZ", "[", "6", "]"}], "=", 
         RowBox[{
          RowBox[{"dDM0", "[", "6", "]"}], "*", 
          RowBox[{"calZ", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"dD", "[", 
              RowBox[{"2", "*", "l"}], "]"}], "=", 
             RowBox[{
              RowBox[{"ReadList", "[", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"\"\<M0/250311_dD\>\"", ",", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"2", "*", "l"}], "]"}], ",", "\"\<_q\>\"", ",", 
                 RowBox[{"ToString", "[", "q", "]"}], ",", 
                 "\"\<_qtilde1_M0.m\>\""}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"calZ", "[", 
              RowBox[{"2", "*", "l"}], "]"}], "=", 
             RowBox[{
              RowBox[{"dD", "[", 
               RowBox[{"2", "*", "l"}], "]"}], "*", 
              RowBox[{"calZ", "[", "0", "]"}]}]}], ";"}], 
           "\[IndentingNewLine]", ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "4", ",", "lmax"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Jpert", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "*", "\[Pi]", "*", "k"}], ")"}], 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", "1"}]], "*", 
            RowBox[{"Residue", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Gamma", "[", "s", "]"}]}], "*", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", "s"}], "]"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"s", "*", "\[Mu]"}], "]"}], "*", 
               RowBox[{"calZ", "[", 
                RowBox[{"2", "*", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "0"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"cCbyWKB", "=", 
         RowBox[{"3", "*", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"Jpert", ",", 
            SuperscriptBox["\[Mu]", "3"]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"bBbyWKB", "=", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"Jpert", ",", "\[Mu]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"aAbyWKB", "=", 
         RowBox[{"Jpert", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", "->", "0"}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<{q,lmax}=\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "lmax"}], "}"}], ",", "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cCbyWKB", "-", 
             RowBox[{"cC", "[", 
              RowBox[{"q", ",", "qtilde"}], "]"}]}], "//", "FullSimplify"}], 
           ")"}], ",", "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"bBbyWKB", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bB", "[", 
                  RowBox[{"q", ",", "qtilde"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"v", "[", "q", "]"}], "->", 
                   RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
                ")"}]}], "//", "Expand"}], "//", "Together"}], "//", 
            "FullSimplify"}], ")"}], ",", "\"\<    \>\"", ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"aAbyWKB", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"aA", "[", 
                  RowBox[{"q", ",", "qtilde", ",", "lmax"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"v", "[", "q", "]"}], "->", 
                   RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"v", "[", "\[Alpha]", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", "1", ",", 
                    RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
                ")"}]}], "//", "Expand"}], "//", "Together"}], "//", 
            "FullSimplify"}], ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
       ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"qlmax", ",", "qlmaxlist"}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9506819280090733`*^9, 3.950682064131588*^9}, {
   3.950682124174178*^9, 3.950682130562561*^9}, 3.950682749649905*^9, {
   3.95068292286408*^9, 3.950682932607102*^9}, {3.950683039149221*^9, 
   3.9506830651360397`*^9}, {3.950688272398151*^9, 3.9506883906199913`*^9}, {
   3.950688501030755*^9, 3.950688507621999*^9}, {3.9506885667255898`*^9, 
   3.950688567112368*^9}, {3.9506887226886263`*^9, 3.950688726000635*^9}, {
   3.9507709557347116`*^9, 3.950770997913192*^9}, {3.952585083045456*^9, 
   3.9525850971270237`*^9}},ExpressionUUID->"9d0821ac-b06c-4b29-90fe-\
4ca04aa466c9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,lmax}=", {2, 5}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.950682068668702*^9, 3.950683012850127*^9, 
  3.950683071591576*^9, 3.950688547758602*^9, 3.950688579313361*^9, 
  3.950771036667336*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4c01e5b5-f8a5-4f29-8b89-3e4ba0f82b8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,lmax}=", {3, 5}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.950682068668702*^9, 3.950683012850127*^9, 
  3.950683071591576*^9, 3.950688547758602*^9, 3.950688579313361*^9, 
  3.9507710405093403`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"61df397b-9c85-4abd-882a-4bbad640176b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{q,lmax}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["{q,lmax}=", {4, 5}, "    ", 0, "    ", 0, "    ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.950682068668702*^9, 3.950683012850127*^9, 
  3.950683071591576*^9, 3.950688547758602*^9, 3.950688579313361*^9, 
  3.950771045320971*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3790e264-deea-4d54-b924-de1815c68cc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 890},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c576ac58-117e-4ce3-9070-5192633dbb28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 420, 6, 45, "Subsubsection",ExpressionUUID->"0ec9a459-c1d0-4549-a7c1-d58832ecbd7d"],
Cell[1003, 30, 214, 4, 30, "Input",ExpressionUUID->"3115a757-8ee0-4c2c-a696-e60acf456e0d"],
Cell[1220, 36, 267, 5, 30, "Input",ExpressionUUID->"7ac371ae-a4a7-42c1-8729-e2c2b49ebcc0"],
Cell[1490, 43, 8256, 230, 388, "Input",ExpressionUUID->"6c7c711a-0ac6-4eb2-9e5f-18983506a1af"],
Cell[CellGroupData[{
Cell[9771, 277, 50323, 1231, 1748, "Input",ExpressionUUID->"b9f1cf09-5fdc-4d64-a087-2ab6dabd503e"],
Cell[CellGroupData[{
Cell[60119, 1512, 957, 18, 24, "Print",ExpressionUUID->"54736ad9-e1e6-48b9-8b11-d73c50d7b9df"],
Cell[61079, 1532, 959, 18, 24, "Print",ExpressionUUID->"87b23213-c1a2-432d-b7e8-328684a7bf05"],
Cell[62041, 1552, 957, 18, 24, "Print",ExpressionUUID->"ef2e5e0b-0b27-42bf-b7b3-c6f1f3dc342e"],
Cell[63001, 1572, 959, 18, 24, "Print",ExpressionUUID->"09d8ff9b-9efb-418b-9554-8b99a1e160f8"],
Cell[63963, 1592, 959, 18, 24, "Print",ExpressionUUID->"d88434a4-fbce-41e2-9c53-5cab53d16abd"],
Cell[64925, 1612, 957, 18, 24, "Print",ExpressionUUID->"f80b2919-bcc2-40bc-af4c-4b342ed6c1a2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65931, 1636, 30844, 776, 1282, "Input",ExpressionUUID->"9d0821ac-b06c-4b29-90fe-4ca04aa466c9"],
Cell[CellGroupData[{
Cell[96800, 2416, 704, 15, 24, "Print",ExpressionUUID->"4c01e5b5-f8a5-4f29-8b89-3e4ba0f82b8e"],
Cell[97507, 2433, 706, 15, 24, "Print",ExpressionUUID->"61df397b-9c85-4abd-882a-4bbad640176b"],
Cell[98216, 2450, 704, 15, 24, "Print",ExpressionUUID->"3790e264-deea-4d54-b924-de1815c68cc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


